Antenna subtraction for processes with identified particles at hadron colliders

Collider processes with identified hadrons in the final state are widely studied in view of determining details of the proton structure and of understanding hadronization. Their theory description requires the introduction of fragmentation functions, which parametrise the transition of a produced parton into the identified hadron. To compute higher-order perturbative corrections to these processes requires a subtraction method for infrared singular configurations. We extend the antenna subtraction method to hadron fragmentation processes in hadronic collisions up to next-to-next-to-leading order (NNLO) in QCD by computing the required fragmentation antenna functions in initial-final kinematics. The integrated antenna functions retain their dependence on the momentum fractions of the incoming and fragmenting partons.

==> anc/J21FFh.inc <==
id J21QQFFh  = (  + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/4
       + 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/4
       + 1/4*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       + 1/4*[1-z3]^-1
       - 1/4*z3*[1-z3]^-1
       + 3/4*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 3
       + 2*[1-z3]^-1
       - 1/2*z3*[1-z3]^-1
       + 3/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1-z3]^-1
       - z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       + 1/4*[1-z3]^-1
       - 1/4*z3*[1-z3]^-1
       + 3/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       - 7/3*zeta3
       - 3/16*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 1/4*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 1/4*[1-z3]^-1
       - 1/8*pi^2
       + 1/4*z3*[1-z3]^-1
       - 5/4*z3
       - 1/8*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 1/4*[1-z3]^-1
       + 1/4*z3*[1-z3]^-1
       - 3/4*z3 ) );

id J21QGFFh  = (  + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 11/12
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 67/36
       + 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/12
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/24
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 67/36
       + 1/4*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 17/12
       - 5/12*z3
       - 1/6*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 17/6
       + 11/6*[1-z3]^-1
       - 5/6*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1-z3]^-1
       - z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 17/12
       - 5/12*z3
       - 1/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 101/27
       - 7/3*zeta3
       - 11/48*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 67/36
       - 1/4*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 67/36
       - 1/8*pi^2
       + 49/36*z3
       - 1/8*z3*pi^2
       + 1/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 17/12
       + 5/12*z3
       + 1/6*z3^2 ) );

id J21hQGFFh = (  + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/18
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       + 1/6*z3
       - 1/12*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 1/3*[1-z3]^-1
       + 1/3*z3
       - 1/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       + 1/6*z3
       - 1/12*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 14/27
       + 1/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/18
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 5/18
       - 5/18*z3
       + 2/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/6*z3
       + 1/12*z3^2 ) );

id J21GQFFh  = (  + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/4
       + 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/4
       + 1/4*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 3/4
       - 9/4*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/24
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 1/2*z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       + 3/2*[1-z3]^-1
       - 9/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/4
       - 9/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       - 7/3*zeta3
       - 3/16*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 1/4*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 7/4
       + 1/4*z3^-1*pi^2
       - 1/2*pi^2
       + 13/4*z3
       + 1/4*z3*pi^2
       - 1/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 9/4*z3 ) );

id J21hGQFFh = (  + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6 ) );

id J21GGFFh  = (  + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 11/12
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 67/36
       + 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/12
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/24
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 67/36
       + 1/4*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/12
       - 11/12*z3
       - 11/12*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/24
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 1/2*z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/6
       + 11/6*[1-z3]^-1
       - 11/6*z3
       - 11/6*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/12
       - 11/12*z3
       - 11/12*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 101/27
       - 7/3*zeta3
       - 11/48*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 67/36
       - 1/4*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 67/36
       + 1/4*z3^-1*pi^2
       - 1/2*pi^2
       + 31/36*z3
       + 1/4*z3*pi^2
       + 67/36*z3^2
       - 1/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 11/12
       + 11/12*z3
       + 11/12*z3^2 ) );

id J21hGGFFh = (  + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/18
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       + 1/6*z3
       + 1/6*z3^2
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 1/3*[1-z3]^-1
       + 1/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       + 1/6*z3
       + 1/6*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 14/27
       + 1/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/18
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 5/18
       - 5/18*z3
       - 5/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/6*z3
       - 1/6*z3^2 ) );

id J21QQqtogFFh = (  + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/4*z3^-1*pi^2
       + 1/4*pi^2
       + z3
       - 1/8*z3*pi^2 ) );

id J21QGqtogFFh = (  + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - z3
       + 3/4*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2*z3
       + 3/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - z3
       + 3/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/4*z3^-1*pi^2
       + 1/4*pi^2
       + 5/2*z3
       - 1/8*z3*pi^2
       - 7/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( z3
       - 3/4*z3^2 ) );

id J21QGgtoqFFh = (  + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 3/2*z3
       - 2*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3*z3
       - 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/2*z3
       - 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/8*pi^2
       - 3*z3
       + 1/4*z3*pi^2
       + 4*z3^2
       - 1/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 3/2*z3
       + 2*z3^2 ) );

id J21GGgtoqFFh = (  + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - 7/4*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2*z3
       - 7/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - 7/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/8*pi^2
       - 2*z3
       + 1/4*z3*pi^2
       + 7/2*z3^2
       - 1/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - z3
       + 7/4*z3^2 ) );



==> anc/J21IFh.inc <==
id J21QQIFh  = (  + D0([1-z3])*D0([1-z1])*ln(s)*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*ln(s)*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 1/2
       - 1/2*z1
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z1])*ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z1])*ln(s)*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D0([1-z1])*ln(s)*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + D0([1-z1])*ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z1])*ln(muF)*Dd([1-z3])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + D1([1-z1])*ln(s)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       + 1/4*z1
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln(z1)*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + ln(s)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       - 1/2*z1
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*Dd([1-z2])*e * (  - 1
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z1
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       + 1/2*z1
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z2])*e * (  - 1
       + 1/2*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       - 1/2*[1-z1]^-1
       + 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + ln(z1)*Dd([1-z2])*e * ( 1
       - 1/2*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       + 1/4*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       - 1/2*z1
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3*zeta3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * (  - 1/24*pi^2
       - 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - 1/2*z1
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/24*pi^2
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3
       )

       + Dd([1-z2])*e * ( 1
       )

       + Dd([1-z2]) * ( 1 ) );

id J21QGIFh  = (  + D0([1-z3])*D0([1-z1])*ln(s)*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*ln(s)*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 1/2
       - 1/2*z1
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z1])*ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z1])*ln(s)*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D0([1-z1])*ln(s)*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + D0([1-z1])*ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z1])*ln(muF)*Dd([1-z3])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 2
       - z3^-1
       - [1-z3]^-1
       - z3
       + z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + D1([1-z1])*ln(s)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       + 1/4*z1
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - [1-z3]^-1
       - z3
       + z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + ln(s)*ln(z1)*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + ln(s)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       - 1/2*z1
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + ln(s)*Dd([1-z2])*e * ( 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z1
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       + 1/2*z1
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*[1-z3]^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - [1-z3]^-1
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + ln(z3)*Dd([1-z2])*e * ( 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/2*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       + 1/2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       - 1/2*[1-z1]^-1
       + 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + ln(z1)*Dd([1-z2])*e * ( z3^-1*[1-z1]^-1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 1/2*z1^-1
       - 2*[1-z1]^-1
       + z3*z1^-1
       + z3*[1-z1]^-1
       - z3^2*z1^-1
       - z3^2*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       + 1/4*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       - 1/2*z1
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/24
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 1/2*z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3*zeta3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * (  - 1/24*pi^2
       - 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - 1/2*z1
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/12*z3^-1*pi^2
       - 1/6*pi^2
       + 1/12*z3*pi^2
       - 1/12*z3^2*pi^2
       )

       + Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/2*z1^-1
       )

       + Dd([1-z2]) * (  - 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 1/2*z1^-1
       + z3*z1^-1
       - z3^2*z1^-1 ) );

id J21GQIFh  = (  + D0([1-z3])*D0([1-z1])*ln(s)*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*ln(s)*Dd([1-z2])*e * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 2
       + z1^-1
       + [1-z1]^-1
       + z1
       - z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 2
       + z1^-1
       + z1
       - z1^2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z1])*ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z1])*ln(s)*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D0([1-z1])*ln(s)*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + D0([1-z1])*ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z1])*ln(muF)*Dd([1-z3])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + D1([1-z1])*ln(s)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln(z1)*Dd([1-z3])*Dd([1-z2])*e * (  - 2
       + z1^-1
       + [1-z1]^-1
       + z1
       - z1^2
       )

       + ln(s)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2]) * (  - 2
       + z1^-1
       + z1
       - z1^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*Dd([1-z2])*e * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/24
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + 1/2*z1^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2]) * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z2])*e * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       - [1-z3]^-1*z1^-1
       + 2*[1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z3]^-1*z1^2
       + 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z1^-1
       - 1/2*[1-z1]^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 2
       + z1^-1
       + [1-z1]^-1
       + z1
       - z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 2
       - z1^-1
       - [1-z1]^-1
       - z1
       + z1^2
       )

       + ln(z1)*Dd([1-z2])*e * (  - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - 1/2*z1^-1
       - 1/2*[1-z1]^-1
       - 1/2*z3*z1^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 2
       + z1^-1
       + z1
       - z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3*zeta3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * ( 1/12*z1^-1*pi^2
       - 1/6*pi^2
       + 1/12*z1*pi^2
       - 1/12*z1^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/24*pi^2
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3
       )

       + Dd([1-z2])*e * ( 1
       + 1/2*z3^-1
       - 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + Dd([1-z2]) * (  - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - 1/2*z1^-1
       - 1/2*z3*z1^-1 ) );

id J21hQGIFh = (  + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6 ) );

id J21hGQIFh = (  + ln(muF)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6 ) );

id J21GGIFh  = (  + D0([1-z3])*D0([1-z1])*ln(s)*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*ln(s)*Dd([1-z2])*e * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 2
       + z1^-1
       + [1-z1]^-1
       + z1
       - z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 2
       + z1^-1
       + z1
       - z1^2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z1])*ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z1])*ln(s)*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D0([1-z1])*ln(s)*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + D0([1-z1])*ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       )

       + D0([1-z1])*ln(muF)*Dd([1-z3])*Dd([1-z2]) * (  - 1
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 2
       - z3^-1
       - [1-z3]^-1
       - z3
       + z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + D1([1-z1])*ln(s)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - [1-z3]^-1
       - z3
       + z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + ln(s)*ln(z1)*Dd([1-z3])*Dd([1-z2])*e * (  - 2
       + z1^-1
       + [1-z1]^-1
       + z1
       - z1^2
       )

       + ln(s)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2]) * (  - 2
       + z1^-1
       + z1
       - z1^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + ln(s)*Dd([1-z2])*e * (  - z3^-1*z1^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/24
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + 1/2*z1^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2]) * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*[1-z3]^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - [1-z3]^-1
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + ln(z3)*Dd([1-z2])*e * (  - z3^-1*z1^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       - [1-z3]^-1*z1^-1
       + 2*[1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z3]^-1*z1^2
       + 2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - z3^-1*z1^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z1^-1
       - 1/2*[1-z1]^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 2
       + z1^-1
       + [1-z1]^-1
       + z1
       - z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 2
       - z1^-1
       - [1-z1]^-1
       - z1
       + z1^2
       )

       + ln(z1)*Dd([1-z2])*e * ( z3^-1*z1^-1
       + z3^-1*[1-z1]^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - 2*z1^-1
       - 2*[1-z1]^-1
       + z3*z1^-1
       + z3*[1-z1]^-1
       - z3^2*z1^-1
       - z3^2*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 2
       + z1^-1
       + z1
       - z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - z3^-1*z1^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/24
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 1/2*z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3*zeta3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * ( 1/12*z1^-1*pi^2
       - 1/6*pi^2
       + 1/12*z1*pi^2
       - 1/12*z1^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/12*z3^-1*pi^2
       - 1/6*pi^2
       + 1/12*z3*pi^2
       - 1/12*z3^2*pi^2
       )

       + Dd([1-z2])*e * ( 2
       )

       + Dd([1-z2]) * ( z3^-1*z1^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - 2*z1^-1
       + z3*z1^-1
       - z3^2*z1^-1 ) );

id J21hGGIFh = (  + ln(muF)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3 ) );

id J21QQqtogIFh  = (  + D0([1-z1])*ln(s)*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e * ( 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D1([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(s)*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln(z1)*Dd([1-z2])*e * (  - 1
       - z3^-1*[1-z1]^-1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       + [1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/2*z3
       )

       + Dd([1-z2])*e * (  - 1
       + 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + Dd([1-z2]) * (  - 1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1 ) );

id J21QQgtoqIFh  = (  + D0([1-z3])*ln(s)*Dd([1-z2])*e * (  - 1/2
       + z1
       - z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z1
       - z1^2
       )

       + D0([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + D1([1-z3])*Dd([1-z2])*e * (  - 1/2
       + z1
       - z1^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(s)*ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + ln(s)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + z1
       - z1^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + ln(s)*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + z1
       - z1^2
       )

       + ln(z3)*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - 1/2*[1-z3]^-1
       + [1-z3]^-1*z1
       - [1-z3]^-1*z1^2
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + z1
       - z1^2
       )

       + ln(z1)*Dd([1-z2])*e * (  - 1
       + 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * ( 1/24*pi^2
       - 1/12*z1*pi^2
       + 1/12*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( z1
       - z1^2
       )

       + Dd([1-z2])*e * (  - 1/2*z3^-1
       )

       + Dd([1-z2]) * (  - 1
       + 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2 ) );

id J21GQqtoghIFh = (  + D0([1-z1])*ln(s)*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e * ( 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D1([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(s)*Dd([1-z2])*e * (  - 3/2
       + z3^-1*z1^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z2])*e * (  - 3/2
       + z3^-1*z1^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - 3/2
       + z3^-1*z1^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln(z1)*Dd([1-z2])*e * ( 3/2
       - z3^-1*z1^-1
       - z3^-1*[1-z1]^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + [1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - 3/2
       + z3^-1*z1^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/2*z3
       )

       + Dd([1-z2])*e * (  - 3/2
       )

       + Dd([1-z2]) * ( 3/2
       - z3^-1*z1^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2 ) );

id J21QGgtoqIFh  = (  + ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(s)*ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + ln(s)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + z1
       - z1^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - 3/4*z1^-1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + z1
       - z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + 3/4*z1^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + z1
       - z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - 3/4*z1^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * (  - 5/2
       + 7/4*z1^-1
       + 1/8*pi^2
       - 1/4*z1*pi^2
       + 1/4*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 3/2
       + 3/4*z1^-1
       + z1
       - z1^2 ) );

id J21GQqtogIFh  = (  + D0([1-z3])*ln(s)*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + ln(s)*ln(z1)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + ln(s)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2]) * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + ln(s)*Dd([1-z2])*e * (  - 1/2
       + z1^-1
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1^-1
       + 1/4*z1
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2]) * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(z3)*Dd([1-z2])*e * (  - 1/2
       - [1-z3]^-1*z1^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - 1/2
       + z1^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z2])*e * ( 1/2
       - z1^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z1^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e * ( 1/12*z1^-1*pi^2
       - 1/12*pi^2
       + 1/2*z1
       + 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/2*z1
       )

       + Dd([1-z2])*e * ( 1
       - z1^-1
       )

       + Dd([1-z2]) * ( 1/2
       - z1^-1 ) );

id J21QGgtoqhIFh = (  + D0([1-z1])*ln(s)*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e * ( z3
       - z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(s)*Dd([1-z2])*e * (  - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(z3)*Dd([1-z2])*e * (  - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(z1)*Dd([1-z2])*e * (  - 1/2*[1-z1]^-1
       + z3*z1^-1
       + z3*[1-z1]^-1
       - z3^2*z1^-1
       - z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/24*pi^2
       - z3
       + 1/12*z3*pi^2
       + z3^2
       - 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - z3
       + z3^2
       )

       + Dd([1-z2])*e * ( z3*z1^-1
       - z3^2*z1^-1
       )

       + Dd([1-z2]) * ( z3*z1^-1
       - z3^2*z1^-1 ) );

id J21GGqtogIFh  = (  + D0([1-z3])*ln(s)*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + ln(s)*ln(z1)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + ln(s)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       )

       + ln(s)*Dd([1-z3])*Dd([1-z2]) * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + ln(s)*Dd([1-z2])*e * ( 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(muF)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1^-1
       + 1/4*z1
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(muF)*Dd([1-z3])*Dd([1-z2]) * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(z3)*Dd([1-z2])*e * (  - [1-z3]^-1*z1^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z2])*e * (  - 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e * ( 1/12*z1^-1*pi^2
       - 1/12*pi^2
       + 1/2*z1
       + 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/2*z1
       )

       + Dd([1-z2])*e * ( 1
       - z1^-1
       )

       + Dd([1-z2]) * (  - 1/2*z1^-1
       - 1/2*z3*z1^-1 ) );

id J21GGgtoqIFh  = (  + D0([1-z1])*ln(s)*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e * ( z3
       - z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(s)*Dd([1-z2])*e * ( 1/2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(z3)*Dd([1-z2])*e * ( 1/2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1/2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(z1)*Dd([1-z2])*e * (  - 1/2*z1^-1
       - 1/2*[1-z1]^-1
       + z3*z1^-1
       + z3*[1-z1]^-1
       - z3^2*z1^-1
       - z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1/2*z1^-1
       - z3*z1^-1
       + z3^2*z1^-1
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/24*pi^2
       - z3
       + 1/12*z3*pi^2
       + z3^2
       - 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - z3
       + z3^2
       )

       + Dd([1-z2])*e * ( z3*z1^-1
       - z3^2*z1^-1
       )

       + Dd([1-z2]) * (  - 1/2*z1^-1
       + z3*z1^-1
       - z3^2*z1^-1 ) );



==> anc/J22FFh.inc <==
id J22QQFFh      = (  + D0([1-z3])*ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 11/9
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 233/36
       + 1/6*pi^2
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 9163/432
       - 7*zeta3
       - 16/9*pi^2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 233/36
       - 1/6*pi^2
       )

       + D0([1-z3])*ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 67/18
       - 1/6*pi^2
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 67/18
       + 1/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/8
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 77/12
       + 77/18*zeta3
       + 11/32*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 9163/864
       + 7/2*zeta3
       + 8/9*pi^2
       )

       + D1([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 233/18
       + 1/3*pi^2
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 77/24
       - 11/24*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 233/36
       - 1/6*pi^2
       )

       + D2([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/16
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       )

       + ln(s)^5*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       )

       + ln(s)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 233/108
       + 1/18*pi^2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/18
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/18
       - 11/18*z3
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/8
       + 1/2*[1-z3]^-1
       - 3/8*z3
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 19/4*[1-z3]^-1
       - 5/2*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/6
       - 11/6*z3
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/12
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 9163/864
       - 7/2*zeta3
       - 8/9*pi^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 233/72
       - 1/12*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 95/18
       - 11/12*[1-z3]^-1
       - 1/12*pi^2
       + 11/12*z3*[1-z3]^-1
       + 43/36*z3
       - 1/12*z3*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       + 11/12*z3
       )

       + ln(s)*ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4/3
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 7/8
       + 7/6*[1-z3]^-1
       - 7/8*z3
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       - 3/2*[1-z3]^-1
       + 3/4*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       + 45/8*[1-z3]^-1
       - 13/4*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 1/2*[1-z3]^-1
       + 3/8*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 5/2*[1-z3]^-1
       + 5/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 53/12
       + 53/6*[1-z3]^-1
       - 53/12*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       - [1-z3]^-1
       + 3/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 743/48
       - 333/16*[1-z3]^-1
       - 1/6*[1-z3]^-1*pi^2
       + 1/12*pi^2
       + 11/6*z3*[1-z3]^-1
       + 49/16*z3
       + 1/12*z3*pi^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 19/4*[1-z3]^-1
       + 5/2*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/6
       - 11/6*z3
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 293/36
       - 11/12*[1-z3]^-1
       + 1/6*[1-z3]^-1*pi^2
       - 1/4*pi^2
       + 11/12*z3*[1-z3]^-1
       + 113/36*z3
       - 1/4*z3*pi^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/6
       + 11/6*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 19/12
       - 13/6*[1-z3]^-1
       - 5/12*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*[1-z3]^-1
       - z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       - 3*[1-z3]^-1
       + 3/2*z3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/12
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 233/72
       + 1/12*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 173515/5184
       + 541/36*zeta3
       + 2627/864*pi^2
       - 1/30*pi^4
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 9163/864
       + 7/2*zeta3
       + 8/9*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/12
       - 11/12*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 7907/432
       + 11/12*[1-z3]^-1
       - 2*[1-z3]^-1*zeta3
       + 13/36*[1-z3]^-1*pi^2
       + 9/2*zeta3
       + 5/8*pi^2
       - 11/12*z3*[1-z3]^-1
       + 1645/432*z3
       + 9/2*z3*zeta3
       + 23/24*z3*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 95/18
       + 11/12*[1-z3]^-1
       + 1/12*pi^2
       - 11/12*z3*[1-z3]^-1
       - 43/36*z3
       + 1/12*z3*pi^2
       )

       + ln(muA)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/12
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * ( 11/18
       + 11/18*z3
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       - 1/2*[1-z3]^-1
       + 3/8*z3
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/3
       + 31/12*[1-z3]^-1
       - 7/6*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 43/96
       + 13/72*pi^2
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/8
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       + 1/12*pi^2
       - 71/18*z3
       + 1/12*z3*pi^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       - 11/12*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 1/2*[1-z3]^-1
       - 3/8*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       - 31/12*[1-z3]^-1
       + 7/6*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/8
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 43/96
       - 13/72*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/12
       + 11/12*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 2/9
       - 1/12*pi^2
       + 71/18*z3
       - 1/12*z3*pi^2
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/9
       + 22/9*[1-z3]^-1
       - 11/9*z3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 7/16
       - 7/12*[1-z3]^-1
       + 7/16*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/6
       + 11/3*[1-z3]^-1
       - 11/6*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*[1-z3]^-1
       - 3/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 11/2
       - 11/3*[1-z3]^-1
       + 11/12*z3*[1-z3]^-1
       - 11/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       - 45/16*[1-z3]^-1
       + 13/8*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/12
       + 11/6*[1-z3]^-1
       - 11/12*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/8
       + 5/4*[1-z3]^-1
       - 5/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/2
       - 11/3*[1-z3]^-1
       + 11/12*z3*[1-z3]^-1
       - 11/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 53/24
       - 53/12*[1-z3]^-1
       + 53/24*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 1/2*[1-z3]^-1
       - 3/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       + 11/3*[1-z3]^-1
       - 11/6*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 22/3
       + 22/3*[1-z3]^-1
       - 11/12*[1-z3]^-1*pi^2
       + 11/24*pi^2
       - 11/12*z3*[1-z3]^-1
       + 55/12*z3
       + 11/24*z3*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 743/96
       + 333/32*[1-z3]^-1
       + 1/12*[1-z3]^-1*pi^2
       - 1/24*pi^2
       - 11/12*z3*[1-z3]^-1
       - 49/32*z3
       - 1/24*z3*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/72
       - 11/72*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 11/8
       - 11/48*[1-z3]^-1
       + 11/48*z3*[1-z3]^-1
       - 11/16*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       + 11/12*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/12
       - 11/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/3
       + 11/24*[1-z3]^-1
       + 11/48*pi^2
       - 11/24*z3*[1-z3]^-1
       + 55/24*z3
       + 11/48*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 293/72
       + 11/24*[1-z3]^-1
       - 1/12*[1-z3]^-1*pi^2
       + 1/8*pi^2
       - 11/24*z3*[1-z3]^-1
       - 113/72*z3
       + 1/8*z3*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 19/24
       + 13/12*[1-z3]^-1
       + 5/24*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 3/2*[1-z3]^-1
       - 3/4*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 11/24
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 83/36
       - 1/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4775/864
       - 7/4*zeta3
       - 17/48*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 77/6
       - 77/24*zeta3
       - 77/96*pi^2
       - 11/576*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 173515/10368
       - 541/72*zeta3
       - 2627/1728*pi^2
       + 1/60*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/4
       - 11/24*[1-z3]^-1
       + 11/24*z3*[1-z3]^-1
       - 11/8*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 22/3
       - 11/12*[1-z3]^-1
       + 11/96*[1-z3]^-1*pi^2
       - 77/36*zeta3
       - 11/16*pi^2
       + 11/12*z3*[1-z3]^-1
       - 11/96*z3*[1-z3]^-1*pi^2
       - 55/12*z3
       - 77/36*z3*zeta3
       + 11/32*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 7907/864
       - 11/24*[1-z3]^-1
       + [1-z3]^-1*zeta3
       - 13/72*[1-z3]^-1*pi^2
       - 9/4*zeta3
       - 5/16*pi^2
       + 11/24*z3*[1-z3]^-1
       - 1645/864*z3
       - 9/4*z3*zeta3
       - 23/48*z3*pi^2 ) );

id J22tQQFFh     = (  + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 3/16
       + 3*zeta3
       - 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/32
       - 3/2*zeta3
       + 1/8*pi^2
       )

       + ln(s)^5*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/8
       + [1-z3]^-1
       - 5/8*z3
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 3/4*[1-z3]^-1
       + 3/4*z3
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/32
       + 3/2*zeta3
       - 1/8*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 5/4*z3
       )

       + ln(s)*ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4/3
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 13/8
       + 8/3*[1-z3]^-1
       - 13/8*z3
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/4
       + 1/2*[1-z3]^-1
       - 3/4*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 39/8
       - 21/8*[1-z3]^-1
       + 11/8*z3
       - 3/2*z3^2
       - 1/2*z3^3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       - [1-z3]^-1
       + 5/8*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/4
       + 3/2*[1-z3]^-1
       - 3/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3
       + 3*z3^2
       + z3^3
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       + 6*[1-z3]^-1
       - 4*z3
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       + [1-z3]^-1
       - 5/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 45/16
       + 59/16*[1-z3]^-1
       - 3/2*[1-z3]^-1*pi^2
       + 3/4*pi^2
       - 7/16*z3
       + 3/4*z3*pi^2
       - z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/4
       + 3/4*[1-z3]^-1
       - 3/4*z3
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       - 1/6*[1-z3]^-1*pi^2
       + 1/4*pi^2
       - 19/4*z3
       + 1/4*z3*pi^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3
       + 3*z3^2
       + z3^3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       + 3/2*[1-z3]^-1
       - 13/4*z3
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 8
       - 12*[1-z3]^-1
       + 8*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2*[1-z3]^-1
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       + 3*[1-z3]^-1
       - 3/2*z3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 9/64
       + 3/4*zeta3
       + 41/96*pi^2
       - 41/720*pi^4
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/32
       - 3/2*zeta3
       + 1/8*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 41/16
       - 11*[1-z3]^-1*zeta3
       - 1/4*[1-z3]^-1*pi^2
       + 3*zeta3
       + 1/12*pi^2
       - 27/16*z3
       + 3*z3*zeta3
       + 11/12*z3*pi^2
       - z3^2
       + 1/2*z3^2*pi^2
       + 1/6*z3^3*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 5/4
       + 5/4*z3
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/8
       - [1-z3]^-1
       + 5/8*z3
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       + 3/4*[1-z3]^-1
       - 3/4*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/32
       + 3/2*zeta3
       - 1/8*pi^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       + 5/4*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/8
       + [1-z3]^-1
       - 5/8*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/4
       - 3/4*[1-z3]^-1
       + 3/4*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/32
       - 3/2*zeta3
       + 1/8*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 5/4
       - 5/4*z3
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 13/16
       - 4/3*[1-z3]^-1
       + 13/16*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 1/4*[1-z3]^-1
       + 3/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 39/16
       + 21/16*[1-z3]^-1
       - 11/16*z3
       + 3/4*z3^2
       + 1/4*z3^3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*[1-z3]^-1
       - 1/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 3/4*[1-z3]^-1
       + 3/8*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3
       - 3/2*z3^2
       - 1/2*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 3*[1-z3]^-1
       + 2*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       - 1/2*[1-z3]^-1
       + 5/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 45/32
       - 59/32*[1-z3]^-1
       + 3/4*[1-z3]^-1*pi^2
       - 3/8*pi^2
       + 7/32*z3
       - 3/8*z3*pi^2
       + 1/2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 1/12*[1-z3]^-1*pi^2
       - 1/8*pi^2
       + 19/8*z3
       - 1/8*z3*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3
       - 3/2*z3^2
       - 1/2*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       - 3/4*[1-z3]^-1
       + 13/8*z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 6*[1-z3]^-1
       - 4*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - [1-z3]^-1
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       - 3/2*[1-z3]^-1
       + 3/4*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/32
       + 3/2*zeta3
       - 1/8*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 9/128
       - 3/8*zeta3
       - 41/192*pi^2
       + 41/1440*pi^4
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 41/32
       + 11/2*[1-z3]^-1*zeta3
       + 1/8*[1-z3]^-1*pi^2
       - 3/2*zeta3
       - 1/24*pi^2
       + 27/32*z3
       - 3/2*z3*zeta3
       - 11/24*z3*pi^2
       + 1/2*z3^2
       - 1/4*z3^2*pi^2
       - 1/12*z3^3*pi^2 ) );

id J22hQQFFh     = (  + D0([1-z3])*ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 2/9
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 19/18
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 373/108
       + 5/18*pi^2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       )

       + D0([1-z3])*ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 5/9
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/6
       - 7/9*zeta3
       - 1/16*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/216
       - 5/36*pi^2
       )

       + D1([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 19/9
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/12
       + 1/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       )

       + D2([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       )

       + ln(s)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 19/54
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/9
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/9
       + 1/9*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 373/216
       + 5/36*pi^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/36
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 17/18
       + 1/6*[1-z3]^-1
       - 1/6*z3*[1-z3]^-1
       - 1/9*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/6*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       - 3/2*[1-z3]^-1
       + 3/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       - 4/3*[1-z3]^-1
       + 2/3*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 19/6
       + 4*[1-z3]^-1
       - 1/3*z3*[1-z3]^-1
       - 1/2*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 31/18
       + 1/6*[1-z3]^-1
       - 1/6*z3*[1-z3]^-1
       - 2/9*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 1/3*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 2/3*[1-z3]^-1
       - 1/3*z3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/36
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7081/1296
       - 16/9*zeta3
       - 95/216*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/216
       - 5/36*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       + 1/6*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 353/108
       - 1/6*[1-z3]^-1
       - 1/9*[1-z3]^-1*pi^2
       - 1/12*pi^2
       + 1/6*z3*[1-z3]^-1
       - 109/108*z3
       - 1/12*z3*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 17/18
       - 1/6*[1-z3]^-1
       + 1/6*z3*[1-z3]^-1
       + 1/9*z3
       )

       + ln(muA)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/9
       - 1/9*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/24
       - 1/18*pi^2
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       + 11/18*z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/6*z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/3*[1-z3]^-1
       - 1/6*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/24
       + 1/18*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/18
       - 11/18*z3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       - 4/9*[1-z3]^-1
       + 2/9*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*[1-z3]^-1
       + 1/3*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2/3*[1-z3]^-1
       - 1/6*z3*[1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*[1-z3]^-1
       - 3/8*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2/3*[1-z3]^-1
       - 1/6*z3*[1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       + 2/3*[1-z3]^-1
       - 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       - 2/3*[1-z3]^-1
       + 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4/3
       - 4/3*[1-z3]^-1
       + 1/6*[1-z3]^-1*pi^2
       - 1/12*pi^2
       + 1/6*z3*[1-z3]^-1
       - 5/6*z3
       - 1/12*z3*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 19/12
       - 2*[1-z3]^-1
       + 1/6*z3*[1-z3]^-1
       + 1/4*z3
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/36
       + 1/36*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/24*[1-z3]^-1
       - 1/24*z3*[1-z3]^-1
       + 1/8*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       + 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       - 1/12*[1-z3]^-1
       - 1/24*pi^2
       + 1/12*z3*[1-z3]^-1
       - 5/12*z3
       - 1/24*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 31/36
       - 1/12*[1-z3]^-1
       + 1/12*z3*[1-z3]^-1
       + 1/9*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/18
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 191/216
       + 1/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/3
       + 7/12*zeta3
       + 7/48*pi^2
       + 1/288*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7081/2592
       + 8/9*zeta3
       + 95/432*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + 1/12*[1-z3]^-1
       - 1/12*z3*[1-z3]^-1
       + 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 4/3
       + 1/6*[1-z3]^-1
       - 1/48*[1-z3]^-1*pi^2
       + 7/18*zeta3
       + 1/8*pi^2
       - 1/6*z3*[1-z3]^-1
       + 1/48*z3*[1-z3]^-1*pi^2
       + 5/6*z3
       + 7/18*z3*zeta3
       - 1/16*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 353/216
       + 1/12*[1-z3]^-1
       + 1/18*[1-z3]^-1*pi^2
       + 1/24*pi^2
       - 1/12*z3*[1-z3]^-1
       + 109/216*z3
       + 1/24*z3*pi^2 ) );

id J22QGFFh      = (  + D0([1-z3])*ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 11/9
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 85/12
       + 1/6*pi^2
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 1285/54
       - 4*zeta3
       - 77/36*pi^2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 85/12
       - 1/6*pi^2
       )

       + D0([1-z3])*ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 67/18
       - 1/6*pi^2
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 67/18
       + 1/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 121/72
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1111/162
       + 77/18*zeta3
       + 121/288*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1285/108
       + 2*zeta3
       + 77/72*pi^2
       )

       + D1([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 85/6
       + 1/3*pi^2
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 737/216
       - 11/24*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 85/12
       - 1/6*pi^2
       )

       + D2([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 121/144
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       )

       + ln(s)^5*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       )

       + ln(s)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 85/36
       + 1/18*pi^2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/18
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/18
       - 11/18*z3
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 3/2*[1-z3]^-1
       - z3
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       - 3*[1-z3]^-1
       + 3/2*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 19/4*[1-z3]^-1
       - 3*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/6
       - 11/6*z3
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/12
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1285/108
       - 2*zeta3
       - 77/72*pi^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 85/24
       - 1/12*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 161/36
       + 1/6*[1-z3]^-1*pi^2
       - 1/6*pi^2
       + 56/9*z3
       - 1/6*z3*pi^2
       + 11/18*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       + 11/12*z3
       )

       + ln(s)*ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 8/3
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 5/2
       + 23/6*[1-z3]^-1
       - 5/2*z3
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 9/4
       - 9/2*[1-z3]^-1
       + 9/4*z3
       - 1/2*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - z3
       - 1/2*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/4
       + 45/8*[1-z3]^-1
       - 15/4*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 3/2*[1-z3]^-1
       + z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/2
       - 5*[1-z3]^-1
       + 5/2*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 22/3
       + 15*[1-z3]^-1
       - 47/6*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       + 3*[1-z3]^-1
       - 3/2*z3
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2*z3
       + z3^2
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*[1-z3]^-1
       - z3
       - z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3
       - 5*[1-z3]^-1
       + 3*z3
       - 2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 755/72
       - 1157/72*[1-z3]^-1
       - [1-z3]^-1*pi^2
       + 1/2*pi^2
       + 1085/72*z3
       + 1/2*z3*pi^2
       + 41/18*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 19/4*[1-z3]^-1
       + 3*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/6
       - 11/6*z3
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 161/18
       + 1/3*[1-z3]^-1*pi^2
       - 1/3*pi^2
       + 112/9*z3
       - 1/3*z3*pi^2
       + 11/9*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/6
       + 11/6*z3
       )

       + ln(s)*ln([1+z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 2/3*z3
       + 1/3*z3^2
       )

       + ln(s)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6*pi^2
       - 1/3*z3*pi^2
       - 1/6*z3^2*pi^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2*z3
       + z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4/3
       + 11/6*[1-z3]^-1
       + 5/6*z3
       + 1/3*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(s)*Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 4*z3
       - 2*z3^2
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 4*[1-z3]^-1
       + z3^2
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 7/2
       + 7*[1-z3]^-1
       - 7/2*z3
       + 3*z3^2
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1-z3]^-1
       + z3
       + z3^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/12
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 85/24
       + 1/12*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 12307/324
       + 154/9*zeta3
       + 104/27*pi^2
       - 13/144*pi^4
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1285/108
       + 2*zeta3
       + 77/72*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/12
       - 11/12*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 865/72
       - 10*[1-z3]^-1*zeta3
       - 11/36*[1-z3]^-1*pi^2
       + 8*zeta3
       + 29/24*pi^2
       - 1049/36*z3
       + 9*z3*zeta3
       + 25/24*z3*pi^2
       - 797/216*z3^2
       - z3^2*zeta3
       + 1/18*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 161/36
       - 1/6*[1-z3]^-1*pi^2
       + 1/6*pi^2
       - 56/9*z3
       + 1/6*z3*pi^2
       - 11/18*z3^2
       )

       + ln(muA)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/12
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * ( 11/18
       + 11/18*z3
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       - 1/2*[1-z3]^-1
       + 3/8*z3
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/3
       + 31/12*[1-z3]^-1
       - 7/6*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 43/96
       + 13/72*pi^2
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/8
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       + 1/12*pi^2
       - 71/18*z3
       + 1/12*z3*pi^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       - 11/12*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 1/2*[1-z3]^-1
       - 3/8*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       - 31/12*[1-z3]^-1
       + 7/6*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/8
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 43/96
       - 13/72*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/12
       + 11/12*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 2/9
       - 1/12*pi^2
       + 71/18*z3
       - 1/12*z3*pi^2
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/9
       + 22/9*[1-z3]^-1
       - 11/9*z3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 5/4
       - 23/12*[1-z3]^-1
       + 5/4*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/6
       + 11/3*[1-z3]^-1
       - 11/6*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       + 9/4*[1-z3]^-1
       - 9/8*z3
       + 1/4*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/2*z3
       + 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/16
       + 1/2*[1-z3]^-1
       - 5/16*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 187/36
       - 121/36*[1-z3]^-1
       + 55/36*z3
       + 11/18*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 45/16*[1-z3]^-1
       + 15/8*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/12
       + 11/6*[1-z3]^-1
       - 11/12*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/4
       + 5/2*[1-z3]^-1
       - 5/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 187/36
       - 121/36*[1-z3]^-1
       + 55/36*z3
       + 11/18*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/3
       - 15/2*[1-z3]^-1
       + 47/12*z3
       + 1/6*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - z3
       - 1/2*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       + 5/2*[1-z3]^-1
       - 3/2*z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       + 11/3*[1-z3]^-1
       - 25/12*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 737/108
       + 737/108*[1-z3]^-1
       - 11/12*[1-z3]^-1*pi^2
       + 11/24*pi^2
       - 539/108*z3
       + 11/24*z3*pi^2
       - 11/27*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 755/144
       + 1157/144*[1-z3]^-1
       + 1/2*[1-z3]^-1*pi^2
       - 1/4*pi^2
       - 1085/144*z3
       - 1/4*z3*pi^2
       - 41/36*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/72
       - 11/72*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 187/144
       + 55/144*z3
       + 11/72*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       + 11/12*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/12
       - 11/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 737/216
       + 11/48*pi^2
       - 539/216*z3
       + 11/48*z3*pi^2
       - 11/54*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 161/36
       - 1/6*[1-z3]^-1*pi^2
       + 1/6*pi^2
       - 56/9*z3
       + 1/6*z3*pi^2
       - 11/18*z3^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/3*z3
       - 1/6*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/12*pi^2
       + 1/6*z3*pi^2
       + 1/12*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - z3
       - 1/2*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       - 11/12*[1-z3]^-1
       - 5/12*z3
       - 1/6*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 2*[1-z3]^-1
       - 1/2*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 7/2*[1-z3]^-1
       + 7/4*z3
       - 3/2*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       - 1/2*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 11/24
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 59/24
       - 1/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 10667/1728
       - zeta3
       - 4/9*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 6677/486
       - 847/216*zeta3
       - 737/864*pi^2
       - 11/576*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 12307/648
       - 77/9*zeta3
       - 52/27*pi^2
       + 13/288*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 169/72
       + 1/12*[1-z3]^-1*pi^2
       - 1/24*pi^2
       + 41/36*z3
       - 1/24*z3*pi^2
       + 11/36*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1111/162
       - 77/36*zeta3
       - 187/288*pi^2
       + 1331/324*z3
       - 77/36*z3*zeta3
       - 55/288*z3*pi^2
       + 143/324*z3^2
       - 11/144*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 865/144
       + 5*[1-z3]^-1*zeta3
       + 11/72*[1-z3]^-1*pi^2
       - 4*zeta3
       - 29/48*pi^2
       + 1049/72*z3
       - 9/2*z3*zeta3
       - 25/48*z3*pi^2
       + 797/432*z3^2
       + 1/2*z3^2*zeta3
       - 1/36*z3^2*pi^2 ) );

id J22hQGFFh     = (  + D0([1-z3])*ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 2/9
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 16/9
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 233/36
       + 7/18*pi^2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 16/9
       )

       + D0([1-z3])*ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 5/9
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 178/81
       - 7/9*zeta3
       - 11/72*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 233/72
       - 7/36*pi^2
       )

       + D1([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 32/9
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 61/54
       + 1/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 16/9
       )

       + D2([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       )

       + ln(s)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 16/27
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/9
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/9
       + 1/9*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 233/72
       + 7/36*pi^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8/9
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       - 3/2*z3
       + 7/36*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/6*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/12
       - 7/6*[1-z3]^-1
       + 5/12*z3
       + 1/6*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 35/9
       + 85/18*[1-z3]^-1
       - 32/9*z3
       + 19/36*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3
       - 3*z3
       + 23/36*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 1/3*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       + 1/3*z3^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 8/9
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 13621/1296
       - 19/9*zeta3
       - 101/108*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 233/72
       - 7/36*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       + 1/6*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 299/54
       - 1/9*[1-z3]^-1*pi^2
       - 1/12*pi^2
       + 823/108*z3
       - 1/12*z3*pi^2
       - 199/108*z3^2
       - 1/18*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       + 3/2*z3
       - 7/36*z3^2
       )

       + ln(muA)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/9
       - 1/9*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/24
       - 1/18*pi^2
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       + 11/18*z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/6*z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/3*[1-z3]^-1
       - 1/6*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/24
       + 1/18*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/18
       - 11/18*z3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       - 4/9*[1-z3]^-1
       + 2/9*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*[1-z3]^-1
       + 1/3*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 14/9
       + 11/9*[1-z3]^-1
       - 8/9*z3
       + 7/36*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/24
       + 7/12*[1-z3]^-1
       - 5/24*z3
       - 1/12*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 14/9
       + 11/9*[1-z3]^-1
       - 8/9*z3
       + 7/36*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       - 2/3*[1-z3]^-1
       + 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 61/27
       - 61/27*[1-z3]^-1
       + 1/6*[1-z3]^-1*pi^2
       - 1/12*pi^2
       + 52/27*z3
       - 1/12*z3*pi^2
       - 20/27*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 35/18
       - 85/36*[1-z3]^-1
       + 16/9*z3
       - 19/72*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/36
       + 1/36*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 7/18
       - 2/9*z3
       + 7/144*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       + 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 61/54
       - 1/24*pi^2
       + 26/27*z3
       - 1/24*z3*pi^2
       - 10/27*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       + 3/2*z3
       - 23/72*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*[1-z3]^-1
       + 1/3*z3
       - 1/6*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 41/72
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 59/36
       + 5/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1058/243
       + 77/54*zeta3
       + 61/216*pi^2
       + 1/288*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 13621/2592
       + 19/18*zeta3
       + 101/216*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7/9
       - 4/9*z3
       + 7/72*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 178/81
       + 7/18*zeta3
       + 7/36*pi^2
       - 275/162*z3
       + 7/18*z3*zeta3
       + 1/9*z3*pi^2
       + 65/81*z3^2
       - 7/288*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 299/108
       + 1/18*[1-z3]^-1*pi^2
       + 1/24*pi^2
       - 823/216*z3
       + 1/24*z3*pi^2
       + 199/216*z3^2
       + 1/36*z3^2*pi^2 ) );

id J22htQGFFh    = (  + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 55/48
       - zeta3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       - 1/8*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/16
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 55/96
       + 1/2*zeta3
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       - 1/8*z3
       + 1/16*z3^2 ) );

id J22hhQGFFh    = (  + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/9
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 10/27
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1/9
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 14/81
       + 1/72*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/27
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 2/9
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/54
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/36
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/27
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/27
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/18
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/9
       + 1/9*z3
       - 1/18*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/18
       - 5/18*[1-z3]^-1
       + 5/18*z3
       - 13/72*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       + 2/9*z3
       - 1/9*z3^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/18
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/18*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/27
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 10/27
       - 10/27*z3
       + 13/54*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 1/9
       - 1/9*z3
       + 1/18*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/9
       - 1/9*[1-z3]^-1
       + 1/9*z3
       - 1/18*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/9
       - 1/9*[1-z3]^-1
       + 1/9*z3
       - 1/18*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/27
       + 5/27*[1-z3]^-1
       - 5/27*z3
       + 4/27*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/36
       + 5/36*[1-z3]^-1
       - 5/36*z3
       + 13/144*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/36
       + 1/36*z3
       - 1/72*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/54
       - 5/54*z3
       + 2/27*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/9
       - 1/9*z3
       + 1/18*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/54
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 82/243
       - 7/54*zeta3
       - 5/216*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/36*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/18
       + 1/18*z3
       - 1/36*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 14/81
       - 1/72*pi^2
       + 14/81*z3
       - 1/72*z3*pi^2
       - 13/81*z3^2
       + 1/144*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 5/27
       + 5/27*z3
       - 13/108*z3^2 ) );

id J22barQQFFh   = (  + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 29/16
       + 4*zeta3
       - 1/2*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 29/32
       - 2*zeta3
       + 1/4*pi^2
       )

       + ln(s)^5*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/8
       + [1-z3]^-1
       - 5/8*z3
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2*z3
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 29/32
       + 2*zeta3
       - 1/4*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/6*[1-z3]^-1*pi^2
       - 1/12*pi^2
       + 3/4*z3
       - 1/12*z3*pi^2
       )

       + ln(s)*ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4/3
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 13/8
       + 8/3*[1-z3]^-1
       - 13/8*z3
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 4*[1-z3]^-1
       + 2*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 11/4
       - 9/4*[1-z3]^-1
       - 3/4*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       - [1-z3]^-1
       + 5/8*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 5/2*[1-z3]^-1
       + 5/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 13/4
       - 5/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1-z3]^-1
       - z3
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 21/4
       - 8*[1-z3]^-1
       + 21/4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 65/16
       - 69/16*[1-z3]^-1
       - 5/6*[1-z3]^-1*pi^2
       + 5/12*pi^2
       + 81/16*z3
       + 5/12*z3*pi^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2*z3
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 1/6*[1-z3]^-1*pi^2
       + 1/12*pi^2
       - 3/4*z3
       + 1/12*z3*pi^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       - 3/2*[1-z3]^-1
       - 5/4*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 15/2
       + 11*[1-z3]^-1
       - 15/2*z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/2
       + 3*[1-z3]^-1
       - 5/2*z3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 359/64
       + 6*zeta3
       + 65/96*pi^2
       - 37/360*pi^4
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 29/32
       - 2*zeta3
       + 1/4*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 13/16
       - 11*[1-z3]^-1*zeta3
       + 1/4*[1-z3]^-1*pi^2
       + 7/2*zeta3
       - 1/12*pi^2
       - 17/16*z3
       + 7/2*z3*zeta3
       + 1/4*z3*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/6*[1-z3]^-1*pi^2
       + 1/12*pi^2
       - 3/4*z3
       + 1/12*z3*pi^2
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 13/16
       - 4/3*[1-z3]^-1
       + 13/16*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1-z3]^-1
       - z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/16
       + 1/2*[1-z3]^-1
       - 5/16*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/8
       + 9/8*[1-z3]^-1
       + 3/8*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/8
       + 5/4*[1-z3]^-1
       - 5/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 13/8
       + 5/8*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 21/8
       + 4*[1-z3]^-1
       - 21/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 65/32
       + 69/32*[1-z3]^-1
       + 5/12*[1-z3]^-1*pi^2
       - 5/24*pi^2
       - 81/32*z3
       - 5/24*z3*pi^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 1/12*[1-z3]^-1*pi^2
       - 1/24*pi^2
       + 3/8*z3
       - 1/24*z3*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       + 3/4*[1-z3]^-1
       + 5/8*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 15/4
       - 11/2*[1-z3]^-1
       + 15/4*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/4
       - 3/2*[1-z3]^-1
       + 5/4*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 29/64
       + zeta3
       - 1/8*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 359/128
       - 3*zeta3
       - 65/192*pi^2
       + 37/720*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       + 1/12*[1-z3]^-1*pi^2
       - 1/24*pi^2
       + 3/8*z3
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 13/32
       + 11/2*[1-z3]^-1*zeta3
       - 1/8*[1-z3]^-1*pi^2
       - 7/4*zeta3
       + 1/24*pi^2
       + 17/32*z3
       - 7/4*z3*zeta3
       - 1/8*z3*pi^2 ) );

id J22QQcorrFFh  = (  + ln(s)^4*Dd([1-z1])*Dd([1-z2])*e * (  - 4/3
       + 4/3*z3^-1
       + 2/3*z3
       )

       + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 6
       + 4*z3^-1
       + z3
       )

       + ln(s)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 16/3
       + 16/3*z3^-1
       + 8/3*z3
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 44/9
       - 5*z3^-1
       - 59/18*z3
       + 22/9*z3^2
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       - 8/3*z3^-1
       - 4/3*z3
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 21/2
       + 2*z3^-1
       - 11/4*z3
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 14
       + 14*z3^-1
       + 7*z3
       )

       + ln(s)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 26/3
       - 67/3*z3^-1
       - 73/12*z3
       + 15/4*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 9
       - 6*z3^-1
       - 3/2*z3
       )

       + ln(s)^2*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 8
       + 8*z3^-1
       + 4*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 19
       - 58/3*z3^-1
       - 12*z3
       + 22/3*z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 8
       - 8*z3^-1
       - 4*z3
       )

       + ln(s)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 6
       + 3*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 4*z3^-1
       + 2*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2809/144
       + 647/36*z3^-1
       - 8/3*z3^-1*pi^2
       + 2*pi^2
       + 1795/72*z3
       - 11/6*z3*pi^2
       - 1921/144*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 22/3
       + 15/2*z3^-1
       + 59/12*z3
       - 11/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3*z3
       + 3/2*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 15/8
       - 1/2*z3^-1
       + 23/12*z3
       - 27/8*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 17/2
       - 4*z3^-1
       - 27/4*z3
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 8
       + 9*z3^-1
       + 4*z3
       )

       + ln(s)*ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 3*z3^-1
       + z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       - 37*z3^-1
       + 31/24*z3
       - 1/2*z3^2
       - 1/3*z3^3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 21/2
       - 2*z3^-1
       + 11/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 9
       + 15*z3^-1
       + 21/2*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 4*z3^-1
       + 2*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 112/3
       - 38*z3^-1
       - 56/3*z3
       + 35/3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 14
       - 14*z3^-1
       - 7*z3
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 14/3
       + 22/3*z3^-1
       - 5*z3
       + 4/3*z3^2
       + 2/3*z3^3
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 12
       - 2*z3^-1
       - 2*z3
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 16
       - 2*z3^-1
       + 4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 9
       + 6*z3^-1
       + 3/2*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2171/36
       + 194/9*z3^-1
       - 7/3*z3^-1*pi^2
       + 5/2*pi^2
       + 625/36*z3
       - 17/12*z3*pi^2
       - 617/36*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 26/3
       + 67/3*z3^-1
       + 55/12*z3
       - 9/2*z3^2
       )

       + ln(s)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 16/3
       + 16/3*z3^-1
       + 8/3*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 127/6
       - 43/2*z3^-1
       - 157/12*z3
       + 22/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 8
       - 8*z3^-1
       - 4*z3
       )

       + ln(s)*ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(s)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4*z3^-1*rln2
       + 4*rln2
       + 2*z3*rln2
       )

       + ln(s)*ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 4*z3^-1
       + 2*z3
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 12
       + 6*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 8
       + 8*z3^-1
       + 4*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2809/72
       + 665/18*z3^-1
       - 2*z3^-1*rln2^2
       - 16/3*z3^-1*pi^2
       - 2*rln2^2
       + 11/3*pi^2
       + 1795/36*z3
       - z3*rln2^2
       - 7/2*z3*pi^2
       - 1921/72*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19
       + 58/3*z3^-1
       + 12*z3
       - 22/3*z3^2
       )

       + ln(s)*ln([1+z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 4/3*z3^-1
       + z3
       )

       + ln(s)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2*z3^-1*rln2^2
       + 1/3*z3^-1*pi^2
       - 2*rln2^2
       - z3*rln2^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 14/3
       + 22/3*z3^-1
       - 5*z3
       + 4/3*z3^2
       + 2/3*z3^3
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 34/3
       + 46/3*z3^-1
       - 7/6*z3
       + 25/6*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 6
       - 3*z3
       )

       + ln(s)*Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * (  - 8
       - 4*z3^-1
       - 4*z3
       )

       + ln(s)*Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(s)*Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(s)*Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 20
       + 10*z3^-1
       + 6*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 6
       + 2*z3^-1
       + 5*z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 16
       + 4*z3^-1
       + 8*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 22/3
       - 15/2*z3^-1
       - 59/12*z3
       + 11/3*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 29207/432
       - 8359/108*z3^-1
       + 4/3*z3^-1*rln2^3
       + 131/3*z3^-1*zeta3
       + 22/3*z3^-1*pi^2
       - 2/3*z3^-1*pi^2*rln2
       + 4/3*rln2^3
       - 113/3*zeta3
       - 125/12*pi^2
       - 2/3*pi^2*rln2
       - 13871/216*z3
       + 2/3*z3*rln2^3
       + 113/6*z3*zeta3
       + 23/6*z3*pi^2
       - 1/3*z3*pi^2*rln2
       + 22391/432*z3^2
       - 13/4*z3^2*pi^2
       + 1/9*z3^3*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1337/72
       - 319/18*z3^-1
       + 8/3*z3^-1*pi^2
       - 2*pi^2
       - 463/18*z3
       + 11/6*z3*pi^2
       + 1073/72*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/2*z3
       + 3/4*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 15/16
       - 1/4*z3^-1
       + 23/24*z3
       - 27/16*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 3*z3
       + 3/2*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 31/6*z3
       - 17/4*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3*z3
       - 3/2*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 15/8
       - 1/2*z3^-1
       + 23/12*z3
       - 27/8*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 3*z3
       - 3/2*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 137/16
       + 19/12*z3^-1
       - 7/8*z3
       + 1/2*z3*pi^2
       + 373/48*z3^2
       + 1/4*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 15/8
       + 1/2*z3^-1
       - 23/12*z3
       + 27/8*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 4/9
       + 4/9*z3^-1
       + 2/9*z3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 17/4
       + 2*z3^-1
       + 27/8*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       - 9/2*z3^-1
       - 2*z3
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 3/2*z3^-1
       - 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 21/4
       + z3^-1
       - 11/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3*z3
       + 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       + 37/2*z3^-1
       - 103/48*z3
       - 1/2*z3^2
       + 1/6*z3^3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 9/2
       - 15/2*z3^-1
       - 21/4*z3
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7
       + 7*z3^-1
       + 7/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 56/3
       + 19*z3^-1
       + 28/3*z3
       - 35/6*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/3
       - 11/3*z3^-1
       + 5/2*z3
       - 2/3*z3^2
       - 1/3*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 6
       + z3^-1
       + z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       + z3^-1
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 9/2
       - 3*z3^-1
       - 3/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 13/3
       - 67/6*z3^-1
       - 19/24*z3
       + 3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6*z3^-1*pi^2
       + 1/6*pi^2
       + 5/3*z3
       - 1/12*z3*pi^2
       - 7/6*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2171/72
       - 97/9*z3^-1
       + 7/6*z3^-1*pi^2
       - 5/4*pi^2
       - 415/72*z3
       + 17/24*z3*pi^2
       + 94/9*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       + 1/18*z3^-1
       + 1/36*z3
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       - 8/3*z3^-1
       - 4/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 4*z3^-1
       + 2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6*z3
       + 1/8*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 127/12
       + 43/4*z3^-1
       + 157/24*z3
       - 11/3*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3^-1
       + 1/2*z3
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2*z3^-1*rln2
       - 2*rln2
       - z3*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 6
       - 3*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/2
       - 29/3*z3^-1
       - 6*z3
       + 11/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       + 5/6*z3
       - 1/24*z3*pi^2
       - 7/12*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1337/72
       - 164/9*z3^-1
       + z3^-1*rln2^2
       + 8/3*z3^-1*pi^2
       + rln2^2
       - 11/6*pi^2
       - 463/18*z3
       + 1/2*z3*rln2^2
       + 7/4*z3*pi^2
       + 1073/72*z3^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2/3*z3^-1
       - 1/2*z3
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( z3^-1*rln2^2
       - 1/6*z3^-1*pi^2
       + rln2^2
       + 1/2*z3*rln2^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + z3^-1
       + 1/2*z3
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/3
       - 11/3*z3^-1
       + 5/2*z3
       - 2/3*z3^2
       - 1/3*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3
       + 3/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 17/3
       - 23/3*z3^-1
       + 25/12*z3
       - 4/3*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 2*z3^-1
       + 2*z3
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 10
       - 5*z3^-1
       - 3*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       - z3^-1
       - 5/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 2*z3^-1
       - 4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 2
       + 2*z3^-1
       + z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/3
       + 15/4*z3^-1
       + 59/24*z3
       - 11/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 601/72
       + 155/18*z3^-1
       - 4/3*z3^-1*pi^2
       + pi^2
       + 983/72*z3
       - 11/12*z3*pi^2
       - 649/72*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 7/9*z3^-1*zeta3
       - 7/9*zeta3
       - 5/3*z3
       + 7/18*z3*zeta3
       + 1/12*z3*pi^2
       + 7/6*z3^2
       - 1/16*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 6377/216
       + 2047/54*z3^-1
       - 2/3*z3^-1*rln2^3
       - 131/6*z3^-1*zeta3
       - 11/3*z3^-1*pi^2
       + 1/3*z3^-1*pi^2*rln2
       - 2/3*rln2^3
       + 113/6*zeta3
       + 125/24*pi^2
       + 1/3*pi^2*rln2
       + 872/27*z3
       - 1/3*z3*rln2^3
       - 113/12*z3*zeta3
       - 13/6*z3*pi^2
       + 1/6*z3*pi^2*rln2
       - 3187/108*z3^2
       + 3/2*z3^2*pi^2
       - 1/18*z3^3*pi^2 ) );

id J22hGQcorrFFh = (  + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       + 1/18*z3^-1
       + 1/36*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 41/72
       - 1/2*z3^-1
       - 25/72*z3
       + 7/72*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/6*z3^-1
       - 1/12*z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3*z3
       - 1/4*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 35/18
       - 2*z3^-1
       - 11/9*z3
       + 5/72*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 41/18
       - 2*z3^-1
       - 25/18*z3
       + 7/18*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 527/216
       + 119/54*z3^-1
       - 1/6*z3^-1*pi^2
       + 1/6*pi^2
       + 191/108*z3
       - 1/12*z3*pi^2
       - 5/8*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 41/36
       + z3^-1
       + 25/36*z3
       - 7/36*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/6*z3
       - 1/8*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2/3*z3
       - 1/2*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/3*z3
       - 1/4*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2*z3
       + 7/12*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/3*z3
       + 1/4*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 4/9
       + 4/9*z3^-1
       + 2/9*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3*z3
       + 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6*z3^-1*pi^2
       + 1/6*pi^2
       + 5/3*z3
       - 1/12*z3*pi^2
       - 7/6*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 35/18
       + 2*z3^-1
       + 11/9*z3
       - 5/72*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       + 1/18*z3^-1
       + 1/36*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6*z3
       + 1/8*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       + 5/6*z3
       - 1/24*z3*pi^2
       - 7/12*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 41/18
       + 2*z3^-1
       + 25/18*z3
       - 7/18*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 41/36
       - z3^-1
       - 25/36*z3
       + 7/36*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 7/9*z3^-1*zeta3
       - 7/9*zeta3
       - 5/3*z3
       + 7/18*z3*zeta3
       + 1/12*z3*pi^2
       + 7/6*z3^2
       - 1/16*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 527/216
       - 119/54*z3^-1
       + 1/6*z3^-1*pi^2
       - 1/6*pi^2
       - 191/108*z3
       + 1/12*z3*pi^2
       + 5/8*z3^2 ) );

id J22GQFFh      = (  + D0([1-z3])*ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 11/9
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 233/36
       + 1/6*pi^2
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 4973/216
       - 3*zeta3
       - 41/18*pi^2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 233/36
       - 1/6*pi^2
       )

       + D0([1-z3])*ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 67/18
       - 1/6*pi^2
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 67/18
       + 1/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/8
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 77/12
       + 77/18*zeta3
       + 11/32*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4973/432
       + 3/2*zeta3
       + 41/36*pi^2
       )

       + D1([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 233/18
       + 1/3*pi^2
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 77/24
       - 11/24*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 233/36
       - 1/6*pi^2
       )

       + D2([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/16
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       )

       + ln(s)^5*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       )

       + ln(s)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 233/108
       + 1/18*pi^2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/18
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 22/9
       + 11/9*z3^-1
       + 11/9*z3
       - 11/9*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 2*z3^-1
       + 3/2*[1-z3]^-1
       - 1/2*[1+z3]^-1
       + 4*z3
       - z3^2
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(s)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 55/6
       + 11*z3^-1
       + 11/3*[1-z3]^-1
       + 10/3*z3
       - 71/12*z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 22/3
       + 11/3*z3^-1
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(s)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/12
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4973/432
       - 3/2*zeta3
       - 41/36*pi^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 233/72
       - 1/12*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 91/144
       + 3/4*z3^-1
       + 1/6*[1+z3]^-1*pi^2
       - 2/3*pi^2
       + 407/72*z3
       + 57/8*z3^2
       - 1/3*z3^2*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 11/3
       - 11/6*z3^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3*z3
       + 3/2*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 15/8
       - 1/2*z3^-1
       + 23/12*z3
       - 27/8*z3^2
       )

       + ln(s)*ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 8/3
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 16/3*z3^-1
       + 23/6*[1-z3]^-1
       - 3/2*[1+z3]^-1
       + 10*z3
       - 7/3*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       - z3^-1
       - 2*[1-z3]^-1
       - z3
       + 3/2*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 13/2
       - 3*z3^-1
       + 3*[1+z3]^-1
       - 5/2*z3
       - 5/2*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 55/12
       + 77/3*z3^-1
       + 1/3*[1-z3]^-1
       + 191/12*z3
       - 8/3*z3^2
       - 1/3*z3^3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 2*z3^-1
       - 3/2*[1-z3]^-1
       + 1/2*[1+z3]^-1
       - 4*z3
       + z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 6
       - 3*z3^-1
       - 3*[1-z3]^-1
       - 3*z3
       + 3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 51/2
       + 55/3*z3^-1
       + 29/6*[1-z3]^-1
       + 18*z3
       - 52/3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 13/3
       - 22/3*z3^-1
       - 10*z3
       - 25/3*z3^2
       + 2/3*z3^3
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 17
       + 2*z3^-1
       + 4*[1-z3]^-1
       + 4*[1+z3]^-1
       + 2*z3
       - 9*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4*[1-z3]^-1
       - 3*z3
       + 2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2675/72
       + 152/9*z3^-1
       - 2*z3^-1*pi^2
       - 1229/72*[1-z3]^-1
       - 5/3*[1-z3]^-1*pi^2
       + 1/3*[1+z3]^-1*pi^2
       + 8/3*pi^2
       + 1739/72*z3
       - 2*z3*pi^2
       + 781/18*z3^2
       + 4/3*z3^2*pi^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 55/6
       - 11*z3^-1
       - 11/3*[1-z3]^-1
       - 29/6*z3
       + 31/6*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 22/3
       + 11/3*z3^-1
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(s)*ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4*z3^-1*
         rln2
       + 4*[1+z3]^-1*rln2
       - 8*rln2
       - 4*z3*rln2
       - 4*z3^2*rln2
       )

       + ln(s)*ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 103/72
       + 5/2*z3^-1
       + 2*z3^-1*rln2^2
       - 2*[1+z3]^-1*rln2^2
       + 1/3*[1+z3]^-1*pi^2
       + 4*rln2^2
       - 5/3*pi^2
       + 407/36*z3
       + 2*z3*rln2^2
       + 1/6*z3*pi^2
       + 57/4*z3^2
       + 2*z3^2*rln2^2
       - 2/3*z3^2*pi^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 22/3
       - 11/3*z3^-1
       - 11/3*z3
       + 11/3*z3^2
       )

       + ln(s)*ln([1+z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 7/3
       - 4/3*z3^-1
       + 4/3*[1+z3]^-1
       - 5/3*z3
       - 5/3*z3^2
       )

       + ln(s)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2*z3^-1*rln2^2
       - 1/3*z3^-1*pi^2
       - 2*[1+z3]^-1*rln2^2
       + 1/3*[1+z3]^-1*pi^2
       + 4*rln2^2
       - 5/6*pi^2
       + 2*z3*rln2^2
       - 1/6*z3*pi^2
       + 2*z3^2*rln2^2
       - 1/6*z3^2*pi^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 13/3
       - 22/3*z3^-1
       - 10*z3
       - 25/3*z3^2
       + 2/3*z3^3
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 25/6
       - 11/3*z3^-1
       - 11/2*[1-z3]^-1
       + 49/3*z3
       - 5/2*z3^2
       )

       + ln(s)*Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * ( 6
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 6*z3
       + 6*z3^2
       )

       + ln(s)*Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 21
       - 10*z3^-1
       - 8*[1-z3]^-1
       - 2*[1+z3]^-1
       - 9*z3
       + 13*z3^2
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 17
       + 2*z3^-1
       + 10*[1-z3]^-1
       + 2*[1+z3]^-1
       - 9*z3^2
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 9
       - 4*z3^-1
       + 2*[1-z3]^-1
       + 4*[1+z3]^-1
       - 5*z3
       - 5*z3^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/12
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 233/72
       + 1/12*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 101297/2592
       + 757/36*zeta3
       + 803/216*pi^2
       - 49/360*pi^4
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4973/432
       + 3/2*zeta3
       + 41/36*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 34919/432
       + 3103/54*z3^-1
       - 4/3*z3^-1*rln2^3
       - 21*z3^-1*zeta3
       - 143/36*z3^-1*pi^2
       + 2/3*z3^-1*pi^2*rln2
       - 16*[1-z3]^-1*zeta3
       + 11/12*[1-z3]^-1*pi^2
       + 4/3*[1+z3]^-1*rln2^3
       + 4*[1+z3]^-1*zeta3
       - 2/3*[1+z3]^-1*pi^2*rln2
       - 8/3*rln2^3
       + 29*zeta3
       + 11/2*pi^2
       + 4/3*pi^2*rln2
       + 4513/108*z3
       - 4/3*z3*rln2^3
       - 20*z3*zeta3
       - 89/12*z3*pi^2
       + 2/3*z3*pi^2*rln2
       - 34265/432*z3^2
       - 4/3*z3^2*rln2^3
       + 12*z3^2*zeta3
       + 32/9*z3^2*pi^2
       + 2/3*z3^2*pi^2*rln2
       + 1/9*z3^3*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 113/72
       - 1/2*z3^-1
       - 1/6*[1+z3]^-1*pi^2
       + 2/3*pi^2
       - 271/36*z3
       - 19/4*z3^2
       + 1/3*z3^2*pi^2
       )

       + ln(muA)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 121/108
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * ( 22/9
       - 11/9*z3^-1
       - 11/9*z3
       + 11/9*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2*z3^-1
       - 3/2*[1-z3]^-1
       + 1/2*[1+z3]^-1
       - 4*z3
       + z3^2
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + ln(muA)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/2
       - 11/3*z3^-1
       + 11/3*[1-z3]^-1
       + z3
       - 35/12*z3^2
       )

       + ln(muA)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4/3
       + 3/2*zeta3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 121/72
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 35/144
       - 1/4*z3^-1
       - 1/6*[1+z3]^-1*pi^2
       + 2/3*pi^2
       - 149/72*z3
       - 27/16*z3^2
       + 1/3*z3^2*pi^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 3*z3
       + 3/2*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 2*z3^-1
       + 3/2*[1-z3]^-1
       - 1/2*[1+z3]^-1
       + 4*z3
       - z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 31/6*z3
       - 17/4*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/2
       + 11/3*z3^-1
       - 11/3*[1-z3]^-1
       - 5/2*z3
       + 13/6*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 15/8
       - 1/2*z3^-1
       + 23/12*z3
       - 27/8*z3^2
       )

       + ln(muA)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 3*z3
       - 3/2*z3^2
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 121/72
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4/3
       - 3/2*zeta3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*z3^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 137/16
       + 19/12*z3^-1
       - 7/8*z3
       + 1/2*z3*pi^2
       + 373/48*z3^2
       + 1/4*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 85/72
       + 1/2*z3^-1
       + 1/6*[1+z3]^-1*pi^2
       - 2/3*pi^2
       + 10/9*z3
       + 27/8*z3^2
       - 1/3*z3^2*pi^2
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 44/9
       + 22/9*z3^-1
       + 22/9*[1-z3]^-1
       + 22/9*z3
       - 22/9*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 8/3*z3^-1
       - 23/12*[1-z3]^-1
       + 3/4*[1+z3]^-1
       - 5*z3
       + 7/6*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 22/3
       + 11/3*z3^-1
       + 11/3*[1-z3]^-1
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       + 1/2*z3^-1
       + [1-z3]^-1
       + 1/2*z3
       - 3/4*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 13/4
       + 3/2*z3^-1
       - 3/2*[1+z3]^-1
       + 5/4*z3
       + 5/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 11/4
       - 11/4*[1-z3]^-1
       + 33/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 55/24
       - 77/6*z3^-1
       - 1/6*[1-z3]^-1
       - 227/24*z3
       + 7/12*z3^2
       + 1/6*z3^3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/3
       + 11/6*z3^-1
       + 11/6*[1-z3]^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 3/2*z3^-1
       + 3/2*[1-z3]^-1
       + 3/2*z3
       - 3/2*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/4
       - 11/4*[1-z3]^-1
       + 33/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 51/4
       - 55/6*z3^-1
       - 29/12*[1-z3]^-1
       - 9*z3
       + 26/3*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 13/6
       + 11/3*z3^-1
       + 5*z3
       + 25/6*z3^2
       - 1/3*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/2
       - z3^-1
       - 2*[1-z3]^-1
       - 2*[1+z3]^-1
       - z3
       + 9/2*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2*[1-z3]^-1
       + 3/2*z3
       - z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 22/3
       + 11/3*z3^-1
       + 11/3*[1-z3]^-1
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 77/12
       - 11/12*z3^-1*pi^2
       + 77/12*[1-z3]^-1
       - 11/12*[1-z3]^-1*pi^2
       + 11/6*pi^2
       - 143/12*z3
       - 11/12*z3*pi^2
       + 11/12*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2675/144
       - 76/9*z3^-1
       + z3^-1*pi^2
       + 1229/144*[1-z3]^-1
       + 5/6*[1-z3]^-1*pi^2
       - 1/6*[1+z3]^-1*pi^2
       - 4/3*pi^2
       - 1631/144*z3
       + z3*pi^2
       - 655/36*z3^2
       - 2/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/18
       + 11/36*z3^-1
       + 11/36*z3
       - 11/36*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 11/16
       + 33/16*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 11/3
       - 11/6*z3^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - z3^-1
       + [1+z3]^-1
       - z3
       - z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2*z3^-1*rln2
       - 2*[1+z3]^-1*rln2
       + 4*rln2
       + 2*z3*rln2
       + 2*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 77/24
       - 11/24*z3^-1*pi^2
       + 11/12*pi^2
       - 143/24*z3
       - 11/24*z3*pi^2
       + 11/24*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 119/72
       - z3^-1
       - z3^-1*rln2^2
       + [1+z3]^-1*rln2^2
       - 1/6*[1+z3]^-1*pi^2
       - 2*rln2^2
       + 5/6*pi^2
       - 271/36*z3
       - z3*rln2^2
       - 1/12*z3*pi^2
       - 19/4*z3^2
       - z3^2*rln2^2
       + 1/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 7/6
       + 2/3*z3^-1
       - 2/3*[1+z3]^-1
       + 5/6*z3
       + 5/6*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - z3^-1*rln2^2
       + 1/6*z3^-1*pi^2
       + [1+z3]^-1*rln2^2
       - 1/6*[1+z3]^-1*pi^2
       - 2*rln2^2
       + 5/12*pi^2
       - z3*rln2^2
       + 1/12*z3*pi^2
       - z3^2*rln2^2
       + 1/12*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 13/6
       + 11/3*z3^-1
       + 5*z3
       + 25/6*z3^2
       - 1/3*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 25/12
       + 11/6*z3^-1
       + 11/4*[1-z3]^-1
       - 20/3*z3
       + 2*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 3*z3
       - 3*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 21/2
       + 5*z3^-1
       + 4*[1-z3]^-1
       + [1+z3]^-1
       + 9/2*z3
       - 13/2*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/2
       - z3^-1
       - 5*[1-z3]^-1
       - [1+z3]^-1
       + 9/2*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 9/2
       + 2*z3^-1
       - [1-z3]^-1
       - 2*[1+z3]^-1
       + 5/2*z3
       + 5/2*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 11/24
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 59/24
       - 1/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5549/864
       - 41/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 77/6
       - 77/24*zeta3
       - 77/96*pi^2
       - 11/576*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 101297/5184
       - 757/72*zeta3
       - 803/432*pi^2
       + 49/720*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/8
       + 33/8*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 77/12
       + 77/18*z3^-1*zeta3
       - 77/9*zeta3
       - 11/32*pi^2
       + 121/12*z3
       + 77/18*z3*zeta3
       - 33/32*z3*pi^2
       - 77/18*z3^2*zeta3
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 19309/432
       - 6377/216*z3^-1
       + 2/3*z3^-1*rln2^3
       + 21/2*z3^-1*zeta3
       + 143/72*z3^-1*pi^2
       - 1/3*z3^-1*pi^2*rln2
       + 8*[1-z3]^-1*zeta3
       - 11/24*[1-z3]^-1*pi^2
       - 2/3*[1+z3]^-1*rln2^3
       - 2*[1+z3]^-1*zeta3
       + 1/3*[1+z3]^-1*pi^2*rln2
       + 4/3*rln2^3
       - 29/2*zeta3
       - 11/4*pi^2
       - 2/3*pi^2*rln2
       - 8243/432*z3
       + 2/3*z3*rln2^3
       + 10*z3*zeta3
       + 83/24*z3*pi^2
       - 1/3*z3*pi^2*rln2
       + 14761/432*z3^2
       + 2/3*z3^2*rln2^3
       - 6*z3^2*zeta3
       - 137/72*z3^2*pi^2
       - 1/3*z3^2*pi^2*rln2
       - 1/18*z3^3*pi^2 ) );

id J22hGQFFh     = (  + D0([1-z3])*ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 2/9
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 19/18
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 373/108
       + 5/18*pi^2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       )

       + D0([1-z3])*ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 5/9
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/6
       - 7/9*zeta3
       - 1/16*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/216
       - 5/36*pi^2
       )

       + D1([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 19/9
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/12
       + 1/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       )

       + D2([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       )

       + ln(s)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       )

       + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 19/54
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/9
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 23/72
       - 7/18*z3^-1
       - 7/72*z3
       + 7/18*z3^2
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7/6
       - 4/3*z3^-1
       - 2/3*[1-z3]^-1
       + 1/6*z3
       + z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 23/24
       - 7/6*z3^-1
       - 7/24*z3
       + 7/6*z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       + 3/4*z3
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 373/216
       + 5/36*pi^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/36
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 71/72
       + 3/2*z3^-1
       - 1/8*pi^2
       - 13/9*z3
       - 1/8*z3*pi^2
       - 13/8*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 13/24
       + 1/2*z3^-1
       + 5/24*z3
       - 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 3/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/12
       - z3^-1
       + 1/12*pi^2
       + 1/12*z3*pi^2
       + 3/2*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       - 5/4*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 43/24
       - 4/3*z3^-1
       - 2/3*[1-z3]^-1
       + 25/24*z3
       + 2/3*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 3/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       + 3/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 17/6
       - 8/3*z3^-1
       - 4/3*[1-z3]^-1
       - 7/6*z3
       + 2*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4/9
       + 4*z3^-1
       + 19/9*[1-z3]^-1
       - 5/24*pi^2
       + 7/18*z3
       - 5/24*z3*pi^2
       - 77/36*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       + 4/3*z3^-1
       + 2/3*[1-z3]^-1
       + 7/12*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 23/24
       - 7/6*z3^-1
       - 7/24*z3
       + 7/6*z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       + 3/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 77/36
       + 3*z3^-1
       - 1/4*pi^2
       - 26/9*z3
       - 1/4*z3*pi^2
       - 13/4*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 13/12
       + z3^-1
       + 5/12*z3
       - z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 3/2*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       + 3/2*z3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/36
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7081/1296
       - 16/9*zeta3
       - 95/216*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/216
       - 5/36*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 1387/216
       - 10/3*z3^-1
       + 7/12*z3^-1*pi^2
       - 2*zeta3
       - 29/48*pi^2
       + 449/108*z3
       - 2*z3*zeta3
       + 7/16*z3*pi^2
       + 65/24*z3^2
       - 17/36*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 43/36
       - z3^-1
       + 1/12*pi^2
       + 29/18*z3
       + 1/12*z3*pi^2
       + 3/4*z3^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/27
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 41/72
       + 1/18*z3^-1
       + 25/72*z3
       - 1/18*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 2/3*[1-z3]^-1
       + z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/24
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/18
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 65/72
       - 1/2*z3^-1
       + 1/24*pi^2
       + 4/9*z3
       + 1/24*z3*pi^2
       - 1/4*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 19/24
       - 1/6*z3^-1
       - 11/24*z3
       + 1/6*z3^2
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 3/2*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 3/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       - 1/8*pi^2
       + 8*z3
       - 1/8*z3*pi^2
       + 3*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       + 2/3*[1-z3]^-1
       + 3/4*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/12
       - z3^-1
       + 1/12*pi^2
       + 1/12*z3*pi^2
       + 3/2*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2/3*z3^-1
       + z3
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/18
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/24
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*z3^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 143/24
       + 3*z3^-1
       - 7/36*z3^-1*pi^2
       - zeta3
       - 11/48*pi^2
       - 9/4*z3
       - z3*zeta3
       - 5/48*z3*pi^2
       - 53/8*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 25/36
       + z3^-1
       - 1/12*pi^2
       - 4/9*z3
       - 1/12*z3*pi^2
       - 1/2*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 8/9
       - 4/9*z3^-1
       - 4/9*[1-z3]^-1
       - 4/9*z3
       + 4/9*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 11/24
       + 11/24*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4/3
       - 2/3*z3^-1
       - 2/3*[1-z3]^-1
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*[1-z3]^-1
       - 3/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 31/48
       + 2/3*z3^-1
       + 1/3*[1-z3]^-1
       + 11/48*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       - 1/3*z3^-1
       - 1/3*[1-z3]^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*[1-z3]^-1
       - 3/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/3
       + z3^-1
       + 2/3*[1-z3]^-1
       + 5/6*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4/3
       - 2/3*z3^-1
       - 2/3*[1-z3]^-1
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7/6
       + 1/6*z3^-1*pi^2
       - 7/6*[1-z3]^-1
       + 1/6*[1-z3]^-1*pi^2
       - 1/3*pi^2
       + 13/6*z3
       + 1/6*z3*pi^2
       - 1/6*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 29/18
       - 2*z3^-1
       - 19/18*[1-z3]^-1
       + 1/6*pi^2
       - 139/36*z3
       + 1/6*z3*pi^2
       - 49/72*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/9
       - 1/18*z3^-1
       - 1/18*z3
       + 1/18*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       - 3/8*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 13/24
       + 1/2*z3^-1
       + 5/24*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/12
       + 1/12*z3^-1*pi^2
       - 1/6*pi^2
       + 13/12*z3
       + 1/12*z3*pi^2
       - 1/12*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 23/18
       - z3^-1
       + 1/12*pi^2
       + 29/18*z3
       + 1/12*z3*pi^2
       + 3/4*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 1/3*z3^-1
       + 1/4*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       - 3/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 41/72
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 59/54
       + 5/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/3
       + 7/12*zeta3
       + 7/48*pi^2
       + 1/288*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7081/2592
       + 8/9*zeta3
       + 95/432*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       - 3/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 7/6
       - 7/9*z3^-1*zeta3
       + 14/9*zeta3
       + 1/16*pi^2
       - 11/6*z3
       - 7/9*z3*zeta3
       + 3/16*z3*pi^2
       + 7/9*z3^2*zeta3
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1337/216
       + 1/6*z3^-1
       - 7/36*z3^-1*pi^2
       + 3/2*zeta3
       + 5/12*pi^2
       - 65/54*z3
       + 3/2*z3*zeta3
       - 1/6*z3*pi^2
       + 9/4*z3^2
       + 7/36*z3^2*pi^2 ) );

id J22htGQFFh    = (  + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 1/3*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/8
       - 1/2*z3^-1
       + 3/8*z3
       + 1/2*z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       + 3/4*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 9/8
       + 2/9*z3^-1
       - 1/8*pi^2
       - z3
       - 1/8*z3*pi^2
       - 25/72*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 3/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/12
       - z3^-1
       + 1/12*pi^2
       - 1/3*z3
       + 1/12*z3*pi^2
       + 7/4*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       - 5/4*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/8
       - 2/3*z3^-1
       + 7/8*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 3/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       + 3/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 29/6
       + 13/9*z3^-1
       - 5/24*pi^2
       + 5/3*z3
       - 5/24*z3*pi^2
       + 19/18*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 2/3*z3^-1
       + 1/4*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/8
       - 1/2*z3^-1
       + 3/8*z3
       + 1/2*z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       + 3/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 9/4
       + 4/9*z3^-1
       - 1/4*pi^2
       - 2*z3
       - 1/4*z3*pi^2
       - 25/36*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       + 3/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 169/72
       + 41/27*z3^-1
       + 1/12*z3^-1*pi^2
       - 2*zeta3
       + 1/16*pi^2
       + 137/36*z3
       - 2*z3*zeta3
       - 1/16*z3*pi^2
       - 643/216*z3^2
       - 7/36*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       + 5/18*z3^-1
       + 1/12*pi^2
       + 7/6*z3
       + 1/12*z3*pi^2
       - 19/36*z3^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2/3*z3^-1
       + z3
       + 1/3*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 17/24
       + 7/9*z3^-1
       + 1/24*pi^2
       + 4/3*z3
       + 1/24*z3*pi^2
       - 101/72*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 3/2*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 3/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       - 1/8*pi^2
       + 22/3*z3
       - 1/8*z3*pi^2
       + 7/2*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 2/3*z3^-1
       - 1/4*z3
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/12
       - z3^-1
       + 1/12*pi^2
       - 1/3*z3
       + 1/12*z3*pi^2
       + 7/4*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2/3*z3^-1
       + z3
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 143/24
       + 3*z3^-1
       - 7/36*z3^-1*pi^2
       - zeta3
       - 11/48*pi^2
       - 7/4*z3
       - z3*zeta3
       - 5/48*z3*pi^2
       - 173/24*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       - 5/18*z3^-1
       - 1/12*pi^2
       - 7/6*z3
       - 1/12*z3*pi^2
       + 19/36*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 11/24
       + 11/24*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 7/16
       + 1/3*z3^-1
       + 5/16*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 17/4
       - 13/18*z3^-1
       + 1/6*pi^2
       - 9/2*z3
       + 1/6*z3*pi^2
       - 41/18*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       + 5/18*z3^-1
       + 1/12*pi^2
       + 7/6*z3
       + 1/12*z3*pi^2
       - 19/36*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 2/3*z3^-1
       - 1/4*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       - 3/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/16
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 65/36
       - 61/27*z3^-1
       + 1/18*z3^-1*pi^2
       + 3/2*zeta3
       + 1/12*pi^2
       - 37/36*z3
       + 3/2*z3*zeta3
       + 1/12*z3*pi^2
       + 275/54*z3^2
       + 1/18*z3^2*pi^2 ) );

id J22hhGQFFh    = (  + ln(muA)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/
         27
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/18
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/18
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/36 ) );

id J22hGQffFFh   = (  + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/12
       + 1/12*z3
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/24
       + 1/18*z3^-1
       - 1/24*z3
       - 1/18*z3^2
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 3/4*z3
       - 1/3*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/4*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/24
       - 1/2*z3^-1
       + 1/24*pi^2
       - 1/6*z3
       + 1/24*z3*pi^2
       + 7/8*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 3*z3
       - 4/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/6
       - 2*z3^-1
       + 1/6*pi^2
       - 2/3*z3
       + 1/6*z3*pi^2
       + 7/2*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 3/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       - 1/8*pi^2
       + 22/3*z3
       - 1/8*z3*pi^2
       + 7/2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 3/2*z3
       + 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/12
       - z3^-1
       + 1/12*pi^2
       - 1/3*z3
       + 1/12*z3*pi^2
       + 7/4*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2/3*z3^-1
       + z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 143/24
       + 3*z3^-1
       - 7/36*z3^-1*pi^2
       - zeta3
       - 11/48*pi^2
       - 7/4*z3
       - z3*zeta3
       - 5/48*z3*pi^2
       - 173/24*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 5/12
       + z3^-1
       - 1/12*pi^2
       + 1/3*z3
       - 1/12*z3*pi^2
       - 7/4*z3^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       + 2/9*z3^-1
       - 1/6*z3
       - 2/9*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 3*z3
       - 4/3*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/6
       - 2*z3^-1
       + 1/6*pi^2
       - 2/3*z3
       + 1/6*z3*pi^2
       + 7/2*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       + 2/3*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 3*z3
       - 4/3*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 4/3*z3^-1
       - z3
       - 4/3*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 2*z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 22/3
       - 1/4*pi^2
       + 44/3*z3
       - 1/4*z3*pi^2
       + 7*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 3*z3
       + 4/3*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/6
       - 2*z3^-1
       + 1/6*pi^2
       - 2/3*z3
       + 1/6*z3*pi^2
       + 7/2*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 4/3*z3^-1
       + 2*z3
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 143/12
       + 6*z3^-1
       - 7/18*z3^-1*pi^2
       - 2*zeta3
       - 11/24*pi^2
       - 7/2*z3
       - 2*z3*zeta3
       - 5/24*z3*pi^2
       - 173/12*z3^2
       + 1/6*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 5/6
       + 2*z3^-1
       - 1/6*pi^2
       + 2/3*z3
       - 1/6*z3*pi^2
       - 7/2*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 1/3*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 3/2*z3
       + 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       - 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 3/2*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       + 1/8*pi^2
       - 22/3*z3
       + 1/8*z3*pi^2
       - 7/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/12
       + z3^-1
       - 1/12*pi^2
       + 1/3*z3
       - 1/12*z3*pi^2
       - 7/4*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2/3*z3^-1
       - z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/12
       - z3^-1
       + 1/12*pi^2
       - 1/3*z3
       + 1/12*z3*pi^2
       + 7/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 143/24
       - 3*z3^-1
       + 7/36*z3^-1*pi^2
       + zeta3
       + 11/48*pi^2
       + 7/4*z3
       + z3*zeta3
       + 5/48*z3*pi^2
       + 173/24*z3^2
       - 1/12*z3^2*pi^2 ) );

id J22htGQffFFh  = (  + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/12
       + 1/12*z3
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/24
       + 1/18*z3^-1
       - 1/24*z3
       - 1/18*z3^2
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 3/4*z3
       - 1/3*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/4*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/24
       - 1/2*z3^-1
       + 1/24*pi^2
       - 1/6*z3
       + 1/24*z3*pi^2
       + 7/8*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 3/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/12
       - z3^-1
       + 1/12*pi^2
       - 1/3*z3
       + 1/12*z3*pi^2
       + 7/4*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 3/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       - 1/8*pi^2
       + 22/3*z3
       - 1/8*z3*pi^2
       + 7/2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 3/2*z3
       + 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/12
       - z3^-1
       + 1/12*pi^2
       - 1/3*z3
       + 1/12*z3*pi^2
       + 7/4*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2/3*z3^-1
       + z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 143/24
       + 3*z3^-1
       - 7/36*z3^-1*pi^2
       - zeta3
       - 11/48*pi^2
       - 7/4*z3
       - z3*zeta3
       - 5/48*z3*pi^2
       - 173/24*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 5/12
       + z3^-1
       - 1/12*pi^2
       + 1/3*z3
       - 1/12*z3*pi^2
       - 7/4*z3^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 3/4*z3
       - 1/3*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/24
       - 1/2*z3^-1
       + 1/24*pi^2
       - 1/6*z3
       + 1/24*z3*pi^2
       + 7/8*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 3/2*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       - 1/8*pi^2
       + 22/3*z3
       - 1/8*z3*pi^2
       + 7/2*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 3/2*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/12
       - z3^-1
       + 1/12*pi^2
       - 1/3*z3
       + 1/12*z3*pi^2
       + 7/4*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2/3*z3^-1
       + z3
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 143/24
       + 3*z3^-1
       - 7/36*z3^-1*pi^2
       - zeta3
       - 11/48*pi^2
       - 7/4*z3
       - z3*zeta3
       - 5/48*z3*pi^2
       - 173/24*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 5/12
       + z3^-1
       - 1/12*pi^2
       + 1/3*z3
       - 1/12*z3*pi^2
       - 7/4*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 1/3*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 3/2*z3
       + 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       - 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 3/2*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       + 1/8*pi^2
       - 22/3*z3
       + 1/8*z3*pi^2
       - 7/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/12
       + z3^-1
       - 1/12*pi^2
       + 1/3*z3
       - 1/12*z3*pi^2
       - 7/4*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2/3*z3^-1
       - z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/12
       - z3^-1
       + 1/12*pi^2
       - 1/3*z3
       + 1/12*z3*pi^2
       + 7/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 143/24
       - 3*z3^-1
       + 7/36*z3^-1*pi^2
       + zeta3
       + 11/48*pi^2
       + 7/4*z3
       + z3*zeta3
       + 5/48*z3*pi^2
       + 173/24*z3^2
       - 1/12*z3^2*pi^2 ) );

id J22GGFFh      = (  + D0([1-z3])*ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 11/9
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 85/12
       + 1/6*pi^2
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 1285/54
       - 4*zeta3
       - 77/36*pi^2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 85/12
       - 1/6*pi^2
       )

       + D0([1-z3])*ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 67/18
       - 1/6*pi^2
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 67/18
       + 1/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 121/72
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1111/162
       + 77/18*zeta3
       + 121/288*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1285/108
       + 2*zeta3
       + 77/72*pi^2
       )

       + D1([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 85/6
       + 1/3*pi^2
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 737/216
       - 11/24*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 85/12
       - 1/6*pi^2
       )

       + D2([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 121/144
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       )

       + ln(s)^5*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       )

       + ln(s)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 85/36
       + 1/18*pi^2
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/18
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 22/9
       + 11/9*z3^-1
       + 11/9*z3
       - 11/9*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 2*z3^-1
       + 3/2*[1-z3]^-1
       - 1/2*[1+z3]^-1
       + 4*z3
       - z3^2
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(s)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 55/6
       + 11*z3^-1
       + 11/3*[1-z3]^-1
       + 47/6*z3
       - 11/3*z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 22/3
       + 11/3*z3^-1
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(s)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/12
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1285/108
       - 2*zeta3
       - 77/72*pi^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 85/24
       - 1/12*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 73/18
       + 1/6*[1+z3]^-1*pi^2
       - 2/3*pi^2
       + 115/18*z3
       + 121/36*z3^2
       - 1/3*z3^2*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 11/3
       - 11/6*z3^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln(s)*ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 8/3
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 16/3*z3^-1
       + 23/6*[1-z3]^-1
       - 3/2*[1+z3]^-1
       + 10*z3
       - 7/3*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - [1-z3]^-1
       - z3
       + z3^2
       )

       + ln(s)*ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 6
       - 3*z3^-1
       + 3*[1+z3]^-1
       - 3*z3
       - 3*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 73/12
       + 77/3*z3^-1
       + 11/6*[1-z3]^-1
       + 227/12*z3
       + 11/6*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 2*z3^-1
       - 3/2*[1-z3]^-1
       + 1/2*[1+z3]^-1
       - 4*z3
       + z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 6
       - 3*z3^-1
       - 3*[1-z3]^-1
       - 3*z3
       + 3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 28
       + 55/3*z3^-1
       + 11*[1-z3]^-1
       + 17*z3
       - 55/3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 22/3*z3^-1
       - 4*z3
       - 22/3*z3^2
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 20
       + 2*z3^-1
       + 6*[1-z3]^-1
       + 4*[1+z3]^-1
       + 2*z3
       - 10*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 4*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3127/72
       + 134/9*z3^-1
       - 2*z3^-1*pi^2
       - 1141/72*[1-z3]^-1
       - 5/3*[1-z3]^-1*pi^2
       + 1/3*[1+z3]^-1*pi^2
       + 8/3*pi^2
       + 2515/72*z3
       - 2*z3*pi^2
       + 899/24*z3^2
       + 4/3*z3^2*pi^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 55/6
       - 11*z3^-1
       - 11/3*[1-z3]^-1
       - 47/6*z3
       + 11/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 22/3
       + 11/3*z3^-1
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(s)*ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4*z3^-1*
         rln2
       + 4*[1+z3]^-1*rln2
       - 8*rln2
       - 4*z3*rln2
       - 4*z3^2*rln2
       )

       + ln(s)*ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 149/18
       + 2*z3^-1*rln2^2
       - 2*[1+z3]^-1*rln2^2
       + 1/3*[1+z3]^-1*pi^2
       + 4*rln2^2
       - 4/3*pi^2
       + 115/9*z3
       + 2*z3*rln2^2
       + 121/18*z3^2
       + 2*z3^2*rln2^2
       - 2/3*z3^2*pi^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 22/3
       - 11/3*z3^-1
       - 11/3*z3
       + 11/3*z3^2
       )

       + ln(s)*ln([1+z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 8/3
       - 4/3*z3^-1
       + 4/3*[1+z3]^-1
       - 4/3*z3
       - 4/3*z3^2
       )

       + ln(s)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2*z3^-1*rln2^2
       - 1/3*z3^-1*pi^2
       - 2*[1+z3]^-1*rln2^2
       + 1/3*[1+z3]^-1*pi^2
       + 4*rln2^2
       - 2/3*pi^2
       + 2*z3*rln2^2
       - 1/3*z3*pi^2
       + 2*z3^2*rln2^2
       - 1/3*z3^2*pi^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 22/3*z3^-1
       - 4*z3
       - 22/3*z3^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 6
       - 11/3*z3^-1
       + 5*z3
       - 22/3*z3^2
       )

       + ln(s)*Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 28
       - 10*z3^-1
       - 12*[1-z3]^-1
       - 2*[1+z3]^-1
       - 10*z3
       + 14*z3^2
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 12
       + 2*z3^-1
       + 4*[1-z3]^-1
       + 2*[1+z3]^-1
       + 2*z3
       - 6*z3^2
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/12
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 85/24
       + 1/12*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 12307/324
       + 154/9*zeta3
       + 104/27*pi^2
       - 13/144*pi^4
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1285/108
       + 2*zeta3
       + 77/72*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 200/3
       + 5747/108*z3^-1
       - 4/3*z3^-1*rln2^3
       - 21*z3^-1*zeta3
       - 143/36*z3^-1*pi^2
       + 2/3*z3^-1*pi^2*rln2
       - 13*[1-z3]^-1*zeta3
       + 4/3*[1+z3]^-1*rln2^3
       + 4*[1+z3]^-1*zeta3
       - 2/3*[1+z3]^-1*pi^2*rln2
       - 8/3*rln2^3
       + 26*zeta3
       + 113/18*pi^2
       + 4/3*pi^2*rln2
       + 266/9*z3
       - 4/3*z3*rln2^3
       - 21*z3*zeta3
       - 167/36*z3*pi^2
       + 2/3*z3*pi^2*rln2
       - 2767/36*z3^2
       - 4/3*z3^2*rln2^3
       + 13*z3^2*zeta3
       + 55/12*z3^2*pi^2
       + 2/3*z3^2*pi^2*rln2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 73/18
       - 1/6*[1+z3]^-1*pi^2
       + 2/3*pi^2
       - 115/18*z3
       - 121/36*z3^2
       + 1/3*z3^2*pi^2
       )

       + ln(muA)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 121/108
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * ( 22/9
       - 11/9*z3^-1
       - 11/9*z3
       + 11/9*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2*z3^-1
       - 3/2*[1-z3]^-1
       + 1/2*[1+z3]^-1
       - 4*z3
       + z3^2
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + ln(muA)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/2
       - 11/3*z3^-1
       + 11/3*[1-z3]^-1
       - 1/2*z3
       - 11/3*z3^2
       )

       + ln(muA)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4/3
       + 3/2*zeta3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 121/72
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 25/36
       - 1/6*[1+z3]^-1*pi^2
       + 2/3*pi^2
       - 109/36*z3
       + 1/3*z3^2*pi^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 2*z3^-1
       + 3/2*[1-z3]^-1
       - 1/2*[1+z3]^-1
       + 4*z3
       - z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/2
       + 11/3*z3^-1
       - 11/3*[1-z3]^-1
       + 1/2*z3
       + 11/3*z3^2
       )

       + ln(muA)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 121/72
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4/3
       - 3/2*zeta3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*z3^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 25/36
       + 1/6*[1+z3]^-1*pi^2
       - 2/3*pi^2
       + 109/36*z3
       - 1/3*z3^2*pi^2
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 44/9
       + 22/9*z3^-1
       + 22/9*[1-z3]^-1
       + 22/9*z3
       - 22/9*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 8/3*z3^-1
       - 23/12*[1-z3]^-1
       + 3/4*[1+z3]^-1
       - 5*z3
       + 7/6*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 22/3
       + 11/3*z3^-1
       + 11/3*[1-z3]^-1
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/2*z3^-1
       + 1/2*[1-z3]^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 3
       + 3/2*z3^-1
       - 3/2*[1+z3]^-1
       + 3/2*z3
       + 3/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 121/36
       - 121/36*[1-z3]^-1
       + 121/36*z3
       + 121/36*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 73/24
       - 77/6*z3^-1
       - 11/12*[1-z3]^-1
       - 227/24*z3
       - 11/12*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/3
       + 11/6*z3^-1
       + 11/6*[1-z3]^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 3/2*z3^-1
       + 3/2*[1-z3]^-1
       + 3/2*z3
       - 3/2*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 121/36
       - 121/36*[1-z3]^-1
       + 121/36*z3
       + 121/36*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 14
       - 55/6*z3^-1
       - 11/2*[1-z3]^-1
       - 17/2*z3
       + 55/6*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 11/3*z3^-1
       + 2*z3
       + 11/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 10
       - z3^-1
       - 3*[1-z3]^-1
       - 2*[1+z3]^-1
       - z3
       + 5*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 22/3
       + 11/3*z3^-1
       + 11/3*[1-z3]^-1
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 737/108
       - 11/12*z3^-1*pi^2
       + 737/108*[1-z3]^-1
       - 11/12*[1-z3]^-1*pi^2
       + 11/6*pi^2
       - 341/108*z3
       - 11/12*z3*pi^2
       - 737/108*z3^2
       + 11/12*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3127/144
       - 67/9*z3^-1
       + z3^-1*pi^2
       + 1141/144*[1-z3]^-1
       + 5/6*[1-z3]^-1*pi^2
       - 1/6*[1+z3]^-1*pi^2
       - 4/3*pi^2
       - 2515/144*z3
       + z3*pi^2
       - 899/48*z3^2
       - 2/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/18
       + 11/36*z3^-1
       + 11/36*z3
       - 11/36*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 121/144
       + 121/144*z3
       + 121/144*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 11/3
       - 11/6*z3^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - z3^-1
       + [1+z3]^-1
       - z3
       - z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2*z3^-1*rln2
       - 2*[1+z3]^-1*rln2
       + 4*rln2
       + 2*z3*rln2
       + 2*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 737/216
       - 11/24*z3^-1*pi^2
       + 11/12*pi^2
       - 341/216*z3
       - 11/24*z3*pi^2
       - 737/216*z3^2
       + 11/24*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 149/36
       - z3^-1*rln2^2
       + [1+z3]^-1*rln2^2
       - 1/6*[1+z3]^-1*pi^2
       - 2*rln2^2
       + 2/3*pi^2
       - 115/18*z3
       - z3*rln2^2
       - 121/36*z3^2
       - z3^2*rln2^2
       + 1/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       + 2/3*z3^-1
       - 2/3*[1+z3]^-1
       + 2/3*z3
       + 2/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - z3^-1*rln2^2
       + 1/6*z3^-1*pi^2
       + [1+z3]^-1*rln2^2
       - 1/6*[1+z3]^-1*pi^2
       - 2*rln2^2
       + 1/3*pi^2
       - z3*rln2^2
       + 1/6*z3*pi^2
       - z3^2*rln2^2
       + 1/6*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 11/3*z3^-1
       + 2*z3
       + 11/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3
       + 11/6*z3^-1
       - 5/2*z3
       + 11/3*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 14
       + 5*z3^-1
       + 6*[1-z3]^-1
       + [1+z3]^-1
       + 5*z3
       - 7*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 6
       - z3^-1
       - 2*[1-z3]^-1
       - [1+z3]^-1
       - z3
       + 3*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 2*z3^-1
       - 2*[1+z3]^-1
       + 2*z3
       + 2*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 11/24
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 47/18
       - 1/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1429/216
       - 1/4*zeta3
       - 77/144*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 6677/486
       - 847/216*zeta3
       - 737/864*pi^2
       - 11/576*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 12307/648
       - 77/9*zeta3
       - 52/27*pi^2
       + 13/288*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 121/72
       + 121/72*z3
       + 121/72*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1111/162
       + 77/18*z3^-1*zeta3
       - 77/9*zeta3
       - 121/288*pi^2
       + 110/81*z3
       + 77/18*z3*zeta3
       - 121/288*z3*pi^2
       + 1111/162*z3^2
       - 77/18*z3^2*zeta3
       - 121/288*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 100/3
       - 5747/216*z3^-1
       + 2/3*z3^-1*rln2^3
       + 21/2*z3^-1*zeta3
       + 143/72*z3^-1*pi^2
       - 1/3*z3^-1*pi^2*rln2
       + 13/2*[1-z3]^-1*zeta3
       - 2/3*[1+z3]^-1*rln2^3
       - 2*[1+z3]^-1*zeta3
       + 1/3*[1+z3]^-1*pi^2*rln2
       + 4/3*rln2^3
       - 13*zeta3
       - 113/36*pi^2
       - 2/3*pi^2*rln2
       - 133/9*z3
       + 2/3*z3*rln2^3
       + 21/2*z3*zeta3
       + 167/72*z3*pi^2
       - 1/3*z3*pi^2*rln2
       + 2767/72*z3^2
       + 2/3*z3^2*rln2^3
       - 13/2*z3^2*zeta3
       - 55/24*z3^2*pi^2
       - 1/3*z3^2*pi^2*rln2 ) );

id J22hGGFFh     = (  + D0([1-z3])*ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 2/9
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 16/9
       )

       + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 233/36
       + 7/18*pi^2
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 16/9
       )

       + D0([1-z3])*ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/9
       )

       + D0([1-z3])*ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D0([1-z3])*ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 5/9
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 178/81
       - 7/9*zeta3
       - 11/72*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 233/72
       - 7/36*pi^2
       )

       + D1([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 32/9
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 61/54
       + 1/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 16/9
       )

       + D2([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       )

       + ln(s)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       )

       + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 16/27
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/9
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 23/72
       - 7/18*z3^-1
       - 7/72*z3
       + 7/18*z3^2
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7/6
       - 4/3*z3^-1
       - 2/3*[1-z3]^-1
       - 5/24*z3
       + z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 23/24
       - 7/6*z3^-1
       - 7/24*z3
       + 7/6*z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       + 3/4*z3
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 233/72
       + 7/36*pi^2
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8/9
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 109/48
       + 7/4*z3^-1
       - 1/8*pi^2
       - 47/48*z3
       - 1/8*z3*pi^2
       - 49/18*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 13/24
       + 1/2*z3^-1
       + 5/24*z3
       - 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 5/4*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/24
       - 7/6*z3^-1
       + 1/12*pi^2
       - 11/24*z3
       + 1/12*z3*pi^2
       + 5/3*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       - 5/4*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 35/24
       - 4/3*z3^-1
       - 1/3*[1-z3]^-1
       - 7/24*z3
       + 1/3*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 3/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       + 3/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       - 8/3*z3^-1
       - 2*[1-z3]^-1
       - 3/2*z3
       + 8/3*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       + 14/3*z3^-1
       + 25/6*[1-z3]^-1
       - 5/24*pi^2
       + 5/3*z3
       - 5/24*z3*pi^2
       - 101/18*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       + 4/3*z3^-1
       + 2/3*[1-z3]^-1
       + 5/6*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 23/24
       - 7/6*z3^-1
       - 7/24*z3
       + 7/6*z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       + 3/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 113/24
       + 7/2*z3^-1
       - 1/4*pi^2
       - 47/24*z3
       - 1/4*z3*pi^2
       - 49/9*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 13/12
       + z3^-1
       + 5/12*z3
       - z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 7/4*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       + 3/2*z3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 8/9
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 13621/1296
       - 19/9*zeta3
       - 101/108*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 233/72
       - 7/36*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 5023/432
       - 55/12*z3^-1
       + 7/12*z3^-1*pi^2
       - 2*zeta3
       - 103/144*pi^2
       + 875/216*z3
       - 2*z3*zeta3
       + 77/144*z3*pi^2
       + 4139/432*z3^2
       - 7/12*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 55/24
       - 7/6*z3^-1
       + 1/12*pi^2
       + 29/24*z3
       + 1/12*z3*pi^2
       + 17/9*z3^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/27
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 41/72
       + 1/18*z3^-1
       + 25/72*z3
       - 1/18*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 2/3*[1-z3]^-1
       + 1/8*z3
       + z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/24
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/18
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 157/144
       - 7/12*z3^-1
       + 1/24*pi^2
       + 31/144*z3
       + 1/24*z3*pi^2
       - 1/6*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 19/24
       - 1/6*z3^-1
       - 11/24*z3
       + 1/6*z3^2
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 5/4*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 3/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       - 1/8*pi^2
       + 19/3*z3
       - 1/8*z3*pi^2
       + 10/3*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       + 2/3*[1-z3]^-1
       + 1/2*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/24
       - 7/6*z3^-1
       + 1/12*pi^2
       - 11/24*z3
       + 1/12*z3*pi^2
       + 5/3*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2/3*z3^-1
       + 3/4*z3
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/18
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/24
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*z3^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 185/48
       + 15/4*z3^-1
       - 7/36*z3^-1*pi^2
       - zeta3
       - 11/48*pi^2
       - 5/6*z3
       - z3*zeta3
       - 1/16*z3*pi^2
       - 325/48*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 77/72
       + 7/6*z3^-1
       - 1/12*pi^2
       + 1/72*z3
       - 1/12*z3*pi^2
       - 2/3*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 8/9
       - 4/9*z3^-1
       - 4/9*[1-z3]^-1
       - 4/9*z3
       + 4/9*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 11/24
       + 11/24*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4/3
       - 2/3*z3^-1
       - 2/3*[1-z3]^-1
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/9
       + 11/9*[1-z3]^-1
       - 11/9*z3
       - 11/9*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 23/48
       + 2/3*z3^-1
       + 1/6*[1-z3]^-1
       + 37/48*z3
       + 1/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       - 1/3*z3^-1
       - 1/3*[1-z3]^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/9
       + 11/9*[1-z3]^-1
       - 11/9*z3
       - 11/9*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4/3
       - 2/3*z3^-1
       - 2/3*[1-z3]^-1
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 61/27
       + 1/6*z3^-1*pi^2
       - 61/27*[1-z3]^-1
       + 1/6*[1-z3]^-1*pi^2
       - 1/3*pi^2
       + 43/27*z3
       + 1/6*z3*pi^2
       + 61/27*z3^2
       - 1/6*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 7/3*z3^-1
       - 25/12*[1-z3]^-1
       + 1/6*pi^2
       - 4*z3
       + 1/6*z3*pi^2
       + 41/36*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/9
       - 1/18*z3^-1
       - 1/18*z3
       + 1/18*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/36
       - 11/36*z3
       - 11/36*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 13/24
       + 1/2*z3^-1
       + 5/24*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 61/54
       + 1/12*z3^-1*pi^2
       - 1/6*pi^2
       + 43/54*z3
       + 1/12*z3*pi^2
       + 61/54*z3^2
       - 1/12*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 19/8
       - 7/6*z3^-1
       + 1/12*pi^2
       + 29/24*z3
       + 1/12*z3*pi^2
       + 17/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 1/3*z3^-1
       + 1/2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       - 3/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 133/72
       + 7/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1058/243
       + 77/54*zeta3
       + 61/216*pi^2
       + 1/288*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 13621/2592
       + 19/18*zeta3
       + 101/216*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/18
       - 11/18*z3
       - 11/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 178/81
       - 7/9*z3^-1*zeta3
       + 14/9*zeta3
       + 11/72*pi^2
       - 97/81*z3
       - 7/9*z3*zeta3
       + 11/72*z3*pi^2
       - 178/81*z3^2
       + 7/9*z3^2*zeta3
       + 11/72*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 209/27
       + 5/12*z3^-1
       - 7/36*z3^-1*pi^2
       + 3/2*zeta3
       + 17/36*pi^2
       - 695/432*z3
       + 3/2*z3*zeta3
       - 17/72*z3*pi^2
       - 607/432*z3^2
       + 1/4*z3^2*pi^2 ) );

id J22htGGFFh    = (  + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       )

       + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 2/3*z3^-1
       + 1/8*z3
       + 1/3*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/8
       - 1/2*z3^-1
       + 3/8*z3
       + 1/2*z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       + 3/4*z3
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 9/16
       + 17/36*z3^-1
       - 1/8*pi^2
       - 13/16*z3
       - 1/8*z3*pi^2
       - 2/9*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 5/4*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/24
       - 7/6*z3^-1
       + 1/12*pi^2
       - 11/24*z3
       + 1/12*z3*pi^2
       + 5/3*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       - 5/4*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/8
       - 2/3*z3^-1
       - 1/8*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 3/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       + 3/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 10/3
       + 19/9*z3^-1
       - 5/24*pi^2
       + 8/3*z3
       - 5/24*z3*pi^2
       + 11/9*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 2/3*z3^-1
       + 1/2*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/8
       - 1/2*z3^-1
       + 3/8*z3
       + 1/2*z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       + 3/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 9/8
       + 17/18*z3^-1
       - 1/4*pi^2
       - 13/8*z3
       - 1/4*z3*pi^2
       - 4/9*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       + 1/4*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       + 3/2*z3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 55/48
       - zeta3
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 59/144
       + 59/108*z3^-1
       + 1/12*z3^-1*pi^2
       - 2*zeta3
       + 1/16*pi^2
       + 301/72*z3
       - 2*z3*zeta3
       - 3/16*z3*pi^2
       - 1109/432*z3^2
       - 7/36*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 13/24
       + 1/9*z3^-1
       + 1/12*pi^2
       + 25/24*z3
       + 1/12*z3*pi^2
       - 11/18*z3^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       - 1/6*z3^-1
       + 1/8*z3
       + 1/6*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2/3*z3^-1
       + 9/8*z3
       + 1/3*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/4*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 25/48
       + 25/36*z3^-1
       + 1/24*pi^2
       + 61/48*z3
       + 1/24*z3*pi^2
       - 13/9*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 5/4*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 3/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       - 1/8*pi^2
       + 19/3*z3
       - 1/8*z3*pi^2
       + 10/3*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 2/3*z3^-1
       - 1/2*z3
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/24
       - 7/6*z3^-1
       + 1/12*pi^2
       - 11/24*z3
       + 1/12*z3*pi^2
       + 5/3*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2/3*z3^-1
       + 3/4*z3
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 185/48
       + 15/4*z3^-1
       - 7/36*z3^-1*pi^2
       - zeta3
       - 11/48*pi^2
       - 5/6*z3
       - z3*zeta3
       - 1/16*z3*pi^2
       - 325/48*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 13/24
       - 1/9*z3^-1
       - 1/12*pi^2
       - 25/24*z3
       - 1/12*z3*pi^2
       + 11/18*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 11/24
       + 11/24*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 7/16
       + 1/3*z3^-1
       + 11/16*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/2
       - 19/18*z3^-1
       + 1/6*pi^2
       - 9/2*z3
       + 1/6*z3*pi^2
       - 41/18*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       + 1/6*z3^-1
       - 1/8*z3
       - 1/6*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 13/24
       + 1/9*z3^-1
       + 1/12*pi^2
       + 25/24*z3
       + 1/12*z3*pi^2
       - 11/18*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 2/3*z3^-1
       - 1/2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       - 3/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/8
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 55/96
       + 1/2*zeta3
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 31/18
       - 58/27*z3^-1
       + 1/18*z3^-1*pi^2
       + 3/2*zeta3
       + 1/12*pi^2
       - 241/144*z3
       + 3/2*z3*zeta3
       + 1/8*z3*pi^2
       + 2017/432*z3^2
       + 1/18*z3^2*pi^2 ) );

id J22hhGGFFh    = (  + D0([1-z3])*ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/9
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 10/27
       )

       + D0([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1/9
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 14/81
       + 1/72*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/27
       )

       + D1([1-z3])*ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 2/9
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/54
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/36
       )

       + ln(s)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/27
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/27
       )

       + ln(s)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/18
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/9
       + 1/9*z3
       + 1/9*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/18
       - 5/18*[1-z3]^-1
       + 5/18*z3
       + 5/18*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       + 2/9*z3
       + 2/9*z3^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/18
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/18*pi^2
       )

       + ln(s)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/27
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 10/27
       - 10/27*z3
       - 10/27*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 1/9
       - 1/9*z3
       - 1/9*z3^2
       )

       + ln(muA)^3*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/27
       )

       + ln(muA)^2*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/18
       )

       + ln(muA)*Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/18
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/9
       - 1/9*[1-z3]^-1
       + 1/9*z3
       + 1/9*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/9
       - 1/9*[1-z3]^-1
       + 1/9*z3
       + 1/9*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/27
       + 5/27*[1-z3]^-1
       - 5/27*z3
       - 5/27*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/36
       + 5/36*[1-z3]^-1
       - 5/36*z3
       - 5/36*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/36
       + 1/36*z3
       + 1/36*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/54
       - 5/54*z3
       - 5/54*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/9
       - 1/9*z3
       - 1/9*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/18
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/54
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 82/243
       - 7/54*zeta3
       - 5/216*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/36*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/18
       + 1/18*z3
       + 1/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 14/81
       - 1/72*pi^2
       + 14/81*z3
       - 1/72*z3*pi^2
       + 14/81*z3^2
       - 1/72*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 5/27
       + 5/27*z3
       + 5/27*z3^2 ) );

id J22QQqtogFFh    = (  + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       - z3^-1
       - 7/8*z3
       )

       + ln(s)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 37/18
       - 26/9*z3^-1
       + 23/144*z3
       + 1/3*z3^2
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       + z3^-1
       + 7/8*z3
       )

       + ln(s)^2*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/6
       + 5/3*z3^-1
       - 37/48*z3
       - 1/3*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 9/2
       - 5*z3^-1
       - 17/4*z3
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/2
       + 5/2*z3^-1
       + 5/4*z3
       )

       + ln(s)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7/3
       - 95/6*z3^-1
       - 1/24*z3
       + 1/3*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/4
       + z3^-1
       + 7/8*z3
       )

       + ln(s)^2*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 37/6
       - 26/3*z3^-1
       - 1/48*z3
       + z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(s)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 17/4
       + 5/2*z3^-1
       + 19/8*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 23/8
       - 11/9*z3^-1
       - 19/24*pi^2
       + 1/8*z3
       - 3/16*z3*pi^2
       - 5/18*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 8/3
       + 7/2*z3^-1
       + 7/48*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       + z3^-1
       + 7/8*z3
       )

       + ln(s)*ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/6
       + 5/3*z3^-1
       - 37/48*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/2
       + 2*z3^-1
       + 7/4*z3
       )

       + ln(s)*ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 14/3
       + 11/3*z3^-1
       + 2/3*z3
       + 2/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/2
       - 2*z3^-1
       - 7/4*z3
       )

       + ln(s)*ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/3
       + 10/3*z3^-1
       - 37/24*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/2
       + z3^-1
       - 1/4*z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 13/9*z3^-1
       + 3/4*pi^2
       + 1/3*z3
       + 1/8*z3*pi^2
       - 13/9*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       - 10/3*z3^-1
       + 37/24*z3
       + 2/3*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 61/12
       - 8*z3^-1
       - 155/24*z3
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 4*z3^-1
       + 2*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 35/6
       - 86/3*z3^-1
       - 67/48*z3
       - 4/3*z3^2
       - 1/6*z3^3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 13/4
       + 4*z3^-1
       + 27/8*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 7/4
       + 5*z3^-1
       + 29/8*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 4*z3^-1
       + 2*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 44/3
       - 17*z3^-1
       - 7/3*z3
       + 4/3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3
       - 3*z3^-1
       - 3/2*z3
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 28/3
       + 22/3*z3^-1
       + z3
       + 4/3*z3^2
       + 1/3*z3^3
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 8
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 8
       + 2*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 251/24
       - 115/18*z3^-1
       + 11/6*z3^-1*pi^2
       - 73/24*pi^2
       + 55/24*z3
       + 29/48*z3*pi^2
       + 10/9*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 14/3
       + 14*z3^-1
       - 7/24*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 37/6
       - 26/3*z3^-1
       - 13/48*z3
       + z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(s)*ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(s)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4*z3^-1*rln2
       + 4*rln2
       + 2*z3*rln2
       )

       + ln(s)*ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 4*z3^-1
       + 2*z3
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 19/2
       + 4*z3^-1
       + 17/4*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/2
       - 22/9*z3^-1
       - 2*z3^-1*rln2^2
       - 11/12*z3^-1*pi^2
       - 2*rln2^2
       - 2/3*pi^2
       + 13/4*z3
       - z3*rln2^2
       - 5/6*z3*pi^2
       - 5/9*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 16/3
       + 7*z3^-1
       + 19/24*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1+z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(s)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2*z3^-1*rln2^2
       + 2/3*z3^-1*pi^2
       - 2*rln2^2
       + 2/3*pi^2
       - z3*rln2^2
       + 1/3*z3*pi^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 28/3
       + 22/3*z3^-1
       + z3
       + 4/3*z3^2
       + 1/3*z3^3
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 10
       + 44/3*z3^-1
       - 1/4*z3
       + 2/3*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       - 3*z3^-1
       - 9/4*z3
       )

       + ln(s)*Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(s)*Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(s)*Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 8
       + 8*z3^-1
       + 4*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 12
       + 10*z3^-1
       + 8*z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 31/2
       + 6*z3^-1
       + 21/4*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       - 11/6*z3^-1
       - 11/12*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 137/9
       - 95/24*z3^-1
       + 4/3*z3^-1*rln2^3
       + z3^-1*zeta3
       + 11/4*z3^-1*pi^2
       - 2/3*z3^-1*pi^2*rln2
       + 4/3*rln2^3
       - 15*zeta3
       - 29/6*pi^2
       - 2/3*pi^2*rln2
       - 182/9*z3
       + 2/3*z3*rln2^3
       - 5/2*z3*zeta3
       + 19/96*z3*pi^2
       - 1/3*z3*pi^2*rln2
       + 3*z3^2
       - 1/2*z3^2*pi^2
       + 1/18*z3^3*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 65/24
       + 1/2*z3^-1
       + 5/12*pi^2
       - 7/24*z3
       + 1/8*z3*pi^2
       + z3^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       - z3^-1
       - 7/8*z3
       )

       + ln(muA)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 7/18
       - 4/9*z3^-1
       + 199/144*z3
       + 1/3*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 3*z3^-1
       + 5/2*z3
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       - 7/2*z3^-1
       - 7/4*z3
       )

       + ln(muA)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 29/6*z3^-1
       - 103/24*z3
       - z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/4
       + z3^-1
       + 7/8*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/6
       + 5/3*z3^-1
       - 13/48*z3
       - 1/3*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(muA)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 7/2*z3^-1
       - 17/8*z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 61/24
       - 2/9*z3^-1
       + 1/24*pi^2
       - 11/24*z3
       + 1/16*z3*pi^2
       + 31/18*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 1/6*z3^-1
       - 27/16*z3
       - 1/3*z3^2
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 5/3
       + 4/3*z3^-1
       + 7/6*z3
       )

       + ln(muA)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 14/3
       + 11/3*z3^-1
       + 2/3*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 13/4
       - 4*z3^-1
       - 27/8*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 9/4
       - 3/8*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 10/3
       + 20/3*z3^-1
       - 37/12*z3
       - 4/3*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 3*z3^-1
       + 3/2*z3
       )

       + ln(muA)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5
       - 4*z3^-1
       - 7/2*z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 167/6
       + 223/18*z3^-1
       - 7/6*z3^-1*pi^2
       + 1/24*pi^2
       + 115/6*z3
       - 37/48*z3*pi^2
       + 13/9*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 8/3
       - 20/3*z3^-1
       + 95/24*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/6
       + 5/3*z3^-1
       - 37/48*z3
       - 1/3*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/2
       + z3^-1
       - 1/4*z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 13/9*z3^-1
       + 1/4*z3^-1*pi^2
       + 1/2*pi^2
       - 2/3*z3
       + 1/4*z3*pi^2
       - 13/9*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       - 10/3*z3^-1
       + 25/24*z3
       + 2/3*z3^2
       )

       + ln(muA)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 8
       + 3*z3^-1
       - 15/4*z3
       - 2*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       + 3*z3^-1
       + 9/4*z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 10*z3^-1
       + 13/2*z3
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/2
       + z3^-1
       - 1/4*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       + 11/6*z3^-1
       + 11/12*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 137/36
       + 5761/216*z3^-1
       - 11*z3^-1*zeta3
       - 4/3*z3^-1*pi^2
       + 2*zeta3
       + 7/4*pi^2
       - 1271/72*z3
       - 7*z3*zeta3
       + 97/96*z3*pi^2
       - 170/27*z3^2
       + 1/2*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 65/24
       - 1/2*z3^-1
       - 5/12*pi^2
       + 7/24*z3
       - 1/8*z3*pi^2
       - z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 22/9
       - 22/9*z3^-1
       - 11/9*z3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 41/24
       + 10/3*z3^-1
       + 127/48*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/3
       - 11/3*z3^-1
       - 11/6*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 7/12
       + 25/2*z3^-1
       + 35/96*z3
       + 1/3*z3^2
       + 1/12*z3^3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 11/6
       - 11/6*z3^-1
       - 11/12*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 5/2*z3^-1
       - 13/8*z3
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17/3
       + 31/6*z3^-1
       + 65/24*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 14/3
       - 11/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       - 1/6*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       + 2*z3^-1
       + 3/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/3*z3^-1
       - 11/6*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 11/12*z3^-1*pi^2
       - 11/12*pi^2
       - 11/3*z3
       + 11/24*z3*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 919/48
       - 3*z3^-1
       - 1/3*z3^-1*pi^2
       + 3/2*pi^2
       - 515/48*z3
       + 1/12*z3*pi^2
       - 23/18*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 11/36
       - 11/36*z3^-1
       - 11/72*z3
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       - 1/12*z3^-1
       - 1/24*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 8/3
       + 7/2*z3^-1
       + 25/48*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3^-1
       + 1/2*z3
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2*z3^-1*rln2
       - 2*rln2
       - z3*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 5/2*z3^-1
       - 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       - 11/6*z3^-1
       - 11/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/24*z3^-1*pi^2
       - 11/24*pi^2
       - 11/6*z3
       + 11/48*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 31/12
       + 1/2*z3^-1
       + z3^-1*rln2^2
       + 1/3*z3^-1*pi^2
       + rln2^2
       + 1/12*pi^2
       - 31/24*z3
       + 1/2*z3*rln2^2
       + 7/24*z3*pi^2
       + z3^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( z3^-1*rln2^2
       - 1/3*z3^-1*pi^2
       + rln2^2
       - 1/3*pi^2
       + 1/2*z3*rln2^2
       - 1/6*z3*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 14/3
       - 11/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       - 1/6*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 53/6*z3^-1
       + 2*z3
       + 2/3*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 11/2
       - 10*z3^-1
       - 29/4*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5
       - 7/2*z3^-1
       - 5/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 77/18*z3^-1*zeta3
       + 77/18*zeta3
       + 11/3*z3
       - 77/36*z3*zeta3
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 137/24
       - 2453/216*z3^-1
       - 2/3*z3^-1*rln2^3
       + 5*z3^-1*zeta3
       - 17/24*z3^-1*pi^2
       + 1/3*z3^-1*pi^2*rln2
       - 2/3*rln2^3
       + 13/2*zeta3
       + 37/24*pi^2
       + 1/3*pi^2*rln2
       + 303/16*z3
       - 1/3*z3*rln2^3
       + 19/4*z3*zeta3
       - 29/48*z3*pi^2
       + 1/6*z3*pi^2*rln2
       + 89/54*z3^2
       - 1/36*z3^3*pi^2 ) );

id J22hQQqtogFFh   = (  + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       + 1/18*z3^-1
       + 1/36*z3
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/6*z3^-1
       - 1/12*z3
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       + 1/3*z3
       - 1/24*z3*pi^2
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * ( 7/18
       - 7/18*z3^-1
       - 7/36*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       + 1/3*z3
       - 1/24*z3*pi^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 4/9
       + 4/9*z3^-1
       + 2/9*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6*z3^-1*pi^2
       + 1/6*pi^2
       + 2/3*z3
       - 1/12*z3*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/18
       + 1/18*z3^-1
       + 1/36*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/6*z3^-1
       - 1/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       + 1/3*z3
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 7/9*z3^-1*zeta3
       - 7/9*zeta3
       - 2/3*z3
       + 7/18*z3*zeta3
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/12*z3^-1*pi^2
       - 1/12*pi^2
       - 1/3*z3
       + 1/24*z3*pi^2 ) );

id J22tQQqtogFFh   = (  + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/4*z3
       )

       + ln(s)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/8*z3
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/4*z3
       )

       + ln(s)^2*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/8*z3
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 1/2*z3
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 5/4*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/4*z3
       )

       + ln(s)^2*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 2*z3^-1
       - z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       + 11/8*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + z3^-1
       - 1/4*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 19/4
       + 15/4*z3^-1
       - z3^-1*pi^2
       + 3/4*pi^2
       + 3*z3
       - 3/8*z3*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/8*z3
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/4*z3
       )

       + ln(s)*ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/8*z3
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3
       )

       + ln(s)*ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 2*z3^-1
       - z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/2*z3
       )

       + ln(s)*ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/4*z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5
       - 6*z3^-1
       - 5/2*z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 3
       - 5/2*z3^-1
       + 2/3*z3^-1*pi^2
       - 1/2*pi^2
       - 1/2*z3
       + 1/4*z3*pi^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/4*z3
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       + 1/12*z3
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3
       )

       + ln(s)*ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 2*z3^-1
       - 2*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 35/8*z3
       - 1/3*z3^3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 2*z3^-1
       + 1/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 6
       - 6*z3^-1
       - z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 28/3
       - 12*z3
       + 2/3*z3^3
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 8
       - 4*z3^-1
       - 4*z3
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4*z3^-1
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 75/4
       + 5*z3^-1
       - 4/3*z3^-1*pi^2
       + 11/12*pi^2
       + 199/12*z3
       - 11/24*z3*pi^2
       - 2/3*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 3/4*z3
       )

       + ln(s)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 4/3
       - 4/3*z3^-1
       - 2/3*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       + 15/8*z3
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 4*z3^-1
       + 1/2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 9
       + 19/2*z3^-1
       - 1/6*z3^-1*pi^2
       - pi^2
       + 1/2*z3*pi^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 5/4*z3
       )

       + ln(s)*ln([1+z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 8/3
       + 4/3*z3^-1
       + 4/3*z3
       )

       + ln(s)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2/3*z3^-1*pi^2
       - 4/3*pi^2
       - 2/3*z3*pi^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 28/3
       - 12*z3
       + 2/3*z3^3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 8
       - 6*z3^-1
       - 1/2*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 2*z3^-1
       + 3/2*z3
       )

       + ln(s)*Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * (  - 16
       - 8*z3^-1
       - 8*z3
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 24
       + 4*z3^-1
       + 4*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 8
       - 8*z3^-1
       - 4*z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5
       + 8*z3^-1
       + 5/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 87/2
       - 57/2*z3^-1
       + 24*z3^-1*zeta3
       + 2*z3^-1*pi^2
       - 12*zeta3
       - 25/12*pi^2
       - 235/12*z3
       + 14*z3*zeta3
       - 71/48*z3*pi^2
       - 2/3*z3^2
       + 1/9*z3^3*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 13/4
       - 5/2*z3^-1
       + 2/3*z3^-1*pi^2
       - 1/2*pi^2
       - 11/4*z3
       + 1/4*z3*pi^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/4*z3
       )

       + ln(muA)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/8*z3
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3
       + 3*z3^-1
       + 3/2*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3
       + 1/4*z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/4*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 9/8*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/2
       + 5*z3^-1
       + 11/4*z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 7/4
       - 5/4*z3^-1
       + 1/3*z3^-1*pi^2
       - 1/4*pi^2
       - 5/2*z3
       + 1/8*z3*pi^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/8*z3
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       - 1/3*z3
       )

       + ln(muA)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 2*z3^-1
       - z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 1/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       - 2*z3^-1
       - 3/4*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 1/2*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3
       - 5*z3^-1
       + 4/3*z3^-1*pi^2
       - 19/12*pi^2
       + 4*z3
       + 19/24*z3*pi^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 3/4*z3
       )

       + ln(muA)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/8*z3
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5
       - 6*z3^-1
       - 5/2*z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3
       - 5/2*z3^-1
       + 1/6*z3^-1*pi^2
       + 3/2*z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 5/4*z3
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 3/2*z3
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3
       - 2*z3^-1
       - 3/2*z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 14
       - 12*z3^-1
       - 7*z3
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5
       - 6*z3^-1
       - 5/2*z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 15
       - 9/2*z3^-1
       + 14*z3^-1*zeta3
       - 16*zeta3
       - 11/12*pi^2
       - 9*z3
       + 8*z3*zeta3
       + 5/16*z3*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 13/4
       + 5/2*z3^-1
       - 2/3*z3^-1*pi^2
       + 1/2*pi^2
       + 11/4*z3
       - 1/4*z3*pi^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/8*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + z3^-1
       + z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 43/16*z3
       + 1/6*z3^3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 3*z3^-1
       + 3/4*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 14/3
       + 6*z3
       - 1/3*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 2*z3^-1
       + 2*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*z3^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 63/8
       + 1/3*pi^2
       - 247/24*z3
       - 1/6*z3*pi^2
       + 1/3*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 7/8*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3
       - 7/2*z3^-1
       + 1/2*pi^2
       - 3/4*z3
       - 1/4*z3*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 4/3
       - 2/3*z3^-1
       - 2/3*z3
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3*z3^-1*pi^2
       + 2/3*pi^2
       + 1/3*z3*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 14/3
       + 6*z3
       - 1/3*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 6
       + 3*z3^-1
       + z3
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 8
       + 4*z3^-1
       + 4*z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 12
       - 2*z3^-1
       - 2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 11
       + 10*z3^-1
       + 11/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - z3^-1
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 117/4
       + 33/2*z3^-1
       - 19*z3^-1*zeta3
       - z3^-1*pi^2
       + 14*zeta3
       + 3/2*pi^2
       + 343/24*z3
       - 11*z3*zeta3
       + 7/12*z3*pi^2
       + 1/3*z3^2
       - 1/18*z3^3*pi^2 ) );

id J22tQQqbtoqFFh  = (  + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*[1+z3]^-1
       - 1/4*z3
       )

       + ln(s)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 1/6*[1+z3]^-1*pi^2
       - 1/12*pi^2
       + z3
       + 1/12*z3*pi^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       - 3/2*[1+z3]^-1
       - 3/4*z3
       )

       + ln(s)*ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 3*[1+z3]^-1
       + z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 2*z3
       + 3/2*z3^2
       - 1/2*z3^3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1+z3]^-1
       + 1/4*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 4*[1+z3]^-1
       + 2*z3
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       - 3*z3^2
       + z3^3
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 4*[1+z3]^-1
       + 2*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 27/4
       + 2*[1+z3]^-1
       + 1/3*[1+z3]^-1*pi^2
       - 1/6*pi^2
       + 9/4*z3
       + 1/6*z3*pi^2
       - z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(s)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4*[1+z3]^-1*
         rln2
       - 2*rln2
       + 2*z3*rln2
       )

       + ln(s)*ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 4*[1+z3]^-1
       + 2*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 2*[1+z3]^-1*rln2^2
       + 1/3*[1+z3]^-1*pi^2
       + rln2^2
       - 1/6*pi^2
       + 2*z3
       - z3*rln2^2
       + 1/6*z3*pi^2
       )

       + ln(s)*ln([1+z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 4/3*[1+z3]^-1
       + z3
       )

       + ln(s)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2*[1+z3]^-1*rln2^2
       + 1/3*[1+z3]^-1*pi^2
       + rln2^2
       - z3*rln2^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       - 3*z3^2
       + z3^3
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(s)*Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 4*[1+z3]^-1
       - 4*z3
       )

       + ln(s)*Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 4*[1+z3]^-1
       - 2*z3
       )

       + ln(s)*Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 4*[1+z3]^-1
       - 2*z3
       )

       + ln(s)*Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 4*[1+z3]^-1
       - 2*z3
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 2*[1+z3]^-1
       - 2*z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       + 4*[1+z3]^-1
       + 2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/4
       + 4/3*[1+z3]^-1*rln2^3
       + 4*[1+z3]^-1*zeta3
       - 2/3*[1+z3]^-1*pi^2*rln2
       - 2/3*rln2^3
       - 3*zeta3
       + 1/12*pi^2
       + 1/3*pi^2*rln2
       + 15/4*z3
       + 2/3*z3*rln2^3
       + 3*z3*zeta3
       + 1/12*z3*pi^2
       - 1/3*z3*pi^2*rln2
       - z3^2
       - 1/2*z3^2*pi^2
       + 1/6*z3^3*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 1/6*[1+z3]^-1*pi^2
       + 1/12*pi^2
       - z3
       - 1/12*z3*pi^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*[1+z3]^-1
       + 1/4*z3
       )

       + ln(muA)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(muA)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/6*[1+z3]^-1*pi^2
       + 1/12*pi^2
       - z3
       - 1/12*z3*pi^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1+z3]^-1
       - 1/4*z3
       )

       + ln(muA)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/6*[1+z3]^-1*pi^2
       - 1/12*pi^2
       + z3
       + 1/12*z3*pi^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*[1+z3]^-1
       + 3/8*z3
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 3/2*[1+z3]^-1
       - 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3
       - 3/4*z3^2
       + 1/4*z3^3
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       + 3/2*z3^2
       - 1/2*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 27/8
       - [1+z3]^-1
       - 1/6*[1+z3]^-1*pi^2
       + 1/12*pi^2
       - 9/8*z3
       - 1/12*z3*pi^2
       + 1/2*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1+z3]^-1
       + 1/2*z3
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2*[1+z3]^-1*rln2
       + rln2
       - z3*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + [1+z3]^-1*rln2^2
       - 1/6*[1+z3]^-1*pi^2
       - 1/2*rln2^2
       + 1/12*pi^2
       - z3
       + 1/2*z3*rln2^2
       - 1/12*z3*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 2/3*[1+z3]^-1
       - 1/2*z3
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( [1+z3]^-1*rln2^2
       - 1/6*[1+z3]^-1*pi^2
       - 1/2*rln2^2
       + 1/2*z3*rln2^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       + 3/2*z3^2
       - 1/2*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*[1+z3]^-1
       + 2*z3
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1+z3]^-1
       + z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1+z3]^-1
       - 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 11/8
       - 2/3*[1+z3]^-1*rln2^3
       - 2*[1+z3]^-1*zeta3
       + 1/3*[1+z3]^-1*pi^2*rln2
       + 1/3*rln2^3
       + 3/2*zeta3
       - 1/24*pi^2
       - 1/6*pi^2*rln2
       - 15/8*z3
       - 1/3*z3*rln2^3
       - 3/2*z3*zeta3
       - 1/24*z3*pi^2
       + 1/6*z3*pi^2*rln2
       + 1/2*z3^2
       + 1/4*z3^2*pi^2
       - 1/12*z3^3*pi^2 ) );

id J22QQqtogtoqFFh = (  + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 2*z3
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 2*z3^-1
       + 3/2*z3
       + 1/3*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/4
       - z3^-1
       + 3/4*z3
       + z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       + 3/2*z3
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 15/4
       - 19/18*z3^-1
       - 1/4*pi^2
       - 7/4*z3
       - 1/4*z3*pi^2
       - 17/18*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3
       + 4/3*z3^-1
       + 2*z3
       + 2/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       + 13/9*z3^-1
       + 1/6*pi^2
       - 1/6*z3
       + 1/6*z3*pi^2
       - 13/9*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 5/2
       - 5/2*z3
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 17/4
       - 4*z3^-1
       - 1/4*z3
       - 4/3*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       + 3/2*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       + 3/2*z3
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 4/3*z3^-1
       + z3
       + 4/3*z3^2
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 4/3*z3^-1
       + 4*z3
       + 4/3*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 34/3
       - 38/9*z3^-1
       - 5/12*pi^2
       - z3
       - 5/12*z3*pi^2
       + 13/9*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 4/3*z3^-1
       - 5/2*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/4
       - z3^-1
       + 3/4*z3
       + z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3
       + 3*z3
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 15/2
       - 19/9*z3^-1
       - 1/2*pi^2
       - 7/2*z3
       - 1/2*z3*pi^2
       - 17/9*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 4/3*z3^-1
       + 4*z3
       + 4/3*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3
       + 8/3*z3^-1
       - 2*z3
       + 2/3*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       + 4*z3
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3
       + 3*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 32/9
       - 5/9*z3^-1
       + 1/6*z3^-1*pi^2
       - 4*zeta3
       - 5/24*pi^2
       - 59/9*z3
       - 4*z3*zeta3
       + 17/24*z3*pi^2
       + 32/9*z3^2
       - 1/2*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 23/6
       + 1/3*z3^-1
       + 1/6*pi^2
       + 11/6*z3
       + 1/6*z3*pi^2
       + 5/3*z3^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 1/3*z3^-1
       + 1/4*z3
       + 1/3*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + z3
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2/3*z3^-1
       - 7/2*z3
       - z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 47/12
       - 7/18*z3^-1
       + 1/12*pi^2
       + 23/12*z3
       + 1/12*z3*pi^2
       + 43/18*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       + 2/3*z3
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 3
       + 4/3*z3^-1
       + 2*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       - 3/2*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 1/2*z3
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 4/3*z3^-1
       - z3
       - 4/3*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 2*z3
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 28/3
       + 26/9*z3^-1
       - 1/4*pi^2
       + 41/3*z3
       - 1/4*z3*pi^2
       + 13/9*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 4/3*z3^-1
       + 5/2*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       + 13/9*z3^-1
       + 1/6*pi^2
       - 1/6*z3
       + 1/6*z3*pi^2
       - 13/9*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 3*z3
       - 2*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - z3
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 197/18
       + 89/27*z3^-1
       - 1/6*z3^-1*pi^2
       - 2*zeta3
       + 5/24*pi^2
       - 143/18*z3
       - 2*z3*zeta3
       + 5/8*z3*pi^2
       - 170/27*z3^2
       + 1/2*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 23/6
       - 1/3*z3^-1
       - 1/6*pi^2
       - 11/6*z3
       - 1/6*z3*pi^2
       - 5/3*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       + 11/12*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       + 4/3*z3^-1
       - 7/8*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2/3*z3^-1
       - 2*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 31/3
       + 2/3*z3^-1
       + 1/3*pi^2
       - 19/3*z3
       + 1/3*z3*pi^2
       - 13/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 23/6
       + 1/3*z3^-1
       + 1/6*pi^2
       + 11/6*z3
       + 1/6*z3*pi^2
       + 5/3*z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2/3*z3^-1
       - 2*z3
       - 2/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 4/3*z3^-1
       + 5/2*z3
       + 2/3*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       - 3*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 29/4
       - 37/27*z3^-1
       + 3*zeta3
       + 29/4*z3
       + 3*z3*zeta3
       - 2/3*z3*pi^2
       + 37/27*z3^2 ) );

id J22QGgtoqFFh    = (  + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 13/8
       - 11/4*z3
       - 1/2*z3^2
       )

       + ln(s)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 271/144
       - z3^-1
       + 8/9*z3
       + 10/9*z3^2
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 13/8
       + 11/4*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 61/48
       + z3^-1
       + 1/3*z3
       - 7/3*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 9/2
       - 5*z3
       - 2*z3^2
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 53/6
       - 2*z3^-1
       + 137/12*z3
       - 1/4*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 13/8
       + 11/4*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 73/16
       - 3*z3^-1
       - 3/4*z3
       + 15/2*z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 41/8
       + 31/4*z3
       + 2*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 239/144
       + 49/18*z3^-1
       - 55/48*pi^2
       + 1103/144*z3
       - 25/24*z3*pi^2
       - 907/144*z3^2
       - 11/12*z3^2*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 35/16
       + z3^-1
       - 3/2*z3
       - 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 13/8
       + 11/4*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 61/48
       + z3^-1
       + 1/3*z3
       - 7/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 13/4
       + 11/2*z3
       + z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 31/12
       + 4/3*z3^-1
       - 37/6*z3
       - 29/6*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 13/4
       - 11/2*z3
       - z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 61/24
       + 2*z3^-1
       + 13/6*z3
       - 20/3*z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 19/4
       - 5/2*z3
       - 4*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 13/8
       - 23/9*z3^-1
       + 17/24*pi^2
       - 83/8*z3
       + 7/12*z3*pi^2
       + 1009/72*z3^2
       + 1/2*z3^2*pi^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 61/24
       - 2*z3^-1
       - 2/3*z3
       + 14/3*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 83/24
       + 11/12*z3
       - 5/2*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       - 3/2*z3
       + 3/2*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 497/48
       + 4/3*z3^-1
       + 295/12*z3
       - 25/12*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 23/8
       + 9/4*z3
       + 3/2*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 45/8
       + 27/4*z3
       + 3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 43/6
       - 4/3*z3^-1
       + 37/3*z3
       - 15/2*z3^2
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 4/3*z3^-1
       - 2*z3
       - 16/3*z3^2
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 8*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 9/2
       - 3*z3
       + 6*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 125/3
       + 130/9*z3^-1
       - 53/48*pi^2
       + 1709/24*z3
       - 83/24*z3*pi^2
       + 560/9*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 181/24
       + 4/3*z3^-1
       - 25/3*z3
       + 8/3*z3^2
       )

       + ln(s)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 193/48
       - 3*z3^-1
       - 25/12*z3
       + 109/12*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2*rln2
       - 4*z3*rln2
       - 4*z3^2*rln2
       )

       + ln(s)*ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 41/4
       + 31/2*z3
       + 4*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 79/72
       + 49/9*z3^-1
       + rln2^2
       - 25/12*pi^2
       + 1807/72*z3
       + 2*z3*rln2^2
       - 5/2*z3*pi^2
       - 613/24*z3^2
       + 2*z3^2*rln2^2
       - 17/12*z3^2*pi^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 79/24
       + 2*z3^-1
       - 1/3*z3
       - 25/6*z3^2
       )

       + ln(s)*ln([1+z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       - 2/3*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( rln2^2
       - 1/3*pi^2
       + 2*z3*rln2^2
       - 2/3*z3*pi^2
       + 2*z3^2*rln2^2
       - 2/3*z3^2*pi^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 4/3*z3^-1
       - 2*z3
       - 16/3*z3^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 29/4
       + 8/3*z3^-1
       - 5*z3
       - 25/2*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 11/4
       - 13/2*z3
       )

       + ln(s)*Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 8*z3
       + 8*z3^2
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7
       + 30*z3
       - 8*z3^2
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 33/4
       + 23/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/12
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 11675/432
       + 443/27*z3^-1
       + 1/18*z3^-1*pi^2
       - 2/3*rln2^3
       - 3*zeta3
       + 109/96*pi^2
       + 1/3*pi^2*rln2
       + 2659/54*z3
       - 4/3*z3*rln2^3
       - 46*z3*zeta3
       - 43/12*z3*pi^2
       + 2/3*z3*pi^2*rln2
       - 48931/432*z3^2
       - 4/3*z3^2*rln2^3
       + 16*z3^2*zeta3
       + 175/36*z3^2*pi^2
       + 2/3*z3^2*pi^2*rln2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * (  - 61/72
       - 13/9*z3^-1
       + 19/24*pi^2
       - 89/36*z3
       + 3/4*z3*pi^2
       - 17/24*z3^2
       + 2/3*z3^2*pi^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 13/8
       - 11/4*z3
       - 1/2*z3^2
       )

       + ln(muA)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 95/144
       - z3^-1
       - 14/9*z3
       + 32/9*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 1/2*z3
       + z3^2
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 31/12
       + 2/3*z3^-1
       + 25/12*z3
       - 9/4*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 13/8
       + 11/4*z3
       + 1/2*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/16
       + z3^-1
       + 9/4*z3
       - 9/2*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 3/8
       - 21/4*z3
       + 2*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/144
       - 1/6*z3^-1
       + 7/16*pi^2
       - 401/144*z3
       + 11/24*z3*pi^2
       - 55/144*z3^2
       + 5/12*z3^2*pi^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 17/48
       + z3^-1
       + 13/6*z3
       - 25/6*z3^2
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 13/6
       + 11/3*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 31/12
       + 4/3*z3^-1
       - 37/6*z3
       - 29/6*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 23/8
       - 9/4*z3
       - 3/2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 17/8
       - 7/4*z3
       - 3/2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 61/12
       + 4*z3^-1
       - 1/6*z3
       - 22/3*z3^2
       )

       + ln(muA)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 13/2
       - 11*z3
       - 2*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 26
       + 26/9*z3^-1
       - 23/48*pi^2
       + 249/4*z3
       - 49/24*z3*pi^2
       + 1417/36*z3^2
       + 5/12*z3^2*pi^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 31/8
       - 4/3*z3^-1
       + z3
       + 14/3*z3^2
       )

       + ln(muA)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 61/48
       + z3^-1
       + 11/6*z3
       - 13/3*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 19/4
       - 5/2*z3
       - 4*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 13/8
       - 23/9*z3^-1
       + 7/12*pi^2
       - 107/8*z3
       + 5/6*z3*pi^2
       + 1297/72*z3^2
       + 1/4*z3^2*pi^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 35/24
       - 2*z3^-1
       - 10/3*z3
       + 47/6*z3^2
       )

       + ln(muA)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/2
       + 8/3*z3^-1
       + 3*z3
       + 3/2*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/4
       + 13/2*z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       + 17*z3
       - 4*z3^2
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 19/4
       - 5/2*z3
       - 4*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/12
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 5989/144
       + 413/27*z3^-1
       - 17/18*z3^-1*pi^2
       - 3*zeta3
       - 101/96*pi^2
       + 2101/72*z3
       - 18*z3*zeta3
       - 11/12*z3*pi^2
       - 36713/432*z3^2
       + 5*z3^2*zeta3
       + 5/4*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 61/72
       + 13/9*z3^-1
       - 19/24*pi^2
       + 287/36*z3
       - 3/4*z3*pi^2
       - 53/8*z3^2
       - 2/3*z3^2*pi^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/9
       + 22/9*z3
       - 22/9*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 31/48
       - 55/24*z3
       + 11/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/6
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/2*z3
       + 22/3*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 373/96
       - 4/3*z3^-1
       - 221/24*z3
       + 83/24*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/12
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       - 5/2*z3
       - 3/4*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/2*z3
       + 22/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 25/24
       - 4/3*z3^-1
       - 73/12*z3
       + 89/12*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2/3*z3^-1
       + z3
       + 8/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 4*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 7*z3
       - 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 11/24*pi^2
       + 11*z3
       - 11/12*z3*pi^2
       - 44/3*z3^2
       + 11/12*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 203/6
       - 26/3*z3^-1
       + 19/24*pi^2
       - 3203/48*z3
       + 11/4*z3*pi^2
       - 1219/24*z3^2
       - 1/4*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/72
       + 11/36*z3
       - 11/36*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/24
       - 1/12*z3
       + 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/8*z3
       + 11/6*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 11/8
       + z3^-1
       + 1/8*z3
       - 19/8*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - z3
       - z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( rln2
       + 2*z3*rln2
       + 2*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 11/4
       - 13/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/12
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/48*pi^2
       + 11/2*z3
       - 11/24*z3*pi^2
       - 22/3*z3^2
       + 11/24*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 19/72
       - 13/9*z3^-1
       - 1/2*rln2^2
       + 3/4*pi^2
       - 211/36*z3
       - z3*rln2^2
       + 5/6*z3*pi^2
       + 271/72*z3^2
       - z3^2*rln2^2
       + 7/12*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/3*z3
       + 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2*rln2^2
       + 1/6*pi^2
       - z3*rln2^2
       + 1/3*z3*pi^2
       - z3^2*rln2^2
       + 1/3*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2/3*z3^-1
       + z3
       + 8/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 39/8
       - 8/3*z3^-1
       + z3
       + 11/2*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 4*z3
       - 4*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 21/4
       - 47/2*z3
       + 6*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       - 9/2*z3
       + 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/4*z3
       + 11/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 77/36*zeta3
       - 11*z3
       + 77/18*z3*zeta3
       + 11/16*z3*pi^2
       + 44/3*z3^2
       - 77/18*z3^2*zeta3
       - 11/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 14821/432
       - 428/27*z3^-1
       + 4/9*z3^-1*pi^2
       + 1/3*rln2^3
       + 3*zeta3
       - 1/24*pi^2
       - 1/6*pi^2*rln2
       - 16939/432*z3
       + 2/3*z3*rln2^3
       + 32*z3*zeta3
       + 9/4*z3*pi^2
       - 1/3*z3*pi^2*rln2
       + 793/8*z3^2
       + 2/3*z3^2*rln2^3
       - 21/2*z3^2*zeta3
       - 55/18*z3^2*pi^2
       - 1/3*z3^2*pi^2*rln2 ) );

id J22hQGgtoqFFh   = (  + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 7/36
       - 7/18*z3
       + 7/18*z3^2
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       + 1/6*z3
       - 1/6*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/6
       - 5/3*z3
       + 5/3*z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/9
       + 79/36*z3
       - 25/9*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       + 1/6*z3
       - 1/6*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2*z3
       + 2/3*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 7/6
       - 7/3*z3
       + 7/3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/3
       + 19/3*z3
       - 8*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       + 4/3*z3
       - 4/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/9
       + 35/18*z3
       - 22/9*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 28/27
       - 7/24*pi^2
       - 197/27*z3
       + 7/12*z3*pi^2
       + 272/27*z3^2
       - 7/12*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 5/9
       - 35/18*z3
       + 22/9*z3^2
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/36
       + 1/18*z3
       - 1/18*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/9
       - 25/36*z3
       + 7/9*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - z3
       + 4/3*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12
       + 1/6*z3
       - 1/6*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/24*pi^2
       + z3
       - 1/12*z3*pi^2
       - 4/3*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 5/9
       + 17/18*z3
       - 10/9*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       - 4/9*z3
       + 4/9*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - 4/3*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/12
       + 5/6*z3
       - 5/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - 4/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*pi^2
       - 2*z3
       + 1/6*z3*pi^2
       + 8/3*z3^2
       - 1/6*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/6
       - 8/3*z3
       + 10/3*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/36
       - 1/18*z3
       + 1/18*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/24*pi^2
       - z3
       + 1/12*z3*pi^2
       + 4/3*z3^2
       - 1/12*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/18
       - 13/18*z3
       + 8/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2*z3
       - 2/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 7/18*zeta3
       + 2*z3
       - 7/9*z3*zeta3
       - 1/8*z3*pi^2
       - 8/3*z3^2
       + 7/9*z3^2*zeta3
       + 1/6*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 14/27
       + 1/8*pi^2
       + 85/27*z3
       - 1/4*z3*pi^2
       - 118/27*z3^2
       + 1/4*z3^2*pi^2 ) );

id J22tQGgtoqFFh   = (  + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       + 1/4*z3
       - 1/2*z3^2
       )

       + ln(s)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/16
       + 1/4*z3
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       - 1/4*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/16
       - 1/4*z3
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - 2*z3^2
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       - 3/2*z3
       + 3/2*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 7/4*z3
       + 7/2*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       - 1/4*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 15/16
       + 7/2*z3
       - 7/2*z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       - 1/4*z3
       + z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 9/16
       + 5/48*pi^2
       - 23/16*z3
       - 5/24*z3*pi^2
       + 5/16*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/16
       - 1/4*z3
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       - 1/4*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/16
       - 1/4*z3
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 3/2*z3
       - 2*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       - 2*z3
       + 2*z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 5/2*z3
       + 2*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/8
       - 1/8*pi^2
       + 23/8*z3
       + 1/4*z3*pi^2
       - 15/8*z3^2
       - 1/6*z3^2*pi^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/2*z3
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 5/8
       + 5/4*z3
       - 5/2*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/16
       - 25/4*z3
       + 37/4*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 3/4*z3
       + 3/2*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 9/8
       - 9/4*z3
       + 3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 6*z3
       - 13/2*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       + 3*z3
       - 2*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       + 5/16*pi^2
       + 59/8*z3
       - 5/8*z3*pi^2
       - 59/4*z3^2
       + 5/12*z3^2*pi^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       + z3
       - 5/2*z3^2
       )

       + ln(s)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 21/16
       + 9/2*z3
       - 19/4*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 2*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/8
       - 1/6*pi^2
       - 103/8*z3
       + 1/3*z3*pi^2
       + 113/8*z3^2
       - 7/12*z3^2*pi^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/8
       - 5/2*z3
       + 5/2*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7/4
       + 2*z3
       - 4*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 2*z3^2
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3
       - 6*z3
       + 8*z3^2
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 2*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 45/16
       - 5/2*zeta3
       - 11/32*pi^2
       + 9/2*z3
       + 5*z3*zeta3
       + 5/24*z3*pi^2
       - 21/16*z3^2
       - 7*z3^2*zeta3
       - 5/12*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 7/8
       - 1/24*pi^2
       + 1/12*z3*pi^2
       + 5/8*z3^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       + 1/4*z3
       - 1/2*z3^2
       )

       + ln(muA)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/16
       + 1/4*z3
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + z3^2
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       + 5/2*z3
       - 5/2*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/4*z3
       - 3/2*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       - 1/4*z3
       + 1/2*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 13/16
       - 3/2*z3
       + 3/2*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/8
       + 11/4*z3
       - 3*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 19/16
       + 1/48*pi^2
       - 23/16*z3
       - 1/24*z3*pi^2
       + 25/16*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/16
       - 1/4*z3
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       - 1/3*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 3/2*z3
       - 2*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*z3
       - 3/2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       - 3/4*z3
       + 1/2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/2*z3
       - 2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - 2*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 19/48*pi^2
       + 3/4*z3
       + 19/24*z3*pi^2
       + 1/4*z3^2
       - 11/12*z3^2*pi^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       - z3
       + 5/2*z3^2
       )

       + ln(muA)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/16
       - 7/4*z3
       + 2*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 5/2*z3
       + 2*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/8
       + 47/8*z3
       - 47/8*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 5/2*z3
       - 5/2*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 2*z3
       - 4*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       - 3/2*z3
       + 2*z3^2
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       - 7*z3
       + 8*z3^2
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 5/2*z3
       + 2*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 85/16
       - 4*zeta3
       - 11/96*pi^2
       - 119/8*z3
       + 8*z3*zeta3
       + 1/24*z3*pi^2
       + 141/16*z3^2
       - 9*z3^2*zeta3
       + 1/3*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 1/24*pi^2
       - 1/12*z3*pi^2
       - 5/8*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 11/48
       - 11/24*z3
       + 11/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*z3
       - 3/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 7/32
       + 19/8*z3
       - 29/8*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 7/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 13/4*z3
       + 17/4*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/24*pi^2
       - 65/16*z3
       - 1/12*z3*pi^2
       + 29/4*z3^2
       + 1/4*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/24
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       - 11/8*z3
       + 11/8*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/12*pi^2
       + 7/2*z3
       - 1/6*z3*pi^2
       - 33/8*z3^2
       + 1/4*z3^2*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       - 2*z3
       + 4*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 13/4
       + 13/2*z3
       - 8*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 65/16
       + 13/4*zeta3
       + 11/48*pi^2
       + 83/16*z3
       - 13/2*z3*zeta3
       - 1/8*z3*pi^2
       - 15/4*z3^2
       + 8*z3^2*zeta3
       + 1/24*z3^2*pi^2 ) );

id J22GGgtoqFFh    = (  + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/8
       - 7/4*z3
       - 1/2*z3^2
       )

       + ln(s)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 199/144
       - 1/3*z3^-1
       + 7/18*z3
       + 4/9*z3^2
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/8
       + 7/4*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 37/48
       + 1/3*z3^-1
       + 5/6*z3
       - 5/3*z3^2
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       - 2*z3
       - 2*z3^2
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 35/6
       + 175/24*z3
       - 13/8*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       + 7/4*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 49/16
       - z3^-1
       - 3/2*z3
       + 41/8*z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 17/8
       + 19/4*z3
       + 2*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 215/288
       + 43/18*z3^-1
       - 31/48*pi^2
       + 1061/144*z3
       - 13/24*z3*pi^2
       - 35/18*z3^2
       - 11/12*z3^2*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 27/16
       + 1/3*z3^-1
       - z3
       + 1/6*z3^2
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/8
       + 7/4*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 37/48
       + 1/3*z3^-1
       + 5/6*z3
       - 5/3*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       + 7/2*z3
       + z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7/12
       - 41/12*z3
       - 47/12*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/4
       - 7/2*z3
       - z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 37/24
       + 2/3*z3^-1
       + 8/3*z3
       - 61/12*z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/4
       - 1/2*z3
       - 4*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/48
       - 7/3*z3^-1
       + 3/8*pi^2
       - 215/24*z3
       + 1/4*z3*pi^2
       + 21/2*z3^2
       + 1/2*z3^2*pi^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 37/24
       - 2/3*z3^-1
       - 5/3*z3
       + 10/3*z3^2
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 19/24
       + 43/12*z3
       - 5/2*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       - 3/2*z3
       + 3/2*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 305/48
       + 8/3*z3^-1
       + 223/12*z3
       - 29/12*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 7/8
       + 1/4*z3
       + 3/2*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 21/8
       + 15/4*z3
       + 3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 13/2
       + 27/2*z3
       - 41/4*z3^2
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 4/3*z3^-1
       - 4*z3
       - 16/3*z3^2
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4
       - 8*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/2
       - 5*z3
       + 6*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 69/4
       + 32/3*z3^-1
       - 13/48*pi^2
       + 1193/24*z3
       - 21/8*z3*pi^2
       + 518/9*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 133/24
       - 67/12*z3
       + 43/12*z3^2
       )

       + ln(s)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 121/48
       - z3^-1
       - 31/12*z3
       + 79/12*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)*ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 2*rln2
       - 4*z3*rln2
       - 4*z3^2*rln2
       )

       + ln(s)*ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2
       - 4*z3
       - 4*z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 17/4
       + 19/2*z3
       + 4*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 535/144
       + 43/9*z3^-1
       + rln2^2
       - 13/12*pi^2
       + 1609/72*z3
       + 2*z3*rln2^2
       - 3/2*z3*pi^2
       - 67/4*z3^2
       + 2*z3^2*rln2^2
       - 17/12*z3^2*pi^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 55/24
       + 2/3*z3^-1
       + 1/6*z3
       - 31/12*z3^2
       )

       + ln(s)*ln([1+z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       - 2/3*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( rln2^2
       - 1/3*pi^2
       + 2*z3*rln2^2
       - 2/3*z3*pi^2
       + 2*z3^2*rln2^2
       - 2/3*z3^2*pi^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 4/3*z3^-1
       - 4*z3
       - 16/3*z3^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 23/12
       + 53/12*z3
       - 25/2*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 9/2*z3
       )

       + ln(s)*Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 8*z3
       + 8*z3^2
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 22*z3
       - 8*z3^2
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 9/4
       + 11/2*z3
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/12
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 8131/864
       + 419/54*z3^-1
       - 1/18*z3^-1*pi^2
       - 2/3*rln2^3
       + 5*zeta3
       + 479/288*pi^2
       + 1/3*pi^2*rln2
       + 23285/432*z3
       - 4/3*z3*rln2^3
       - 38*z3*zeta3
       - 355/72*z3*pi^2
       + 2/3*z3*pi^2*rln2
       - 9575/96*z3^2
       - 4/3*z3^2*rln2^3
       + 16*z3^2*zeta3
       + 389/72*z3^2*pi^2
       + 2/3*z3^2*pi^2*rln2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 109/144
       - 11/9*z3^-1
       + 11/24*pi^2
       - 26/9*z3
       + 5/12*z3*pi^2
       - 119/36*z3^2
       + 2/3*z3^2*pi^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/8
       - 7/4*z3
       - 1/2*z3^2
       )

       + ln(muA)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 23/144
       - 1/3*z3^-1
       - 37/18*z3
       + 26/9*z3^2
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 3/2*z3
       + z3^2
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)^2*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 19/12
       + 83/24*z3
       - 43/24*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       + 7/4*z3
       + 1/2*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/16
       + 1/3*z3^-1
       + 5/2*z3
       - 89/24*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)^2*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/8
       - 17/4*z3
       + 2*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 221/288
       - 1/18*z3^-1
       + 13/48*pi^2
       - 299/144*z3
       + 7/24*z3*pi^2
       - 77/36*z3^2
       + 5/12*z3^2*pi^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/48
       + 1/3*z3^-1
       + 8/3*z3
       - 7/2*z3^2
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 5/6
       + 7/3*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 7/12
       - 41/12*z3
       - 47/12*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       - 1/4*z3
       - 3/2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 9/8
       - 3/4*z3
       - 3/2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 37/12
       + 4/3*z3^-1
       + 7/3*z3
       - 59/12*z3^2
       )

       + ln(muA)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/2
       - 7*z3
       - 2*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 28/3
       + 1/48*pi^2
       + 179/6*z3
       - 37/24*z3*pi^2
       + 61/2*z3^2
       + 5/12*z3^2*pi^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 15/8
       - 7/4*z3
       + 15/4*z3^2
       )

       + ln(muA)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 37/48
       + 1/3*z3^-1
       + 11/6*z3
       - 41/12*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/4
       - 1/2*z3
       - 4*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/48
       - 7/3*z3^-1
       + 1/4*pi^2
       - 263/24*z3
       + 1/2*z3*pi^2
       + 14*z3^2
       + 1/4*z3^2*pi^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/24
       - 2/3*z3^-1
       - 23/6*z3
       + 25/4*z3^2
       )

       + ln(muA)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/2
       + 4/3*z3^-1
       + 15/4*z3
       + 5/2*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 9/2*z3
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 13*z3
       - 4*z3^2
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/4
       - 1/2*z3
       - 4*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/12
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1301/96
       + 15/2*z3^-1
       - 7/18*z3^-1*pi^2
       + zeta3
       - 77/96*pi^2
       + 1997/48*z3
       - 14*z3*zeta3
       - 29/24*z3*pi^2
       - 1953/32*z3^2
       + 5*z3^2*zeta3
       + 17/24*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 109/144
       + 11/9*z3^-1
       - 11/24*pi^2
       + 59/9*z3
       - 5/12*z3*pi^2
       - 28/9*z3^2
       - 2/3*z3^2*pi^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/9
       + 22/9*z3
       - 22/9*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/48
       - 71/24*z3
       + 11/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/6
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/3*z3
       + 77/12*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 277/96
       - 4/3*z3^-1
       - 91/12*z3
       + 19/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/12
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 3/2*z3
       - 3/4*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/3*z3
       + 77/12*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 41/24
       - 2/3*z3^-1
       - 95/12*z3
       + 91/12*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3*z3^-1
       + 2*z3
       + 8/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 4*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 6*z3
       - 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       + 11/3*z3
       - 11/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 11/24*pi^2
       + 22/3*z3
       - 11/12*z3*pi^2
       - 77/6*z3^2
       + 11/12*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 319/24
       - 16/3*z3^-1
       + 1/8*pi^2
       - 1909/48*z3
       + 25/12*z3*pi^2
       - 1585/36*z3^2
       - 1/4*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 11/72
       + 11/36*z3
       - 11/36*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/24
       - 1/12*z3
       + 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 11/12*z3
       + 77/48*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 7/8
       + 1/3*z3^-1
       + 3/8*z3
       - 19/12*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - z3
       - z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( rln2
       + 2*z3*rln2
       + 2*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       - 9/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/12
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/48*pi^2
       + 11/3*z3
       - 11/24*z3*pi^2
       - 77/12*z3^2
       + 11/24*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 269/144
       - 11/9*z3^-1
       - 1/2*rln2^2
       + 5/12*pi^2
       - 205/36*z3
       - z3*rln2^2
       + 1/2*z3*pi^2
       + 11/8*z3^2
       - z3^2*rln2^2
       + 7/12*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/3*z3
       + 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2*rln2^2
       + 1/6*pi^2
       - z3*rln2^2
       + 1/3*z3*pi^2
       - z3^2*rln2^2
       + 1/3*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2/3*z3^-1
       + 2*z3
       + 8/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 53/24
       - 2/3*z3^-1
       - 49/12*z3
       + 5*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 4*z3
       - 4*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       - 35/2*z3
       + 6*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 5/2*z3
       + 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6*z3
       + 77/24*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 77/36*zeta3
       - 22/3*z3
       + 77/18*z3*zeta3
       + 11/24*z3*pi^2
       + 77/6*z3^2
       - 77/18*z3^2*zeta3
       - 77/96*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 310/27
       - 206/27*z3^-1
       + 2/9*z3^-1*pi^2
       + 1/3*rln2^3
       - 3*zeta3
       - 31/72*pi^2
       - 1/6*pi^2*rln2
       - 20629/432*z3
       + 2/3*z3*rln2^3
       + 26*z3*zeta3
       + 221/72*z3*pi^2
       - 1/3*z3*pi^2*rln2
       + 7717/96*z3^2
       + 2/3*z3^2*rln2^3
       - 21/2*z3^2*zeta3
       - 55/18*z3^2*pi^2
       - 1/3*z3^2*pi^2*rln2 ) );

id J22hGGgtoqFFh   = (  + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/36
       - 1/18*z3
       + 1/18*z3^2
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * ( 17/72
       - 17/36*z3
       - 29/72*z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/12
       + 1/6*z3
       - 1/6*z3^2
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 19/36
       + 19/18*z3
       - 29/36*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 5/6
       - 5/3*z3
       + 5/3*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4/9
       + 1/9*z3
       - 59/18*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 5/12
       + 5/6*z3
       - 5/6*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 37/36
       - 49/18*z3
       + 71/36*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * (  - 131/216
       - 11/72*pi^2
       + 77/108*z3
       + 11/36*z3*pi^2
       + 647/216*z3^2
       - 11/36*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 1/36
       - 1/18*z3
       + 29/36*z3^2
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 7/36
       + 7/18*z3
       - 7/18*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/12
       - 5/6*z3
       + 5/6*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 7/24
       + 1/12*z3
       + 1/24*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3*z3
       - 1/2*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 19/36
       + 19/18*z3
       - 29/36*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 355/216
       - 7/72*pi^2
       - 373/108*z3
       + 7/36*z3*pi^2
       + 503/216*z3^2
       - 7/36*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/36
       - 11/18*z3
       + 13/36*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 2/9
       - 4/9*z3
       + 4/9*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 2/3*z3
       - 7/6*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/12
       + 5/6*z3
       - 5/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2/3*z3
       - 7/6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*pi^2
       - 4/3*z3
       + 1/6*z3*pi^2
       + 7/3*z3^2
       - 1/6*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/9
       - 2/9*z3
       + 17/9*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/36
       - 1/18*z3
       + 1/18*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/6*z3
       - 7/24*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/24*pi^2
       - 2/3*z3
       + 1/12*z3*pi^2
       + 7/6*z3^2
       - 1/12*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 5/6*z3
       - 7/12*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3*z3
       - 7/12*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 7/18*zeta3
       + 4/3*z3
       - 7/9*z3*zeta3
       - 1/12*z3*pi^2
       - 7/3*z3^2
       + 7/9*z3^2*zeta3
       + 7/48*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 14/27
       + 1/8*pi^2
       + 37/27*z3
       - 1/4*z3*pi^2
       - 575/216*z3^2
       + 1/4*z3^2*pi^2 ) );

id J22tGGgtoqFFh   = (  + ln(s)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       + 1/4*z3
       - 1/2*z3^2
       )

       + ln(s)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(s)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/16
       + 1/4*z3
       )

       + ln(s)^2*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       - 1/4*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)^2*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 1/16
       - 1/4*z3
       )

       + ln(s)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - 2*z3^2
       )

       + ln(s)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       - 3/2*z3
       + 3/2*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       - 11/8*z3
       + 25/8*z3^2
       )

       + ln(s)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       - 1/4*z3
       + 1/2*z3^2
       )

       + ln(s)^2*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 15/16
       + 11/4*z3
       - 25/8*z3^2
       )

       + ln(s)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       - 1/4*z3
       + z3^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 27/32
       + 5/48*pi^2
       - 23/16*z3
       - 5/24*z3*pi^2
       + 5/16*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(s)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/16
       - 1/4*z3
       )

       + ln(s)*ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       - 1/4*z3
       + 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)*ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/16
       - 1/4*z3
       )

       + ln(s)*ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 5/4*z3
       - 7/4*z3^2
       )

       + ln(s)*ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/8
       - 3/2*z3
       + 7/4*z3^2
       )

       + ln(s)*ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln(s)*ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 5/2*z3
       + 2*z3^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2])*e * (  - 7/16
       - 1/8*pi^2
       + 23/8*z3
       + 1/4*z3*pi^2
       - 15/8*z3^2
       - 1/6*z3^2*pi^2
       )

       + ln(s)*ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/2*z3
       )

       + ln(s)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 5/8
       + 5/4*z3
       - 5/2*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)*ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + z3
       + z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 3/16
       - 25/4*z3
       + 33/4*z3^2
       )

       + ln(s)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 3/4*z3
       + 3/2*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 9/8
       - 9/4*z3
       + 3*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 9/2*z3
       - 23/4*z3^2
       )

       + ln(s)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(s)*ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       )

       + ln(s)*ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(s)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 5/2
       + 5*z3
       - 4*z3^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 9/4
       + 5/16*pi^2
       + 35/8*z3
       - 5/8*z3*pi^2
       - 12*z3^2
       + 5/12*z3^2*pi^2
       )

       + ln(s)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       + 3/4*z3
       - 9/4*z3^2
       )

       + ln(s)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 21/16
       + 7/2*z3
       - 17/4*z3^2
       )

       + ln(s)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(s)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 2*z3^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/16
       - 75/8*z3
       + 91/8*z3^2
       - 1/4*z3^2*pi^2
       )

       + ln(s)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/8
       - 2*z3
       + 9/4*z3^2
       )

       + ln(s)*ln([1+z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       - 2/3*z3
       - 2/3*z3^2
       )

       + ln(s)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/6*pi^2
       + 1/3*z3*pi^2
       + 1/3*z3^2*pi^2
       )

       + ln(s)*Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 2*z3
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7/4
       + 7/4*z3
       - 7/2*z3^2
       )

       + ln(s)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 2*z3^2
       )

       + ln(s)*Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2])*e * ( 2
       + 4*z3
       + 4*z3^2
       )

       + ln(s)*Li3( - z3)*Dd([1-z1])*Dd([1-z2])*e * ( 3
       - 2*z3
       + 6*z3^2
       )

       + ln(s)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 8*z3
       + 10*z3^2
       )

       + ln(s)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 2*z3^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2])*e * ( 73/32
       - 7/2*zeta3
       - 11/32*pi^2
       + 107/16*z3
       + 3*z3*zeta3
       + 1/3*z3*pi^2
       - 13/32*z3^2
       - 9*z3^2*zeta3
       - 3/8*z3^2*pi^2
       )

       + ln(s)*Dd([1-z1])*Dd([1-z2]) * ( 17/16
       - 1/24*pi^2
       + 1/12*z3*pi^2
       + 5/8*z3^2
       )

       + ln(muA)^3*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/8
       + 1/4*z3
       - 1/2*z3^2
       )

       + ln(muA)^3*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/16
       + 1/4*z3
       )

       + ln(muA)^2*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*z3
       + z3^2
       )

       + ln(muA)^2*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 5/4
       + 5/2*z3
       - 5/2*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/8*z3
       - 11/8*z3^2
       )

       + ln(muA)^2*ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       - 1/4*z3
       + 1/2*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 13/16
       - 5/4*z3
       + 11/8*z3^2
       )

       + ln(muA)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)^2*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/8
       + 11/4*z3
       - 3*z3^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2])*e * ( 41/32
       + 1/48*pi^2
       - 23/16*z3
       - 1/24*z3*pi^2
       + 25/16*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(muA)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/16
       - 1/4*z3
       )

       + ln(muA)*ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e * ( 1/6
       - 1/3*z3
       + 2/3*z3^2
       )

       + ln(muA)*ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - z3
       + z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 5/4*z3
       - 7/4*z3^2
       )

       + ln(muA)*ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*z3
       - 3/2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/8
       - 3/4*z3
       + 1/2*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 7/4*z3^2
       )

       + ln(muA)*ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(muA)*ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - 2*z3^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 19/48*pi^2
       + 3/2*z3
       + 19/24*z3*pi^2
       - 1/4*z3^2
       - 11/12*z3^2*pi^2
       )

       + ln(muA)*ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       - 3/4*z3
       + 9/4*z3^2
       )

       + ln(muA)*ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/16
       - 5/4*z3
       + 7/4*z3^2
       )

       + ln(muA)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(muA)*ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 5/2*z3
       + 2*z3^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/16
       + 39/8*z3
       - 43/8*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln(muA)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 2*z3
       - 9/4*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 3/4*z3
       - 7/2*z3^2
       )

       + ln(muA)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       - 3/2*z3
       + 2*z3^2
       )

       + ln(muA)*Li3(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       - 7*z3
       + 8*z3^2
       )

       + ln(muA)*Li3([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/4
       - 5/2*z3
       + 2*z3^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2])*e * ( 139/32
       - 4*zeta3
       - 11/96*pi^2
       - 221/16*z3
       + 8*z3*zeta3
       + 1/6*z3*pi^2
       + 267/32*z3^2
       - 9*z3^2*zeta3
       + 7/24*z3^2*pi^2
       )

       + ln(muA)*Dd([1-z1])*Dd([1-z2]) * (  - 17/16
       + 1/24*pi^2
       - 1/12*z3*pi^2
       - 5/8*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 11/48
       - 11/24*z3
       + 11/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 7/32
       + 5/2*z3
       - 13/4*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 7/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 9/4*z3
       + 15/4*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 3*z3
       + 3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       + 1/24*pi^2
       - 47/16*z3
       - 1/12*z3*pi^2
       + 49/8*z3^2
       + 1/4*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/24
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       - 9/8*z3
       + 5/4*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/16
       + 9/4*z3
       - 3*z3^2
       + 1/12*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/3*z3
       + 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12*pi^2
       - 1/6*z3*pi^2
       - 1/6*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       - 5/4*z3
       + 7/2*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       + z3
       - 3*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 15/4
       + 15/2*z3
       - 9*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 53/16
       + 15/4*zeta3
       + 11/48*pi^2
       + 57/16*z3
       - 11/2*z3*zeta3
       - 1/4*z3*pi^2
       - 127/32*z3^2
       + 9*z3^2*zeta3
       + 1/24*z3^2*pi^2 ) );



==> anc/Masters.m <==
(*

Master Integrals for double real radiation from:

Antenna subtraction for processes with identified particles at hadron colliders
L. Bonino, T. Gehrmann, M. Marcoli, R. Schuermann and G. Stagnitto

Mathematica readable format

List of replacements where the LHS is the name of the integral and the RHS is a list with entries:

1. overall normalization, see Appendix A.1
2. expression for generic x and z, see Appendix A.2
3. expression for x=1 and generic z, see Appendix A.3
4. expression for generic x and z=1, see Appendix A.4
5. expression for x=1 and z=1, see Appendix A.5

*)


{I0 -> {(q2^(1 - 2*eps)*(1 - x)^(1 - 2*eps)*(1 - z)^(1 - 2*eps))/x, 
   x*(x^(-1) + eps^3*HelpFunction[I0h, x, z, 3] + (eps*(2*Log[x] - Log[z]))/
      x + (eps^2*(-2*Log[x] + Log[z])^2)/(2*x)), 
   1 + eps^4*HelpFunction[I0h, z, 4] - eps*Log[z] + (eps^2*Log[z]^2)/2 - 
    (eps^3*Log[z]^3)/6, 1 + eps^4*x*HelpFunction[I0h, x, 4] + 2*eps*Log[x] + 
    2*eps^2*Log[x]^2 + (4*eps^3*Log[x]^3)/3, 
   1 + eps^5*HelpFunction[I0h, z, 5]}, 
 I1 -> {1/(q2^(2*eps)*(1 - x)^(2*eps)*(1 - z)^(2*eps)), 
   eps^2*HelpFunction[I1h, x, z, 2] + Log[x] + 
    eps*(-Pi^2/3 + (3*Log[x]^2)/2 + Log[x]*(-2 + 2*Log[1 - x] - Log[z]) + 
      2*PolyLog[2, x]), eps^3*HelpFunction[I1h, z, 3], 
   eps^3*HelpFunction[I1h, x, 3] + Log[x] + 
    eps*(-Pi^2/3 - 2*Log[x] + 2*Log[1 - x]*Log[x] + (3*Log[x]^2)/2 + 
      2*PolyLog[2, x]) + eps^2*((2*Pi^2)/3 - (2*Pi^2*Log[1 - x])/3 - 
      (Pi^2*Log[x])/3 - 4*Log[1 - x]*Log[x] + 4*Log[1 - x]^2*Log[x] - 
      3*Log[x]^2 + 3*Log[1 - x]*Log[x]^2 + (7*Log[x]^3)/6 + 
      4*Log[1 - x]*PolyLog[2, 1 - x] - 4*PolyLog[2, x] + 
      4*Log[1 - x]*PolyLog[2, x] + 4*Log[x]*PolyLog[2, x] - 
      4*PolyLog[3, 1 - x] - 2*PolyLog[3, x] + 2*Zeta[3]), 
   eps^4*HelpFunction[I1h, 1, 4]}, 
 I5 -> {(1 - z)^(1 - 2*eps)/(q2^(2*eps)*(1 - x)^(2*eps)), 
   eps*HelpFunction[I5h, x, z, 1] - Log[z]/(eps*(-1 + z)) + 
    (2*Pi^2 - 12*(-2 + Log[x] + Log[1 - z])*Log[z] + 9*Log[z]^2 - 
      12*PolyLog[2, z])/(6*(-1 + z)), Pi^2/(3*(-1 + z)) + 
    eps^2*HelpFunction[I5h, z, 2] + (4*Log[z])/(-1 + z) - 
    Log[z]/(eps*(-1 + z)) - (2*Log[1 - z]*Log[z])/(-1 + z) + 
    (3*Log[z]^2)/(2*(-1 + z)) - (2*PolyLog[2, z])/(-1 + z) + 
    eps*((-4*Pi^2)/(3*(-1 + z)) + (2*Pi^2*Log[1 - z])/(3*(-1 + z)) - 
      (4*Log[z])/(-1 + z) - (2*Pi^2*Log[z])/(3*(-1 + z)) + 
      (8*Log[1 - z]*Log[z])/(-1 + z) - (4*Log[1 - z]^2*Log[z])/(-1 + z) - 
      (6*Log[z]^2)/(-1 + z) + (3*Log[1 - z]*Log[z]^2)/(-1 + z) - 
      (7*Log[z]^3)/(6*(-1 + z)) - (4*Log[1 - z]*PolyLog[2, 1 - z])/(-1 + z) + 
      (8*PolyLog[2, z])/(-1 + z) - (4*Log[1 - z]*PolyLog[2, z])/(-1 + z) + 
      (2*Log[z]*PolyLog[2, z])/(-1 + z) + (4*PolyLog[3, 1 - z])/(-1 + z) + 
      (2*PolyLog[3, z])/(-1 + z) - (2*Zeta[3])/(-1 + z)), 
   2 - eps^(-1) + eps^2*HelpFunction[I5h, x, 2] - 2*Log[x] + 
    eps*(4*Log[x] - 2*Log[x]^2), 2 - eps^(-1) + 
    eps^3*HelpFunction[I5h, 1, 3]}, 
 I7 -> {((1 - x)^(1 - 2*eps)*(1 - z)^(1 - 2*eps))/q2^(2*eps), 
   eps^2*HelpFunction[I7h, x, z, 2] - (Log[x]*Log[z])/((-1 + x)*(-1 + z)) + 
    (eps*(2*Pi^2*Log[x] + 2*Pi^2*Log[z] + 24*Log[x]*Log[z] - 
       12*Log[1 - x]*Log[x]*Log[z] - 9*Log[x]^2*Log[z] - 
       12*Log[x]*Log[1 - z]*Log[z] + 9*Log[x]*Log[z]^2 - 
       12*Log[z]*PolyLog[2, x] - 12*Log[x]*PolyLog[2, z]))/
     (6 - 6*x - 6*z + 6*x*z), eps^3*HelpFunction[I7h, z, 3] - 
    Log[z]/(-1 + z) + eps*((2*Pi^2)/(-6 + 6*z) + (12*Log[z])/(-6 + 6*z) - 
      (12*Log[1 - z]*Log[z])/(-6 + 6*z) + (9*Log[z]^2)/(-6 + 6*z) - 
      (12*PolyLog[2, z])/(-6 + 6*z)) + eps^2*((-2*Pi^2)/(3*(-1 + z)) + 
      (2*Pi^2*Log[1 - z])/(3*(-1 + z)) - (2*Pi^2*Log[z])/(3*(-1 + z)) + 
      (4*Log[1 - z]*Log[z])/(-1 + z) - (4*Log[1 - z]^2*Log[z])/(-1 + z) - 
      (3*Log[z]^2)/(-1 + z) + (3*Log[1 - z]*Log[z]^2)/(-1 + z) - 
      (7*Log[z]^3)/(6*(-1 + z)) - (4*Log[1 - z]*PolyLog[2, 1 - z])/(-1 + z) + 
      (4*PolyLog[2, z])/(-1 + z) - (4*Log[1 - z]*PolyLog[2, z])/(-1 + z) + 
      (2*Log[z]*PolyLog[2, z])/(-1 + z) + (4*PolyLog[3, 1 - z])/(-1 + z) + 
      (2*PolyLog[3, z])/(-1 + z) - (2*Zeta[3])/(-1 + z)), 
   eps^3*HelpFunction[I7h, x, 3] - Log[x]/(-1 + x) + 
    eps*((2*Pi^2)/(-6 + 6*x) + (12*Log[x])/(-6 + 6*x) - 
      (12*Log[1 - x]*Log[x])/(-6 + 6*x) - (9*Log[x]^2)/(-6 + 6*x) - 
      (12*PolyLog[2, x])/(-6 + 6*x)) + eps^2*((-2*Pi^2)/(3*(-1 + x)) + 
      (2*Pi^2*Log[1 - x])/(3*(-1 + x)) + (Pi^2*Log[x])/(3*(-1 + x)) + 
      (4*Log[1 - x]*Log[x])/(-1 + x) - (4*Log[1 - x]^2*Log[x])/(-1 + x) + 
      (3*Log[x]^2)/(-1 + x) - (3*Log[1 - x]*Log[x]^2)/(-1 + x) - 
      (7*Log[x]^3)/(6*(-1 + x)) - (4*Log[1 - x]*PolyLog[2, 1 - x])/(-1 + x) + 
      (4*PolyLog[2, x])/(-1 + x) - (4*Log[1 - x]*PolyLog[2, x])/(-1 + x) - 
      (4*Log[x]*PolyLog[2, x])/(-1 + x) + (4*PolyLog[3, 1 - x])/(-1 + x) + 
      (2*PolyLog[3, x])/(-1 + x) - (2*Zeta[3])/(-1 + x)), 
   -1 + eps^3*HelpFunction[I7h, 1, 3]}, 
 Im27 -> {q2^(1 - 2*eps)*(1 - x)^(2 - 2*eps)*(1 - z)^(1 - 2*eps), 
   eps^2*HelpFunction[Im27h, x, z, 2] + 
    ((-1 + x)*(2 - 2*z + (1 + z)*Log[z]) + 
      Log[x]*((1 + x)*(-1 + z) - (x + z)*Log[z]))/((-1 + x)^2*x*(-1 + z)) - 
    (eps*(-12*(-1 + x)*(-1 + z)*(1 + Log[x] - Log[z]) + 
       6*(-2 + x*(-5 + z))*Log[x]*Log[z] + 3*(2*Log[x] - Log[z])*
        (-((-1 + x)*(2 - 2*z + (1 + z)*Log[z])) + 
         Log[x]*(-((1 + x)*(-1 + z)) + (x + z)*Log[z])) + 
       (-1 + x*z)*(2*Pi^2 + 3*Log[x]^2 - 12*Log[x]*(-2 + Log[1 - x] + 
           2*Log[z]) - 12*PolyLog[2, x]) - 3*(1 - x)*(-8*Log[x] + 8*Log[z] + 
         ((1 + z)*(4*Log[1 - x]*Log[x] - Log[x]^2 + 10*Log[x]*Log[z] - 
            4*Log[1 - z]*Log[z] + Log[z]^2 + 4*PolyLog[2, x] - 
            4*PolyLog[2, z]))/2) - ((x + z)*(2*Pi^2*Log[x] + 2*Pi^2*Log[z] - 
          12*Log[1 - x]*Log[x]*Log[z] + 3*Log[x]^2*Log[z] - 
          12*Log[x]*Log[1 - z]*Log[z] + 3*Log[x]*Log[z]^2 - 
          12*Log[z]*PolyLog[2, x] - 12*Log[x]*PolyLog[2, z]))/2))/
     (3*(-1 + x)^2*x*(-1 + z)), eps^3*HelpFunction[Im27h, z, 3] + Log[z]/2 + 
    eps*(-Pi^2/6 - Log[z] + Log[1 - z]*Log[z] - (3*Log[z]^2)/4 + 
      PolyLog[2, z]) + eps^2*(Pi^2/3 - (Pi^2*Log[1 - z])/3 + 
      (Pi^2*Log[z])/3 - 2*Log[1 - z]*Log[z] + 2*Log[1 - z]^2*Log[z] + 
      (3*Log[z]^2)/2 - (3*Log[1 - z]*Log[z]^2)/2 + (7*Log[z]^3)/12 + 
      2*Log[1 - z]*PolyLog[2, 1 - z] - 2*PolyLog[2, z] + 
      2*Log[1 - z]*PolyLog[2, z] - Log[z]*PolyLog[2, z] - 
      2*PolyLog[3, 1 - z] - PolyLog[3, z] + Zeta[3]), 
   eps^3*HelpFunction[Im27h, x, 3], eps^3*HelpFunction[Im27h, 1, 3]}, 
 Im37 -> {q2^(1 - 2*eps)*(1 - x)^(1 - 2*eps)*(1 - z)^(1 - 2*eps), 
   eps^2*HelpFunction[Im37h, x, z, 2] + (Log[x]*(-1 + z - z*Log[z]))/
     ((-1 + x)*x*(-1 + z)) + (eps*(2*Pi^2 - 2*Pi^2*z + 12*Log[x] - 
       12*z*Log[x] + 2*Pi^2*z*Log[x] - 12*Log[1 - x]*Log[x] + 
       12*z*Log[1 - x]*Log[x] - 9*Log[x]^2 + 9*z*Log[x]^2 + 2*Pi^2*z*Log[z] + 
       6*Log[x]*Log[z] + 18*z*Log[x]*Log[z] - 12*z*Log[1 - x]*Log[x]*Log[z] - 
       9*z*Log[x]^2*Log[z] - 12*z*Log[x]*Log[1 - z]*Log[z] + 
       9*z*Log[x]*Log[z]^2 - 12*(1 - z + z*Log[z])*PolyLog[2, x] - 
       12*z*Log[x]*PolyLog[2, z]))/(6*(-1 + x)*x*(-1 + z)), 
   -(-1 + z)^(-1) + z/(-1 + z) + eps^3*HelpFunction[Im37h, z, 3] - 
    (z*Log[z])/(-1 + z) + eps*((Pi^2*z)/(3*(-1 + z)) + Log[z]/(-1 + z) + 
      (z*Log[z])/(-1 + z) - (2*z*Log[1 - z]*Log[z])/(-1 + z) + 
      (3*z*Log[z]^2)/(2*(-1 + z)) - (2*z*PolyLog[2, z])/(-1 + z)) + 
    eps^2*((-2*Pi^2*z)/(3*(-1 + z)) + (2*Pi^2*z*Log[1 - z])/(3*(-1 + z)) - 
      (2*Pi^2*z*Log[z])/(3*(-1 + z)) + (4*z*Log[1 - z]*Log[z])/(-1 + z) - 
      (4*z*Log[1 - z]^2*Log[z])/(-1 + z) - Log[z]^2/(2*(-1 + z)) - 
      (5*z*Log[z]^2)/(2*(-1 + z)) + (3*z*Log[1 - z]*Log[z]^2)/(-1 + z) - 
      (7*z*Log[z]^3)/(6*(-1 + z)) - (4*z*Log[1 - z]*PolyLog[2, 1 - z])/
       (-1 + z) + (4*z*PolyLog[2, z])/(-1 + z) - 
      (4*z*Log[1 - z]*PolyLog[2, z])/(-1 + z) + (2*z*Log[z]*PolyLog[2, z])/
       (-1 + z) + (4*z*PolyLog[3, 1 - z])/(-1 + z) + 
      (2*z*PolyLog[3, z])/(-1 + z) - (2*z*Zeta[3])/(-1 + z)), 
   eps^3*HelpFunction[Im37h, x, 3], eps^3*HelpFunction[Im37h, 1, 3]}, 
 I14 -> {q2^(-1 - 2*eps)/((1 - x)^(2*eps)*(1 - z)^(2*eps)), 
   eps*HelpFunction[I14h, x, z, 1] + 
    (2*x*(Log[x]*Log[1 + x - Sqrt[1 + 2*x + x^2 - 4*x*z]] - 
       Log[x]*Log[1 + x + Sqrt[1 + 2*x + x^2 - 4*x*z]] - 
       PolyLog[2, (1 - x - Sqrt[1 + 2*x + x^2 - 4*x*z])/2] + 
       PolyLog[2, (1 - x + Sqrt[1 + 2*x + x^2 - 4*x*z])/2] + 
       PolyLog[2, -(1 - x + Sqrt[1 + 2*x + x^2 - 4*x*z])/(2*x)] - 
       PolyLog[2, (-1 + x + Sqrt[1 + 2*x + x^2 - 4*x*z])/(2*x)]))/
     Sqrt[1 + x^2 + x*(2 - 4*z)], eps^2*HelpFunction[I14h, z, 2], 
   eps^2*HelpFunction[I14h, x, 2] - (x*Log[x]^2)/(-1 + x) + 
    eps*((2*Pi^2*x*Log[x])/(3*(-1 + x)) + (4*x*Log[x]^2)/(-1 + x) - 
      (4*x*Log[1 - x]*Log[x]^2)/(-1 + x) - (x*Log[x]^3)/(-1 + x) - 
      (4*x*Log[x]*PolyLog[2, x])/(-1 + x)), eps^3*HelpFunction[I14h, 1, 3]}, 
 I47 -> {q2^(-1 - 2*eps)/((1 - x)^(2*eps)*(1 - z)^(2*eps)), 
   eps*HelpFunction[I47h, x, z, 1] - 2*Sqrt[x/z]*
     (ArcTan[Sqrt[x/z]]*Log[x/z] - ArcTan[Sqrt[x*z]]*Log[x*z] + 
      Ti2[-Sqrt[x/z]] - Ti2[Sqrt[x/z]] - Ti2[-Sqrt[x*z]] + Ti2[Sqrt[x*z]]), 
   eps^2*HelpFunction[I47h, z, 2], eps^2*HelpFunction[I47h, x, 2], 
   eps^3*HelpFunction[I47h, 1, 3]}, 
 I57 -> {(q2^(-1 - 2*eps)*(1 - z)^(1 - 2*eps))/(1 - x)^(2*eps), 
   eps*HelpFunction[I57h, x, z, 1] + 
    (2*x*(-Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
       Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]]))/
     (eps*(-1 + z)*Sqrt[1 + (-2 + 4*x)*z + z^2]) + 
    (x*(-2*Pi^2 + 48*Log[2]^2 + 24*Log[2]*Log[x] - 12*Log[1 - z]^2 + 
       24*Log[2]*Log[z] + 12*Log[x]*Log[z] + 12*Log[1 - z]*
        Log[1 - 2*z + 4*x*z + z^2] - 3*Log[1 - 2*z + 4*x*z + z^2]^2 + 
       24*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
       6*Log[x]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
       12*Log[1 - z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
       6*Log[z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
       9*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 - 
       24*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
       48*Log[2]*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
       6*Log[x]*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
       12*Log[1 - z]*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
       18*Log[z]*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
       6*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
        Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
       3*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 + 
       12*Log[z]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
       12*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
        Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
       12*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
        Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
       24*PolyLog[2, Sqrt[1 - 2*z + 4*x*z + z^2]/(-1 + z)] - 
       24*PolyLog[2, (1 - z)/Sqrt[1 + (-2 + 4*x)*z + z^2]] + 
       12*PolyLog[2, (1 - z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] + 
       12*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
       12*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
       12*PolyLog[2, -(1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
       12*PolyLog[2, (-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2])/
          (1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])]))/
     (3*(-1 + z)*Sqrt[1 + (-2 + 4*x)*z + z^2]), 
   eps^2*HelpFunction[I57h, z, 2] - (4*Log[1 - z]^2)/(-1 + z^2) - 
    (8*Log[z])/(-1 + z^2) + (2*Log[z])/(eps*(-1 + z^2)) - 
    (4*Log[1 - z]*Log[z])/(-1 + z^2) - (3*Log[z]^2)/(-1 + z^2) + 
    (8*Log[1 - z]*Log[1 + z])/(-1 + z^2) + (8*Log[z]*Log[1 + z])/(-1 + z^2) - 
    (4*Log[1 + z]^2)/(-1 + z^2) + (8*PolyLog[2, -z])/(-1 + z^2) - 
    (4*PolyLog[2, z])/(-1 + z^2) - (8*PolyLog[2, (1 + z)/(-1 + z)])/
     (-1 + z^2) - (8*PolyLog[2, -1 + 2/(1 + z)])/(-1 + z^2) + 
    eps*((8*Pi^2)/(3*(-1 + z^2)) + (8*Log[z])/(-1 + z^2) + 
      (4*Pi^2*Log[z])/(3*(-1 + z^2)) - (16*Log[1 - z]*Log[z])/(-1 + z^2) + 
      (12*Log[z]^2)/(-1 + z^2) - (6*Log[1 - z]*Log[z]^2)/(-1 + z^2) + 
      (7*Log[z]^3)/(3*(-1 + z^2)) - (8*Pi^2*Log[1 + z])/(3*(-1 + z^2)) + 
      (16*Log[1 - z]^2*Log[1 + z])/(-1 + z^2) + 
      (32*Log[1 - z]*Log[z]*Log[1 + z])/(-1 + z^2) - 
      (32*Log[1 - z]*Log[1 + z]^2)/(-1 + z^2) - (32*Log[z]*Log[1 + z]^2)/
       (-1 + z^2) + (16*Log[1 + z]^3)/(-1 + z^2) - 
      (32*Log[1 + z]*PolyLog[2, -z])/(-1 + z^2) - (16*PolyLog[2, z])/
       (-1 + z^2) - (4*Log[z]*PolyLog[2, z])/(-1 + z^2) + 
      (32*Log[1 + z]*PolyLog[2, z])/(-1 + z^2) + 
      (32*Log[1 + z]*PolyLog[2, (1 + z)/(-1 + z)])/(-1 + z^2) + 
      (32*Log[1 + z]*PolyLog[2, -1 + 2/(1 + z)])/(-1 + z^2) - 
      (8*PolyLog[3, 1 - z])/(-1 + z^2) - (4*PolyLog[3, z])/(-1 + z^2) + 
      (4*Zeta[3])/(-1 + z^2)), -2 + eps^(-1) + 
    eps^2*HelpFunction[I57h, x, 2] + Log[x] + 
    eps*(Pi^2/3 - 2*Log[x] - 2*Log[1 - x]*Log[x] + Log[x]^2/2 - 
      2*PolyLog[2, x]), -2 + eps^(-1) + eps^3*HelpFunction[I57h, 1, 3]}, 
 I134 -> {(2*q2^(-2 - 2*eps)*x^2*(1 - z)^(-1 - 2*eps))/
    ((1 - x)^(2*eps)*(1 + x)), 
   ((1 + x)*(eps*HelpFunction[I134h, x, z, 1] - (2*x^2*Log[x])/
       (eps*(1 + x)) + (x^2*(Pi^2 + 8*Log[x] - 4*Log[1 - x]*Log[x] - 
         4*Log[x]^2 + 4*Log[x]*Log[1 + x] + 4*PolyLog[2, -x] - 
         4*PolyLog[2, x]))/(1 + x)))/(2*x^2), 
   eps^2*HelpFunction[I134h, z, 2], Pi^2/(2*(1 + x)) + (Pi^2*x)/(2*(1 + x)) + 
    eps^2*(HelpFunction[I134h, x, 2]/(2*x^2) + HelpFunction[I134h, x, 2]/
       (2*x)) - Log[x]/eps + (4*Log[x])/(1 + x) + (4*x*Log[x])/(1 + x) - 
    (2*Log[1 - x]*Log[x])/(1 + x) - (2*x*Log[1 - x]*Log[x])/(1 + x) - 
    (2*Log[x]^2)/(1 + x) - (2*x*Log[x]^2)/(1 + x) + 
    (2*Log[x]*Log[1 + x])/(1 + x) + (2*x*Log[x]*Log[1 + x])/(1 + x) + 
    (2*PolyLog[2, -x])/(1 + x) + (2*x*PolyLog[2, -x])/(1 + x) - 
    (2*PolyLog[2, x])/(1 + x) - (2*x*PolyLog[2, x])/(1 + x) + 
    eps*((-2*Pi^2)/(1 + x) - (2*Pi^2*x)/(1 + x) - (4*Log[2]^3)/(3*(1 + x)) - 
      (4*x*Log[2]^3)/(3*(1 + x)) + (Pi^2*Log[16])/(6*(1 + x)) + 
      (Pi^2*x*Log[16])/(6*(1 + x)) + (2*Pi^2*Log[1 - x])/(3*(1 + x)) + 
      (2*Pi^2*x*Log[1 - x])/(3*(1 + x)) + (2*Log[2]^2*Log[1 - x])/(1 + x) + 
      (2*x*Log[2]^2*Log[1 - x])/(1 + x) - (2*Log[2]*Log[1 - x]^2)/(1 + x) - 
      (2*x*Log[2]*Log[1 - x]^2)/(1 + x) + (2*Log[1 - x]^3)/(3*(1 + x)) + 
      (2*x*Log[1 - x]^3)/(3*(1 + x)) - (4*Log[x])/(1 + x) + 
      (Pi^2*Log[x])/(1 + x) - (4*x*Log[x])/(1 + x) + 
      (Pi^2*x*Log[x])/(1 + x) + (8*Log[1 - x]*Log[x])/(1 + x) + 
      (8*x*Log[1 - x]*Log[x])/(1 + x) - (2*Log[1 - x]^2*Log[x])/(1 + x) - 
      (2*x*Log[1 - x]^2*Log[x])/(1 + x) + (8*Log[x]^2)/(1 + x) + 
      (8*x*Log[x]^2)/(1 + x) - (4*Log[1 - x]*Log[x]^2)/(1 + x) - 
      (4*x*Log[1 - x]*Log[x]^2)/(1 + x) - (5*Log[x]^3)/(3*(1 + x)) - 
      (5*x*Log[x]^3)/(3*(1 + x)) - (4*Pi^2*Log[1 + x])/(3*(1 + x)) - 
      (4*Pi^2*x*Log[1 + x])/(3*(1 + x)) + (2*Log[2]^2*Log[1 + x])/(1 + x) + 
      (2*x*Log[2]^2*Log[1 + x])/(1 + x) - (8*Log[x]*Log[1 + x])/(1 + x) - 
      (8*x*Log[x]*Log[1 + x])/(1 + x) + (4*Log[1 - x]*Log[x]*Log[1 + x])/
       (1 + x) + (4*x*Log[1 - x]*Log[x]*Log[1 + x])/(1 + x) + 
      (4*Log[x]^2*Log[1 + x])/(1 + x) + (4*x*Log[x]^2*Log[1 + x])/(1 + x) - 
      (2*Log[2]*Log[1 + x]^2)/(1 + x) - (2*x*Log[2]*Log[1 + x]^2)/(1 + x) - 
      (2*Log[x]*Log[1 + x]^2)/(1 + x) - (2*x*Log[x]*Log[1 + x]^2)/(1 + x) + 
      (2*Log[1 + x]^3)/(3*(1 + x)) + (2*x*Log[1 + x]^3)/(3*(1 + x)) - 
      (8*PolyLog[2, -x])/(1 + x) - (8*x*PolyLog[2, -x])/(1 + x) + 
      (4*Log[x]*PolyLog[2, -x])/(1 + x) + (4*x*Log[x]*PolyLog[2, -x])/
       (1 + x) + (8*PolyLog[2, x])/(1 + x) + (8*x*PolyLog[2, x])/(1 + x) - 
      (4*Log[x]*PolyLog[2, x])/(1 + x) - (4*x*Log[x]*PolyLog[2, x])/(1 + x) + 
      (4*PolyLog[3, (1 - x)/2])/(1 + x) + (4*x*PolyLog[3, (1 - x)/2])/
       (1 + x) - (4*PolyLog[3, (2*x)/(-1 + x)])/(1 + x) - 
      (4*x*PolyLog[3, (2*x)/(-1 + x)])/(1 + x) - 
      (4*PolyLog[3, (2*x)/(1 + x)])/(1 + x) - (4*x*PolyLog[3, (2*x)/(1 + x)])/
       (1 + x) + (4*PolyLog[3, (1 + x)/2])/(1 + x) + 
      (4*x*PolyLog[3, (1 + x)/2])/(1 + x)), eps^3*HelpFunction[I134h, 1, 3]}, 
 I135 -> {(q2^(-2 - 2*eps)*x*(1 - z)^(-1 - 2*eps))/(1 - x)^(2*eps), 
   (x/eps^2 - (4*x)/eps + eps*HelpFunction[I135h, x, z, 1] + 
     (2*x*(6 + Pi^2 - 6*Log[1 - x]*Log[x] - 6*PolyLog[2, x] + 
        3*PolyLog[2, 1 - x/z]))/3)/x, 4 + eps^(-2) - 4/eps - Pi^2/3 + 
    eps^2*HelpFunction[I135h, z, 2] + 2*Log[1 - z]*Log[z] - Log[z]^2 + 
    2*PolyLog[2, z] + eps*((4*Pi^2)/3 - (2*Pi^2*Log[1 - z])/3 + 
      (2*Pi^2*Log[z])/3 - 8*Log[1 - z]*Log[z] + 4*Log[1 - z]^2*Log[z] + 
      4*Log[z]^2 - 3*Log[1 - z]*Log[z]^2 + Log[z]^3 + 
      4*Log[1 - z]*PolyLog[2, 1 - z] - 8*PolyLog[2, z] + 
      4*Log[1 - z]*PolyLog[2, z] - 2*Log[z]*PolyLog[2, z] - 
      4*PolyLog[3, 1 - z] - 2*PolyLog[3, z] + 2*Zeta[3]), 
   4 + eps^(-2) - 4/eps + Pi^2 + (eps^2*HelpFunction[I135h, x, 2])/x - 
    6*Log[1 - x]*Log[x] - 6*PolyLog[2, x] + 
    eps*(-4*Pi^2 + (8*Pi^2*Log[1 - x])/3 + 24*Log[1 - x]*Log[x] - 
      16*Log[1 - x]^2*Log[x] - 7*Log[1 - x]*Log[x]^2 - 
      16*Log[1 - x]*PolyLog[2, 1 - x] + 24*PolyLog[2, x] - 
      16*Log[1 - x]*PolyLog[2, x] - 14*Log[x]*PolyLog[2, x] + 
      16*PolyLog[3, 1 - x] + 14*PolyLog[3, x] - 14*Zeta[3]), 
   4 + eps^(-2) - 4/eps + eps^3*HelpFunction[I135h, 1, 3]}, 
 I138 -> {(q2^(-2 - 2*eps)*x^2*(1 - z)^(-1 - 2*eps))/((1 - x)^(2*eps)*z), 
   (z*(x^2/(eps^2*z) + eps*HelpFunction[I138h, x, z, 1] + 
      (2*x^2*(-2 + 2*Log[x] - Log[z]))/(eps*z) + 
      (x^2*(12 - 2*Pi^2 - 48*Log[x] + 12*Log[1 - x]*Log[x] + 15*Log[x]^2 + 
         24*Log[z] - 18*Log[x]*Log[z] + 3*Log[z]^2 + 12*PolyLog[2, x] - 
         6*PolyLog[2, 1 - x/z]))/(3*z)))/x^2, 4 + eps^(-2) + Pi^2/3 + 
    eps^2*z*HelpFunction[I138h, z, 2] + (-4 - 2*Log[z])/eps + 8*Log[z] - 
    2*Log[1 - z]*Log[z] + 2*Log[z]^2 - 2*PolyLog[2, z] + 
    eps*((-4*Pi^2)/3 + (2*Pi^2*Log[1 - z])/3 - 8*Log[z] - (2*Pi^2*Log[z])/3 + 
      8*Log[1 - z]*Log[z] - 4*Log[1 - z]^2*Log[z] - 8*Log[z]^2 + 
      3*Log[1 - z]*Log[z]^2 - (4*Log[z]^3)/3 - 4*Log[1 - z]*
       PolyLog[2, 1 - z] + 8*PolyLog[2, z] - 4*Log[1 - z]*PolyLog[2, z] + 
      2*Log[z]*PolyLog[2, z] + 4*PolyLog[3, 1 - z] + 2*PolyLog[3, z] - 
      2*Zeta[3]), 4 + eps^(-2) - Pi^2 + (eps^2*HelpFunction[I138h, x, 2])/
     x^2 - 16*Log[x] + 6*Log[1 - x]*Log[x] + 5*Log[x]^2 + 
    (-4 + 4*Log[x])/eps + 6*PolyLog[2, x] + 
    eps*(4*Pi^2 - (8*Pi^2*Log[1 - x])/3 + 16*Log[x] - (4*Pi^2*Log[x])/3 - 
      24*Log[1 - x]*Log[x] + 16*Log[1 - x]^2*Log[x] - 20*Log[x]^2 + 
      9*Log[1 - x]*Log[x]^2 + (11*Log[x]^3)/3 + 16*Log[1 - x]*
       PolyLog[2, 1 - x] - 24*PolyLog[2, x] + 16*Log[1 - x]*PolyLog[2, x] + 
      10*Log[x]*PolyLog[2, x] - 16*PolyLog[3, 1 - x] - 2*PolyLog[3, x] + 
      2*Zeta[3]), 4 + eps^(-2) - 4/eps + eps^3*HelpFunction[I138h, 1, 3]}, 
 I145 -> {(q2^(-2 - 2*eps)*(1 - x)^(-1 - 2*eps)*x^2)/((1 - z)^(2*eps)*z), 
   (z*(eps*HelpFunction[I145h, x, z, 1] + (x^2*Log[x])/(eps*z) - 
      (x^2*(2*Pi^2 + 24*Log[x] - 15*Log[x]^2 - 12*Log[1 - z]*Log[z] + 
         6*Log[z]^2 + 12*PolyLog[2, 1 - x/z] - 12*PolyLog[2, z]))/(6*z)))/
    x^2, eps^2*z*HelpFunction[I145h, z, 2], 
   -Pi^2/3 + (eps^2*HelpFunction[I145h, x, 2])/x^2 - 4*Log[x] + Log[x]/eps + 
    2*Log[1 - x]*Log[x] + (5*Log[x]^2)/2 + 2*PolyLog[2, x] + 
    eps*((4*Pi^2)/3 + 4*Log[x] - Pi^2*Log[x] - 8*Log[1 - x]*Log[x] - 
      10*Log[x]^2 + 7*Log[1 - x]*Log[x]^2 + (13*Log[x]^3)/6 - 
      8*PolyLog[2, x] + 8*Log[x]*PolyLog[2, x] - 4*PolyLog[3, 1 - x] - 
      2*PolyLog[3, x] + 2*Zeta[3]), eps^3*HelpFunction[I145h, 1, 3]}, 
 I235 -> {q2^(-2 - 2*eps)*(1 - x)^(-1 - 2*eps)*x^2*(1 - z)^(-1 - 2*eps), 
   ((-3*x^2)/eps^2 + eps*HelpFunction[I235h, x, z, 1] + 
     (2*x^2*(6 - 3*Log[x] + Log[z]))/eps + 
     (x^2*(-36 + Pi^2 - 18*Log[x]^2 - 24*Log[z] + 12*Log[x]*(6 + Log[z])))/3)/
    x^2, -12 - 3/eps^2 + Pi^2/3 + eps^2*HelpFunction[I235h, z, 2] - 
    8*Log[z] + (12 + 2*Log[z])/eps + eps*((-4*Pi^2)/3 + 8*Log[z] - 
      (2*Pi^2*Log[z])/3 - (2*Log[z]^3)/3 - 4*Log[z]*PolyLog[2, z] + 
      8*PolyLog[3, z] + 2*Zeta[3]), -12 - 3/eps^2 + Pi^2/3 + 
    (eps^2*HelpFunction[I235h, x, 2])/x^2 + (12 - 6*Log[x])/eps + 24*Log[x] - 
    6*Log[x]^2 + eps*((-4*Pi^2)/3 - 24*Log[x] + (2*Pi^2*Log[x])/3 + 
      24*Log[x]^2 - 4*Log[x]^3 + 10*Zeta[3]), -3/eps^2 + 12/eps + 
    (-36 + Pi^2)/3 + eps^3*HelpFunction[I235h, 1, 3] + 
    (eps^2*(120*Pi^2 + 31*Pi^4 - 3600*Zeta[3]))/90 + 
    (2*eps*(-2*Pi^2 + 15*Zeta[3]))/3}, 
 I237 -> {(q2^(-2 - 2*eps)*x^2*(1 - z)^(-1 - 2*eps))/((1 - x)^(2*eps)*z), 
   (z*(x^2/(eps^2*z) + eps*HelpFunction[I237h, x, z, 1] + 
      (2*x^2*(-2 + 2*Log[x] - Log[z]))/(eps*z) + 
      (x^2*(12 - 2*Pi^2 - 48*Log[x] + 12*Log[1 - x]*Log[x] + 15*Log[x]^2 + 
         24*Log[z] - 18*Log[x]*Log[z] + 3*Log[z]^2 + 12*PolyLog[2, x] - 
         6*PolyLog[2, 1 - x/z]))/(3*z)))/x^2, 4 + eps^(-2) + Pi^2/3 + 
    eps^2*z*HelpFunction[I237h, z, 2] + (-4 - 2*Log[z])/eps + 8*Log[z] - 
    2*Log[1 - z]*Log[z] + 2*Log[z]^2 - 2*PolyLog[2, z] + 
    eps*((-4*Pi^2)/3 + (2*Pi^2*Log[1 - z])/3 - 8*Log[z] - (2*Pi^2*Log[z])/3 + 
      8*Log[1 - z]*Log[z] - 4*Log[1 - z]^2*Log[z] - 8*Log[z]^2 + 
      3*Log[1 - z]*Log[z]^2 - (4*Log[z]^3)/3 - 4*Log[1 - z]*
       PolyLog[2, 1 - z] + 8*PolyLog[2, z] - 4*Log[1 - z]*PolyLog[2, z] + 
      2*Log[z]*PolyLog[2, z] + 4*PolyLog[3, 1 - z] + 2*PolyLog[3, z] - 
      2*Zeta[3]), 4 + eps^(-2) - Pi^2 + (eps^2*HelpFunction[I237h, x, 2])/
     x^2 - 16*Log[x] + 6*Log[1 - x]*Log[x] + 5*Log[x]^2 + 
    (-4 + 4*Log[x])/eps + 6*PolyLog[2, x] + 
    eps*(4*Pi^2 - (8*Pi^2*Log[1 - x])/3 + 16*Log[x] - (4*Pi^2*Log[x])/3 - 
      24*Log[1 - x]*Log[x] + 16*Log[1 - x]^2*Log[x] - 20*Log[x]^2 + 
      9*Log[1 - x]*Log[x]^2 + (11*Log[x]^3)/3 + 16*Log[1 - x]*
       PolyLog[2, 1 - x] - 24*PolyLog[2, x] + 16*Log[1 - x]*PolyLog[2, x] + 
      10*Log[x]*PolyLog[2, x] - 16*PolyLog[3, 1 - x] - 2*PolyLog[3, x] + 
      2*Zeta[3]), 4 + eps^(-2) - 4/eps + eps^3*HelpFunction[I237h, 1, 3]}, 
 I245 -> {(q2^(-2 - 2*eps)*(1 - x)^(-1 - 2*eps)*x^2)/((1 - z)^(2*eps)*z), 
   (z*(-(x^2/(eps^2*z)) + eps*HelpFunction[I245h, x, z, 1] + 
      (x^2*(4 - 3*Log[x] + 2*Log[z]))/(eps*z) + 
      (x^2*(-24 - 2*Pi^2 + 72*Log[x] - 21*Log[x]^2 - 48*Log[z] + 
         24*Log[x]*Log[z] + 12*Log[1 - z]*Log[z] - 6*Log[z]^2 + 
         12*PolyLog[2, 1 - x/z] + 12*PolyLog[2, z]))/(6*z)))/x^2, 
   -4 - eps^(-2) - (2*Pi^2)/3 + eps^2*z*HelpFunction[I245h, z, 2] - 
    8*Log[z] + 4*Log[1 - z]*Log[z] - 2*Log[z]^2 + (4 + 2*Log[z])/eps + 
    4*PolyLog[2, z] + eps*((8*Pi^2)/3 - 2*Pi^2*Log[1 - z] + 8*Log[z] + 
      (4*Pi^2*Log[z])/3 - 16*Log[1 - z]*Log[z] + 12*Log[1 - z]^2*Log[z] + 
      8*Log[z]^2 - 6*Log[1 - z]*Log[z]^2 + (4*Log[z]^3)/3 + 
      12*Log[1 - z]*PolyLog[2, 1 - z] - 16*PolyLog[2, z] + 
      12*Log[1 - z]*PolyLog[2, z] - 4*Log[z]*PolyLog[2, z] - 
      12*PolyLog[3, 1 - z] - 4*PolyLog[3, z] + 4*Zeta[3]), 
   -4 - eps^(-2) + Pi^2/3 + (eps^2*HelpFunction[I245h, x, 2])/x^2 + 
    (4 - 3*Log[x])/eps + 12*Log[x] - 2*Log[1 - x]*Log[x] - (7*Log[x]^2)/2 - 
    2*PolyLog[2, x] + eps*((-4*Pi^2)/3 + (2*Pi^2*Log[1 - x])/3 - 12*Log[x] + 
      (Pi^2*Log[x])/3 + 8*Log[1 - x]*Log[x] - 4*Log[1 - x]^2*Log[x] + 
      14*Log[x]^2 - 3*Log[1 - x]*Log[x]^2 - (5*Log[x]^3)/2 - 
      4*Log[1 - x]*PolyLog[2, 1 - x] + 8*PolyLog[2, x] - 
      4*Log[1 - x]*PolyLog[2, x] - 4*Log[x]*PolyLog[2, x] + 
      4*PolyLog[3, 1 - x] + 2*PolyLog[3, x] - 2*Zeta[3]), 
   -4 - eps^(-2) + 4/eps + eps^3*HelpFunction[I245h, 1, 3]}, 
 I347 -> {(2*q2^(-2 - 2*eps)*x^2)/((1 - x)^(2*eps)*(1 + x)*(1 - z)^(2*eps)*
     z), ((1 + x)*z*(eps*HelpFunction[I347h, x, z, 1] - 
      (2*x^2*Log[x])/(eps*(z + x*z)) + 
      (x^2*(2*Pi^2 + 24*Log[x] - 12*Log[1 - x]*Log[x] - 9*Log[x]^2 + 
         12*Log[x]*Log[1 + x] + 6*Log[x]*Log[z] + 3*Log[z]^2 - 
         6*Log[x]*Log[(x + z)/z] + 6*Log[z]*Log[(x + z)/z] - 
         6*Log[x]*Log[1 + x*z] - 6*Log[z]*Log[1 + x*z] + 12*PolyLog[2, -x] - 
         12*PolyLog[2, x] - 6*PolyLog[2, -(x/z)] - 6*PolyLog[2, -(x*z)]))/
       (3*(1 + x)*z)))/(2*x^2), eps^2*z*HelpFunction[I347h, z, 2], 
   Pi^2/(3*(1 + x)) + (Pi^2*x)/(3*(1 + x)) + 
    eps^2*(HelpFunction[I347h, x, 2]/(2*x^2) + HelpFunction[I347h, x, 2]/
       (2*x)) - Log[x]/eps + (4*Log[x])/(1 + x) + (4*x*Log[x])/(1 + x) - 
    (2*Log[1 - x]*Log[x])/(1 + x) - (2*x*Log[1 - x]*Log[x])/(1 + x) - 
    (3*Log[x]^2)/(2*(1 + x)) - (3*x*Log[x]^2)/(2*(1 + x)) - 
    (2*PolyLog[2, x])/(1 + x) - (2*x*PolyLog[2, x])/(1 + x) + 
    eps*((-4*Pi^2)/(3*(1 + x)) - (4*Pi^2*x)/(3*(1 + x)) - 
      (4*Log[x])/(1 + x) + (Pi^2*Log[x])/(3*(1 + x)) - (4*x*Log[x])/(1 + x) + 
      (Pi^2*x*Log[x])/(3*(1 + x)) + (8*Log[1 - x]*Log[x])/(1 + x) + 
      (8*x*Log[1 - x]*Log[x])/(1 + x) + (6*Log[x]^2)/(1 + x) + 
      (6*x*Log[x]^2)/(1 + x) - (3*Log[1 - x]*Log[x]^2)/(1 + x) - 
      (3*x*Log[1 - x]*Log[x]^2)/(1 + x) - (7*Log[x]^3)/(6*(1 + x)) - 
      (7*x*Log[x]^3)/(6*(1 + x)) + (8*PolyLog[2, x])/(1 + x) + 
      (8*x*PolyLog[2, x])/(1 + x) - (4*Log[x]*PolyLog[2, x])/(1 + x) - 
      (4*x*Log[x]*PolyLog[2, x])/(1 + x) + (4*PolyLog[3, 1 - x])/(1 + x) + 
      (4*x*PolyLog[3, 1 - x])/(1 + x) + (2*PolyLog[3, x])/(1 + x) + 
      (2*x*PolyLog[3, x])/(1 + x) - (2*Zeta[3])/(1 + x) - 
      (2*x*Zeta[3])/(1 + x)), eps^3*HelpFunction[I347h, 1, 3]}, 
 I357 -> {(q2^(-2 - 2*eps)*x)/((1 - x)^(2*eps)*(1 - z)^(2*eps)*z), 
   (z*(x/(eps^2*z) + eps*HelpFunction[I357h, x, z, 1] + 
      (x*(-4*Sqrt[1 - 2*z + 4*x*z + z^2] + Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[x] - Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z] + 
         Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         z*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]]))/
       (eps*z*Sqrt[1 + (-2 + 4*x)*z + z^2]) - 
      (x*(-2*Pi^2 + 2*Pi^2*z - 24*Sqrt[1 - 2*z + 4*x*z + z^2] + 
         2*Pi^2*Sqrt[1 - 2*z + 4*x*z + z^2] - 48*Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[2] + 12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]^2 - 
         12*Log[1 - z]^2 + 12*z*Log[1 - z]^2 - 48*Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[z] - 24*Log[2]*Log[z] + 24*z*Log[2]*Log[z] + 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]*Log[z] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[x]*Log[z] - 12*Log[z]^2 + 
         12*z*Log[z]^2 + 12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]^2 + 
         12*Log[1 - z]*Log[1 - 2*z + 4*x*z + z^2] - 12*z*Log[1 - z]*
          Log[1 - 2*z + 4*x*z + z^2] - 3*Log[1 - 2*z + 4*x*z + z^2]^2 + 
         3*z*Log[1 - 2*z + 4*x*z + z^2]^2 + 
         24*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         36*Log[2]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         36*z*Log[2]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Log[1 - z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*z*Log[1 - z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Log[z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*z*Log[z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]*
          Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         15*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 + 
         15*z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 - 
         9*Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 - 
         24*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*z*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[-1 + z + 
            Sqrt[1 - 2*z + 4*x*z + z^2]] - 36*Log[2]*
          Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         36*z*Log[2]*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Log[1 - z]*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*z*Log[1 - z]*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Log[z]*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*z*Log[z]*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         6*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         6*z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         6*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + 
              z^2]]*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         9*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 - 
         9*z*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 - 
         9*Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 - 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Log[z]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*z*Log[z]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*z*Log[-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[-1 + z + 
            Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*(-1 + z)*PolyLog[2, (1 - z)/Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*(-1 + z)*PolyLog[2, Sqrt[1 - 2*z + 4*x*z + z^2]/(-1 + z)] + 
         12*PolyLog[2, (1 - z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
         12*z*PolyLog[2, (1 - z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           (1 - z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] + 
         12*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
         12*z*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
         12*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] + 
         12*z*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
         12*PolyLog[2, -(1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] + 
         12*z*PolyLog[2, -(1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           -(1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
         12*PolyLog[2, (-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2])/
            (1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])] + 
         12*z*PolyLog[2, (-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2])/
            (1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])]))/
       (6*z*Sqrt[1 + (-2 + 4*x)*z + z^2])))/x, 
   4 + eps^(-2) + eps^2*z*HelpFunction[I357h, z, 2] + 
    (2*Log[1 - z]^2)/(1 + z) - (2*z*Log[1 - z]^2)/(1 + z) + 
    (8*Log[z])/(1 + z) + (2*Log[1 - z]*Log[z])/(1 + z) - 
    (2*z*Log[1 - z]*Log[z])/(1 + z) + (2*Log[z]^2)/(1 + z) - 
    (z*Log[z]^2)/(1 + z) + (-4 - (2*Log[z])/(1 + z))/eps - 
    (4*Log[1 - z]*Log[1 + z])/(1 + z) + (4*z*Log[1 - z]*Log[1 + z])/(1 + z) - 
    (4*Log[z]*Log[1 + z])/(1 + z) + (4*z*Log[z]*Log[1 + z])/(1 + z) + 
    (2*Log[1 + z]^2)/(1 + z) - (2*z*Log[1 + z]^2)/(1 + z) + 
    (6*PolyLog[2, z])/(1 + z) - (6*z*PolyLog[2, z])/(1 + z) - 
    (2*PolyLog[2, z^2])/(1 + z) + (2*z*PolyLog[2, z^2])/(1 + z) + 
    (4*PolyLog[2, (1 + z)/(-1 + z)])/(1 + z) - 
    (4*z*PolyLog[2, (1 + z)/(-1 + z)])/(1 + z) + 
    (4*PolyLog[2, -1 + 2/(1 + z)])/(1 + z) - (4*z*PolyLog[2, -1 + 2/(1 + z)])/
     (1 + z) + eps*((-4*Pi^2)/(3*(1 + z)) + (4*Pi^2*z)/(3*(1 + z)) - 
      (8*Log[z])/(1 + z) + (8*Log[1 - z]*Log[z])/(1 + z) - 
      (8*z*Log[1 - z]*Log[z])/(1 + z) - (4*Log[1 - z]^2*Log[z])/(1 + z) + 
      (4*z*Log[1 - z]^2*Log[z])/(1 + z) - (8*Log[z]^2)/(1 + z) + 
      (4*z*Log[z]^2)/(1 + z) - (5*Log[1 - z]*Log[z]^2)/(1 + z) + 
      (5*z*Log[1 - z]*Log[z]^2)/(1 + z) - (4*Log[z]^3)/(3*(1 + z)) + 
      (z*Log[z]^3)/(1 + z) + (8*Log[1 - z]*Log[z]*Log[1 + z])/(1 + z) - 
      (8*z*Log[1 - z]*Log[z]*Log[1 + z])/(1 + z) + (8*Log[z]^2*Log[1 + z])/
       (1 + z) - (8*z*Log[z]^2*Log[1 + z])/(1 + z) - 
      (4*Log[z]*Log[1 + z]^2)/(1 + z) + (4*z*Log[z]*Log[1 + z]^2)/(1 + z) + 
      (8*PolyLog[2, z])/(1 + z) - (8*z*PolyLog[2, z])/(1 + z) - 
      (14*Log[z]*PolyLog[2, z])/(1 + z) + (14*z*Log[z]*PolyLog[2, z])/
       (1 + z) + (4*Log[z]*PolyLog[2, z^2])/(1 + z) - 
      (4*z*Log[z]*PolyLog[2, z^2])/(1 + z) - 
      (8*Log[z]*PolyLog[2, (1 + z)/(-1 + z)])/(1 + z) + 
      (8*z*Log[z]*PolyLog[2, (1 + z)/(-1 + z)])/(1 + z) - 
      (8*Log[z]*PolyLog[2, -1 + 2/(1 + z)])/(1 + z) + 
      (8*z*Log[z]*PolyLog[2, -1 + 2/(1 + z)])/(1 + z) + 
      (4*PolyLog[3, 1 - z])/(1 + z) - (4*z*PolyLog[3, 1 - z])/(1 + z) + 
      (2*PolyLog[3, z])/(1 + z) - (2*z*PolyLog[3, z])/(1 + z) - 
      (2*Zeta[3])/(1 + z) + (2*z*Zeta[3])/(1 + z)), 
   4 + eps^(-2) + Pi^2/3 + (eps^2*HelpFunction[I357h, x, 2])/x + 
    (-4 + Log[x])/eps - 4*Log[x] - 2*Log[1 - Sqrt[x]]*Log[x] - 
    2*Log[1 + Sqrt[x]]*Log[x] + Log[x]^2/2 - 2*PolyLog[2, x] + 
    eps*((-4*Pi^2)/3 + 4*Log[x] + (Pi^2*Log[x])/3 + 8*Log[1 - x]*Log[x] - 
      2*Log[x]^2 - 3*Log[1 - x]*Log[x]^2 + Log[x]^3/6 + 8*PolyLog[2, x] - 
      4*Log[x]*PolyLog[2, x] + 4*PolyLog[3, 1 - x] + 2*PolyLog[3, x] - 
      2*Zeta[3]), 4 + eps^(-2) - 4/eps + eps^3*HelpFunction[I357h, 1, 3]}, 
 I358 -> {(q2^(-2 - 2*eps)*(1 - x)^(-1 - 2*eps)*x^2)/((1 - z)^(2*eps)*z), 
   (z*((-2*x^2)/(eps^2*z) + eps*HelpFunction[I358h, x, z, 1] + 
      (2*x^2*(4 - 2*Log[x] + Log[z]))/(eps*z) - 
      (4*x^2*(Log[x]^2 + 2*(1 + Log[z]) - Log[x]*(4 + Log[z])))/z))/x^2, 
   -8 - 2/eps^2 + eps^2*z*HelpFunction[I358h, z, 2] - 8*Log[z] + 
    (8 + 2*Log[z])/eps + eps*(8*Log[z] - (2*Pi^2*Log[z])/3 + 
      2*Log[1 - z]*Log[z]^2 - (4*Log[z]^3)/3 + 4*PolyLog[3, z] - 4*Zeta[3]), 
   -8 - 2/eps^2 + (eps^2*HelpFunction[I358h, x, 2])/x^2 + 
    (8 - 4*Log[x])/eps + 16*Log[x] - 4*Log[x]^2 + 
    eps*(-16*Log[x] + 16*Log[x]^2 - (8*Log[x]^3)/3), 
   -8 - 2/eps^2 + 8/eps + eps^3*HelpFunction[I358h, 1, 3]}, 
 I457 -> {(q2^(-2 - 2*eps)*(1 - x)^(-1 - 2*eps)*x^2)/((1 - z)^(2*eps)*z), 
   (z*(eps*HelpFunction[I457h, x, z, 1] + 
      (x^2*((1 + z)*Log[x] + (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])*Log[z] + 
         (1 + z)*(Log[4] - 2*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]])))/
       (eps*z*Sqrt[1 + (-2 + 4*x)*z + z^2]) + 
      (x^2*(-2*Pi^2 - 2*Pi^2*z + 2*Pi^2*Sqrt[1 - 2*z + 4*x*z + z^2] - 
         48*Log[2] - 48*z*Log[2] - 36*Log[2]^2 - 36*z*Log[2]^2 - 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]^2 - 24*Log[x] - 24*z*Log[x] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]*Log[x] + 9*Log[x]^2 + 
         9*z*Log[x]^2 - 24*Log[2]*Log[1 - z] - 24*z*Log[2]*Log[1 - z] - 
         12*Log[x]*Log[1 - z] - 12*z*Log[x]*Log[1 - z] - 12*Log[1 - z]^2 - 
         12*z*Log[1 - z]^2 - 24*Log[z] - 24*z*Log[z] + 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z] - 48*Log[2]*Log[z] - 
         48*z*Log[2]*Log[z] - 36*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]*Log[z] + 
         6*Log[x]*Log[z] + 6*z*Log[x]*Log[z] - 18*Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[x]*Log[z] - 12*Log[1 - z]*Log[z] - 12*z*Log[1 - z]*Log[z] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[1 - z]*Log[z] - 15*Log[z]^2 - 
         15*z*Log[z]^2 + 9*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]^2 + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[x]*Log[x + z] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]*Log[x + z] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[x]*Log[1 + x*z] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]*Log[1 + x*z] + 
         12*Log[1 - z]*Log[1 - 2*z + 4*x*z + z^2] + 12*z*Log[1 - z]*
          Log[1 - 2*z + 4*x*z + z^2] - 3*Log[1 - 2*z + 4*x*z + z^2]^2 - 
         3*z*Log[1 - 2*z + 4*x*z + z^2]^2 + 
         48*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         48*z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         48*Log[2]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         48*z*Log[2]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]*
          Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Log[x]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*z*Log[x]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Log[1 - z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*z*Log[1 - z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Log[z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*z*Log[z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]*
          Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 - 
         12*z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 + 
         24*Log[2]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*z*Log[2]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Log[x]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*z*Log[x]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[x]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Log[z]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*z*Log[z]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, -(x/z)] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, z] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, -(x*z)] - 
         24*PolyLog[2, (1 - z)/Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*z*PolyLog[2, (1 - z)/Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*PolyLog[2, Sqrt[1 - 2*z + 4*x*z + z^2]/(-1 + z)] - 
         24*z*PolyLog[2, Sqrt[1 - 2*z + 4*x*z + z^2]/(-1 + z)] + 
         12*PolyLog[2, (1 - z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] + 
         12*z*PolyLog[2, (1 - z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           (1 - z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] + 
         12*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] + 
         12*z*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
         12*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
         12*z*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
         12*PolyLog[2, -(1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
         12*z*PolyLog[2, -(1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           -(1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
         12*PolyLog[2, (-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2])/
            (1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])] - 
         12*z*PolyLog[2, (-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2])/
            (1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])]))/
       (6*z*Sqrt[1 + (-2 + 4*x)*z + z^2])))/x^2, 
   eps^2*z*HelpFunction[I457h, z, 2], (eps^2*HelpFunction[I457h, x, 2])/x^2, 
   eps^3*HelpFunction[I457h, 1, 3]}, 
 I458 -> {(q2^(-2 - 2*eps)*(1 - x)^(-1 - 2*eps)*x^2)/((1 - z)^(2*eps)*z), 
   (z*(eps*HelpFunction[I458h, x, z, 1] - 
      (x^2*((1 + z)*Log[x] + (1 + z + Sqrt[1 - 2*z + 4*x*z + z^2])*Log[z] + 
         (1 + z)*(Log[4] - 2*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]])))/
       (eps*z*Sqrt[1 + (-2 + 4*x)*z + z^2]) + 
      (x^2*(2*Pi^2 + 2*Pi^2*z + 2*Pi^2*Sqrt[1 - 2*z + 4*x*z + z^2] + 
         48*Log[2] + 48*z*Log[2] + 36*Log[2]^2 + 36*z*Log[2]^2 + 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]^2 + 24*Log[x] + 24*z*Log[x] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]*Log[x] - 9*Log[x]^2 - 
         9*z*Log[x]^2 + 24*Log[2]*Log[1 - z] + 24*z*Log[2]*Log[1 - z] + 
         12*Log[x]*Log[1 - z] + 12*z*Log[x]*Log[1 - z] + 12*Log[1 - z]^2 + 
         12*z*Log[1 - z]^2 + 24*Log[z] + 24*z*Log[z] + 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z] + 48*Log[2]*Log[z] + 
         48*z*Log[2]*Log[z] + 36*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]*Log[z] - 
         6*Log[x]*Log[z] - 6*z*Log[x]*Log[z] - 6*Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[x]*Log[z] + 12*Log[1 - z]*Log[z] + 12*z*Log[1 - z]*Log[z] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[1 - z]*Log[z] + 15*Log[z]^2 + 
         15*z*Log[z]^2 + 21*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]^2 - 
         12*Log[1 - z]*Log[1 - 2*z + 4*x*z + z^2] - 12*z*Log[1 - z]*
          Log[1 - 2*z + 4*x*z + z^2] + 3*Log[1 - 2*z + 4*x*z + z^2]^2 + 
         3*z*Log[1 - 2*z + 4*x*z + z^2]^2 - 
         48*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         48*z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         48*Log[2]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         48*z*Log[2]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]*
          Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Log[x]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*z*Log[x]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*Log[1 - z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*z*Log[1 - z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*Log[z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*z*Log[z]*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]*
          Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         12*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 + 
         12*z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]^2 - 
         24*Log[2]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*z*Log[2]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[2]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Log[x]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*z*Log[x]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[x]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*Log[z]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*z*Log[z]*Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*Log[z]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*z*Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*Sqrt[1 - 2*z + 4*x*z + z^2]*
          Log[1 - z + Sqrt[1 - 2*z + 4*x*z + z^2]]*
          Log[1 + z + Sqrt[1 - 2*z + 4*x*z + z^2]] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, z] + 
         24*(1 + z)*PolyLog[2, (1 - z)/Sqrt[1 - 2*z + 4*x*z + z^2]] + 
         24*PolyLog[2, Sqrt[1 - 2*z + 4*x*z + z^2]/(-1 + z)] + 
         24*z*PolyLog[2, Sqrt[1 - 2*z + 4*x*z + z^2]/(-1 + z)] - 
         12*PolyLog[2, (1 - z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
         12*z*PolyLog[2, (1 - z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           (1 - z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
         12*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] - 
         12*z*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/2] + 
         12*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] + 
         12*z*PolyLog[2, (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] - 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           (1 + z - Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] + 
         12*PolyLog[2, -(1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] + 
         12*z*PolyLog[2, -(1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] + 
         12*Sqrt[1 - 2*z + 4*x*z + z^2]*PolyLog[2, 
           -(1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])/(2*z)] + 
         12*PolyLog[2, (-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2])/
            (1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])] + 
         12*z*PolyLog[2, (-1 + z + Sqrt[1 - 2*z + 4*x*z + z^2])/
            (1 - z + Sqrt[1 - 2*z + 4*x*z + z^2])]))/
       (6*z*Sqrt[1 + (-2 + 4*x)*z + z^2])))/x^2, 
   Pi^2/3 + eps^2*z*HelpFunction[I458h, z, 2] + 8*Log[z] - (2*Log[z])/eps + 
    4*Log[z]^2 - 4*Log[z]*Log[1 - z^2] - 2*PolyLog[2, z^2] + 
    eps*((-4*Pi^2)/3 + (8*Log[2]^3)/3 - (2*Pi^2*Log[4])/3 - 
      (4*Log[(1 - z)/8]*Log[1 - z]^2)/3 - 8*Log[z] + 4*Log[1 - z]^2*Log[z] - 
      16*Log[z]^2 + 8*Log[1 - z]*Log[z]^2 - 4*Log[z]^3 - 
      (4*Pi^2*Log[-((-1 + z)*z)])/3 + 2*Pi^2*Log[1 + z] - 
      8*Log[1 - z]*Log[z]*Log[1 + z] + 6*Log[z]^2*Log[1 + z] + 
      (2*Log[64]*Log[1 + z]^2)/3 - 4*Log[2]^2*Log[1 - z^2] + 
      16*Log[z]*Log[1 - z^2] + 8*PolyLog[2, z^2] + 2*Log[z]*PolyLog[2, z^2] - 
      8*PolyLog[3, (1 - z)/2] + 16*PolyLog[3, 1 - z] - 4*PolyLog[3, -z] + 
      8*PolyLog[3, z] + 8*PolyLog[3, (2*z)/(-1 + z)] - 
      8*PolyLog[3, z/(1 + z)] + 8*PolyLog[3, (2*z)/(1 + z)] - 
      8*PolyLog[3, (1 + z)/2] - 4*Zeta[3]), (eps^2*HelpFunction[I458h, x, 2])/
    x^2, eps^3*HelpFunction[I458h, 1, 3]}}


==> anc/README <==
*************************************************************************************
** Integrated dipoles and integrated antennae for hadron fragmentation from:                                      
**                                                                                   
** Antenna subtraction for processes with identified particles at hadron colliders                           
** L. Bonino, T. Gehrmann, M. Marcoli, R. Schuermann and G. Stagnitto                                           
**                                                                                   
** FORM readable format                                                              
**                                                                                   
** List of files:
**           X30IFh.inc: integrated X30 antennae in IF fragmantation kineamtics
**	     		 table 2 
**           X31IFh.inc: integrated X31 antennae in IF fragmantation kineamtics
**	     		 tables 3-5
**	     X40IFh.inc: integrated X40 antennae in IF fragmantation kineamtics
**	     		 tables 6-8
**           X30FFh.inc, X31FFh.inc, X40FFh.inc: same for FF fragmentation kinematics
**	     		 tables 1-2 in 2208.02650
**           J21FFh.inc, J21IFh.inc: integrated one-loop colour-stripped dipoles
**	     		 tables 9-14
**           J22FFh.inc, J22IFh.inc: integrated two-loop colour-stripped dipoles
**	     		 tables 15-27
**
** Notation:
**	    Antennae: FF: cal[antenna_type]FF[identified_parton]
**	    	      IF: cal[initial_state_parton][antenna_type]IF[identified_parton]
**          Dipoles: Identity preserving (IP): [dipole_type][radiators][kinematics]
**	    	     Identity changing (IC): [dipole_type][radiations][identity_change][kinematics]
**		     note: when change of identity can be ambigous an "h" at the end means final state
**		     	   e.g. J21GQqtoghIFh (final-state IC) J21GQqtogIFh (initial-state IC)
**                                                                                   
** Symbols and variables:                                                                          
**          e: dimensional regularization regulator (d = 4-2e)                                                
**          z1, z2: initial-state momentum fractions (x1 and x2 in paper)
**	    z3: final-state momentum fraction (x3 in paper)
**                                                                                   
** Scales:                                                                           
**         ln(s) = ln(muR^2/Q^2)
**         ln(muF) = ln(muR^2/muF^2)
**         ln(muA) = ln(muR^2/muA^2)
**         with Q: hard scale of the antenna function 
**              muR: renormalisation scale                                           
**              muF: initial-state factorisation scale                               
**              muA: final-state factorisation scale                                 
**                                                                                   
** Functions:                                                                        
**            Li2(a) = PolyLog(2,a)                                                  
**            Li3(a) = PolyLog(3,a)                                                  
**            sqrtxz1 = sqrt(1 - 2*z3 + z3*z3 + 4*z1*z3)
**            poly2   = 1 + 2*z1 + z1*z1 - 4*z1*z3
**            sqrtxz2 = sqrt(poly2)
**            sqrtxz3 = sqrt(z1/z3)
**            InvTanInt(x) = int_0^x dt arctan(t)/t : Arctangent integral
**            T(region): Heaviside Theta function                                    
**                                                                                   
** Distributions:                                                                    
**           Dd([1-z_i]) is the Dirac delta function of argument [1-z_i] for i = 1,2,3                 
**           Da([1-z_i]) = (ln^a(1-z_i)/(1-z_i))_+ (plus-prescription) for a = 0,1,2,3 and i = 1,2,3   
**                                                                                   
** Kinematic regions in (z1,z3)-plane: as defined in 2201.06982                        
**           ui = Ui for i = 1,2,3,4                                                 
**           ri = Ri, ti = Ti for i = 1,2                                            
**           Ri, Ti and Ui defined in eq. (5.9), (5.12) and (5.16)                   
**                                                                                   
** Constants: pi, zeta3 = Zeta(3) with Zeta Riemann Zeta function, rln2 = log(2)                    
**                                                                                   
*************************************************************************************


==> anc/X30FFh.inc <==
id calA30FFg   = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 8/3
       + 8/3*z3^-1
       + 4/3*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 4
       + 4*z3^-1
       + 2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - z3^-1*pi^2
       + pi^2
       + 4*z3
       - 1/2*z3*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 4*z3^-1
       + 2*z3
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*z3^-1*pi^2
       + 1/2*pi^2
       + 2*z3
       - 1/4*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*z3^-1
       + z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2
       - 2*z3^-1
       - z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/2*z3^-1*pi^2
       - 1/2*pi^2
       - 2*z3
       + 1/4*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 14/3*z3^-1*zeta3
       - 14/3*zeta3
       - 4*z3
       + 7/3*z3*zeta3 ) );

id calD30FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/4
       + 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 7/2
       + 7/3*zeta3
       + 3/16*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 7/4
       - 1/4*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 3/8
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 4
       + 8/3*z3^-1
       + 4/3*[1-z3]^-1
       + 2*z3
       - 4/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 6
       + 4*z3^-1
       + 2*[1-z3]^-1
       + 3*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 6
       - 4*z3^-1
       - 2*[1-z3]^-1
       - 3*z3
       + 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 3/2
       - 3/2*[1-z3]^-1
       + 5/2*z3
       + 3/2*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 3
       + 2*z3^-1
       + [1-z3]^-1
       + 3/2*z3
       - z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 6
       - 4*z3^-1
       - 2*[1-z3]^-1
       - 3*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 3/2
       - 3/2*[1-z3]^-1
       + 5/2*z3
       + 3/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       + 3/2*[1-z3]^-1
       - 5/2*z3
       - 3/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 7/2
       - z3^-1*pi^2
       + 7/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*pi^2
       + 3/2*pi^2
       - 3/2*z3
       - 3/4*z3*pi^2
       - 7/2*z3^2
       + 1/2*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 6
       + 4*z3^-1
       + 2*[1-z3]^-1
       + 3*z3
       - 2*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/3*z3^-1
       + 1/4*z3
       - 1/6*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 3/2
       - z3^-1
       - 3/4*z3
       + 1/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 3/8
       + 5/8*z3
       + 3/8*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/4
       - 5/4*z3
       - 3/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 7/4
       - 1/2*z3^-1*pi^2
       + 3/4*pi^2
       - 3/4*z3
       - 3/8*z3*pi^2
       - 7/4*z3^2
       + 1/4*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 2*z3^-1
       + 3/2*z3
       - z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       - 7/3*zeta3
       - 3/16*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 7
       - 7/4*zeta3
       - 7/16*pi^2
       - 1/96*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 1/4*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3
       - 2*z3^-1
       - 3/2*z3
       + z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 7/4
       + 1/2*z3^-1*pi^2
       - 3/4*pi^2
       + 3/4*z3
       + 3/8*z3*pi^2
       + 7/4*z3^2
       - 1/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 7/2
       + 14/3*z3^-1*zeta3
       - 7*zeta3
       - 3/16*pi^2
       + 1/2*z3
       + 7/2*z3*zeta3
       - 5/16*z3*pi^2
       + 7/2*z3^2
       - 7/3*z3^2*zeta3
       - 3/16*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 5/4*z3
       + 3/4*z3^2 ) );

id calE30FFqp  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 3*z3
       - 4*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 3*z3
       - 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 3*z3
       + 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/4*pi^2
       - 6*z3
       + 1/2*z3*pi^2
       + 8*z3^2
       - 1/2*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 3/4*z3
       - z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/8*pi^2
       - 3*z3
       + 1/4*z3*pi^2
       + 4*z3^2
       - 1/4*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/8*pi^2
       + 3*z3
       - 1/4*z3*pi^2
       - 4*z3^2
       + 1/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 7/6*zeta3
       + 6*z3
       - 7/3*z3*zeta3
       - 3/8*z3*pi^2
       - 8*z3^2
       + 7/3*z3^2*zeta3
       + 1/2*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 3/2*z3
       - 2*z3^2 ) );

id calF30FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 67/18
       + 1/2*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 202/27
       + 14/3*zeta3
       + 11/24*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 67/18
       - 1/2*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 11/12
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 16/3
       + 8/3*z3^-1
       + 8/3*[1-z3]^-1
       + 8/3*z3
       - 8/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 8
       + 4*z3^-1
       + 4*[1-z3]^-1
       + 4*z3
       - 4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 8
       - 4*z3^-1
       - 4*[1-z3]^-1
       - 4*z3
       + 4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 11/3
       - 11/3*[1-z3]^-1
       + 11/3*z3
       + 11/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 8
       - 4*z3^-1
       - 4*[1-z3]^-1
       - 4*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 11/3
       - 11/3*[1-z3]^-1
       + 11/3*z3
       + 11/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 11/3
       + 11/3*[1-z3]^-1
       - 11/3*z3
       - 11/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 67/9
       - z3^-1*pi^2
       + 67/9*[1-z3]^-1
       - [1-z3]^-1*pi^2
       + 2*pi^2
       - 31/9*z3
       - z3*pi^2
       - 67/9*z3^2
       + z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       + 4*z3^-1
       + 4*[1-z3]^-1
       + 4*z3
       - 4*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2/3
       + 1/3*z3^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 11/12
       + 11/12*z3
       + 11/12*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 11/6
       - 11/6*z3
       - 11/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 67/18
       - 1/2*z3^-1*pi^2
       + pi^2
       - 31/18*z3
       - 1/2*z3*pi^2
       - 67/18*z3^2
       + 1/2*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 2*z3^-1
       + 2*z3
       - 2*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 202/27
       - 14/3*zeta3
       - 11/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1214/81
       - 77/18*zeta3
       - 67/72*pi^2
       - 1/48*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 67/18
       - 1/2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4
       - 2*z3^-1
       - 2*z3
       + 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 67/18
       + 1/2*z3^-1*pi^2
       - pi^2
       + 31/18*z3
       + 1/2*z3*pi^2
       + 67/18*z3^2
       - 1/2*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 202/27
       + 14/3*z3^-1*zeta3
       - 28/3*zeta3
       - 11/24*pi^2
       + 40/27*z3
       + 14/3*z3*zeta3
       - 11/24*z3*pi^2
       + 202/27*z3^2
       - 14/3*z3^2*zeta3
       - 11/24*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 11/6
       + 11/6*z3
       + 11/6*z3^2 ) );

id calG30FFqp  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 2*z3
       - 7/2*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 2*z3
       - 7/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 2*z3
       + 7/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/4*pi^2
       - 4*z3
       + 1/2*z3*pi^2
       + 7*z3^2
       - 1/2*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3
       - 7/8*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - z3
       + 7/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/8*pi^2
       - 2*z3
       + 1/4*z3*pi^2
       + 7/2*z3^2
       - 1/4*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/8*pi^2
       + 2*z3
       - 1/4*z3*pi^2
       - 7/2*z3^2
       + 1/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 7/6*zeta3
       + 4*z3
       - 7/3*z3*zeta3
       - 1/4*z3*pi^2
       - 7*z3^2
       + 7/3*z3^2*zeta3
       + 7/16*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( z3
       - 7/4*z3^2 ) );

id calA30FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/4
       + 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 7/2
       + 7/3*zeta3
       + 3/16*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 7/4
       - 1/4*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 3/8
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * ( 2/3
       + 4/3*z3*[1-z3]^-1
       - 2/3*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1
       + 2*z3*[1-z3]^-1
       - z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 2*z3*[1-z3]^-1
       + z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1
       - 2*z3*[1-z3]^-1
       - z3
       + 1/2*z3^2*[1-z3]^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       + z3*[1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       - 2*z3*[1-z3]^-1
       + z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1
       - 2*z3*[1-z3]^-1
       - z3
       + 1/2*z3^2*[1-z3]^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       + 2*z3*[1-z3]^-1
       + z3
       - 1/2*z3^2*[1-z3]^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/4*pi^2
       + 4*z3*[1-z3]^-1
       - 1/2*z3*[1-z3]^-1*pi^2
       + 2*z3
       + 1/4*z3*pi^2
       - 1/2*z3^2*[1-z3]^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3*[1-z3]^-1
       - z3
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*[1-z3]^-1
       + 1/6*z3*[1-z3]^-1
       - 1/12*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/2*z3*[1-z3]^-1
       + 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       + 3/8*[1-z3]^-1
       - 1/2*z3*[1-z3]^-1
       - 1/4*z3
       + 1/8*z3^2*[1-z3]^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       - 3/4*[1-z3]^-1
       + z3*[1-z3]^-1
       + 1/2*z3
       - 1/4*z3^2*[1-z3]^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 7/4*[1-z3]^-1
       + 1/4*[1-z3]^-1*pi^2
       - 1/8*pi^2
       + 2*z3*[1-z3]^-1
       - 1/4*z3*[1-z3]^-1*pi^2
       + z3
       + 1/8*z3*pi^2
       - 1/4*z3^2*[1-z3]^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1-z3]^-1
       + z3*[1-z3]^-1
       - 1/2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       - 7/3*zeta3
       - 3/16*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 7
       - 7/4*zeta3
       - 7/16*pi^2
       - 1/96*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 1/4*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + [1-z3]^-1
       - z3*[1-z3]^-1
       + 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 7/4*[1-z3]^-1
       - 1/4*[1-z3]^-1*pi^2
       + 1/8*pi^2
       - 2*z3*[1-z3]^-1
       + 1/4*z3*[1-z3]^-1*pi^2
       - z3
       - 1/8*z3*pi^2
       + 1/4*z3^2*[1-z3]^-1
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 7/2*[1-z3]^-1
       - 7/3*[1-z3]^-1*zeta3
       - 3/16*[1-z3]^-1*pi^2
       + 7/6*zeta3
       - 1/8*pi^2
       - 4*z3*[1-z3]^-1
       + 7/3*z3*[1-z3]^-1*zeta3
       + 1/4*z3*[1-z3]^-1*pi^2
       - 2*z3
       - 7/6*z3*zeta3
       + 1/8*z3*pi^2
       + 1/2*z3^2*[1-z3]^-1
       - 1/16*z3^2*[1-z3]^-1*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 3/4*[1-z3]^-1
       - z3*[1-z3]^-1
       - 1/2*z3
       + 1/4*z3^2*[1-z3]^-1 ) );

id calD30FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 67/18
       + 1/2*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 202/27
       + 14/3*zeta3
       + 11/24*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 67/18
       - 1/2*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 11/12
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 4/3
       + 8/3*[1-z3]^-1
       - 4/3*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2
       + 4*[1-z3]^-1
       - 2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 4*[1-z3]^-1
       + 2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 17/3
       - 11/3*[1-z3]^-1
       + 5/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1
       + 2*[1-z3]^-1
       - z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 4*[1-z3]^-1
       + 2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 17/3
       - 11/3*[1-z3]^-1
       + 5/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 17/3
       + 11/3*[1-z3]^-1
       - 5/3*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 67/9
       + 67/9*[1-z3]^-1
       - [1-z3]^-1*pi^2
       + 1/2*pi^2
       - 49/9*z3
       + 1/2*z3*pi^2
       - 4/9*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 4*[1-z3]^-1
       - 2*z3
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       - 1/6*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 17/12
       + 5/12*z3
       + 1/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 17/6
       - 5/6*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 67/18
       + 1/4*pi^2
       - 49/18*z3
       + 1/4*z3*pi^2
       - 2/9*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 202/27
       - 14/3*zeta3
       - 11/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1214/81
       - 77/18*zeta3
       - 67/72*pi^2
       - 1/48*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 67/18
       - 1/2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 67/18
       - 1/4*pi^2
       + 49/18*z3
       - 1/4*z3*pi^2
       + 2/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 202/27
       - 7/3*zeta3
       - 17/24*pi^2
       + 121/27*z3
       - 7/3*z3*zeta3
       - 5/24*z3*pi^2
       + 13/27*z3^2
       - 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 17/6
       + 5/6*z3
       + 1/3*z3^2 ) );

id calE30FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/9
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 28/27
       - 1/12*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 5/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       - 2/3*[1-z3]^-1
       + 2/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * ( 10/9
       - 10/9*[1-z3]^-1
       + 10/9*z3
       - 8/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       - 1/6*z3
       + 1/12*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       - 1/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 5/9
       + 5/9*z3
       - 4/9*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 28/27
       + 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 164/81
       + 7/9*zeta3
       + 5/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/9
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 5/9
       - 5/9*z3
       + 4/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * (  - 28/27
       + 1/12*pi^2
       - 28/27*z3
       + 1/12*z3*pi^2
       + 26/27*z3^2
       - 1/24*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 1/3*z3
       + 1/6*z3^2 ) );

id calG30FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 5/9
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 28/27
       - 1/12*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 5/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       - 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2/3
       - 2/3*[1-z3]^-1
       + 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * ( 10/9
       - 10/9*[1-z3]^-1
       + 10/9*z3
       + 10/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       - 1/6*z3
       - 1/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/3
       + 1/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 5/9
       + 5/9*z3
       + 5/9*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 28/27
       + 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 164/81
       + 7/9*zeta3
       + 5/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/9
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 5/9
       - 5/9*z3
       - 5/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * (  - 28/27
       + 1/12*pi^2
       - 28/27*z3
       + 1/12*z3*pi^2
       - 28/27*z3^2
       + 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 1/3*z3
       - 1/3*z3^2 ) );

id calD30ggFFg = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 7/4
       + 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 7/2
       + 7/3*zeta3
       + 3/16*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 3/4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 7/4
       - 1/4*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 3/8
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 8/3
       + 4/3*z3^-1
       + 4/3*[1-z3]^-1
       + 4/3*z3
       - 4/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 3/2
       - 3/2*[1-z3]^-1
       + 9/2*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 3/2
       - 3/2*[1-z3]^-1
       + 9/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 3/2
       + 3/2*[1-z3]^-1
       - 9/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 7/2
       - 1/2*z3^-1*pi^2
       + 7/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*pi^2
       + pi^2
       - 13/2*z3
       - 1/2*z3*pi^2
       + 1/2*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/3
       + 1/6*z3^-1
       + 1/6*z3
       - 1/6*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 3/8
       + 9/8*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 3/4
       - 9/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 7/4
       - 1/4*z3^-1*pi^2
       + 1/2*pi^2
       - 13/4*z3
       - 1/4*z3*pi^2
       + 1/4*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 7/2
       - 7/3*zeta3
       - 3/16*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 7
       - 7/4*zeta3
       - 7/16*pi^2
       - 1/96*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 1/4*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 7/4
       + 1/4*z3^-1*pi^2
       - 1/2*pi^2
       + 13/4*z3
       + 1/4*z3*pi^2
       - 1/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 7/2
       + 7/3*z3^-1*zeta3
       - 14/3*zeta3
       - 3/16*pi^2
       + 11/2*z3
       + 7/3*z3*zeta3
       - 9/16*z3*pi^2
       - 7/3*z3^2*zeta3
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 9/4*z3 ) );

id calD30qgFFg = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 4/3
       + 4/3*z3^-1
       + 2/3*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 2*z3^-1
       - z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2*z3
       + 3/2*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 2
       - 2*z3^-1
       - z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 2*z3
       + 3/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * ( 2*z3
       - 3/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*z3^-1*pi^2
       + 1/2*pi^2
       + 5*z3
       - 1/4*z3*pi^2
       - 7/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*z3
       + 3/8*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( z3
       - 3/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/4*z3^-1*pi^2
       + 1/4*pi^2
       + 5/2*z3
       - 1/8*z3*pi^2
       - 7/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/4*z3^-1*pi^2
       - 1/4*pi^2
       - 5/2*z3
       + 1/8*z3*pi^2
       + 7/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 7/3*z3^-1*zeta3
       - 7/3*zeta3
       - 5*z3
       + 7/6*z3*zeta3
       + 1/4*z3*pi^2
       + 7/2*z3^2
       - 3/16*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - z3
       + 3/4*z3^2 ) );



==> anc/X30IFh.inc <==
id calqA30IFg     = (  + D0([1-z1])*ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^2 * ( 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * ( 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e * (  - 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D1([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3
       )

       + D2([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4*z3
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * ( 1/2
       - 1/4*z3^-1
       - 1/4*z3^-1*z1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * ( 1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * (  - 1
       - z3^-1*[1-z1]^-1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       + [1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z2])*e * (  - 1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       )

       + ln(z3)*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * ( 1/2
       - 1/4*z3^-1
       - 1/4*z3^-1*z1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1
       - z3^-1*[1-z1]^-1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       + [1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - 1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * ( 1/2
       + 1/2*z3^-1*[1-z1]^-1
       - 1/4*z3^-1
       - 1/4*z3^-1*z1
       - 1/2*[1-z1]^-1
       + 1/4*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       - z3^-1*[1-z1]^-1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       + [1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e * ( 1
       + z3^-1*[1-z1]^-1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       - [1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * ( 1
       - 1/2*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * ( 1/2
       - 1/4*z3^-1
       - 1/4*z3^-1*z1
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - 1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/12*z3^-1*pi^2
       - 1/12*pi^2
       + 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/3*z3^-1*zeta3
       - 1/3*zeta3
       + 1/6*z3*zeta3
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/2*z3
       )

       + Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       + 1/2*z3^-1*z1
       )

       + Dd([1-z2])*e^2 * ( 1/24*z3^-1*pi^2
       + 1/24*z3^-1*z1*pi^2
       - 1/12*pi^2
       )

       + Dd([1-z2]) * ( 1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1 ) );

id calqA30IFq     = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*D2([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D0([1-z3])*ln(z1)^2*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*[1-z1]^-1
       - 1/4*z1
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 1/4
       - 1/4*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/3*zeta3
       )

       + D0([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^2 * ( 1/24*pi^2
       + 1/24*z1*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 1/2
       - 1/2*z1
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z1])*D2([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/4
       - 1/4*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/3*zeta3
       )

       + D0([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^2 * ( 1/24*pi^2
       + 1/24*z3*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + D1([1-z3])*D1([1-z1])*Dd([1-z2])*e^2 * ( 1
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       - 1/2*z1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + D1([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2])*e^2 * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       - 1/2*z3
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + D1([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z3])*Dd([1-z2])*e^2 * (  - 1/4
       - 1/4*z1
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z1])*Dd([1-z2])*e^2 * (  - 1/4
       - 1/4*z3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6
       )

       + D3([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/6
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12
       + 1/6*[1-z3]^-1
       - 1/12*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/4*z3
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * ( 1/2
       - 1/4*[1-z3]^-1
       - 1/4*[1-z3]^-1*z1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * ( 1
       - 1/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * (  - 1
       - [1-z3]^-1*[1-z1]^-1
       + 1/2*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       + 1/2*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1
       - 1/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*[1-z3]^-1*pi^2
       + 1/24*pi^2
       + 1/24*z3*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z2])*e * (  - 1
       + 1/2*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       )

       + ln(z3)*Dd([1-z2])*e^2 * (  - 1
       + 1/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12
       - 1/12*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * ( 1/2
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1
       + 1/2*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/24*pi^2
       + 1/24*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*[1-z1]^-1
       + 1/12*z1
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*[1-z1]^-1
       - 1/4*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       - 1/2*[1-z1]^-1
       + 1/4*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       - 1/4*z1
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * ( 1/2
       - 1/4*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*[1-z1]^-1
       + 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       + 1/2*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/12*[1-z1]^-1*pi^2
       - 1/24*pi^2
       - 1/24*z1*pi^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + ln(z1)*Dd([1-z2])*e * ( 1
       - 1/2*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * ( 1
       - 1/2*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/12
       - 1/12*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       + 1/4*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       - 1/4*z1
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * ( 1/2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/24*pi^2
       + 1/24*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       - 1/2*z1
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3*zeta3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/1440*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e * (  - 1/24*pi^2
       - 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/6*zeta3
       - 1/24*pi^2
       - 1/6*z1*zeta3
       + 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - 1/2*z1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/24*pi^2
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6*zeta3
       - 1/24*pi^2
       - 1/6*z3*zeta3
       + 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3
       )

       + Dd([1-z2])*e * ( 1
       )

       + Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + Dd([1-z2]) * ( 1 ) );

id calgA30IFq     = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + z1
       - z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z1
       - z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D0([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*Dd([1-z2])*e^2 * (  - 1/24*pi^2
       + 1/12*z1*pi^2
       - 1/12*z1^2*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2
       + z1
       - z1^2
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - z1
       + z1^2
       )

       + D1([1-z3])*Dd([1-z2])*e * (  - 1/2
       + z1
       - z1^2
       )

       + D1([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D2([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       + 1/4*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*[1-z3]^-1*z1^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 1/2*[1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z3]^-1*z1^2
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - 1/2*[1-z3]^-1
       + [1-z3]^-1*z1
       - [1-z3]^-1*z1^2
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 1/2*[1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z3]^-1*z1^2
       )

       + ln(z3)*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - 1/2*[1-z3]^-1
       + [1-z3]^-1*z1
       - [1-z3]^-1*z1^2
       )

       + ln(z3)*Dd([1-z2])*e^2 * ( 1/2*z3^-1
       + 1/2*[1-z3]^-1
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * ( 1/2*z3^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/12
       + 1/6*z1
       - 1/6*z1^2
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/24*pi^2
       - 1/12*z1*pi^2
       + 1/12*z1^2*pi^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + z1
       - z1^2
       )

       + ln(z1)*Dd([1-z2])*e * (  - 1
       + 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       )

       + ln(z1)*Dd([1-z2])*e^2 * (  - 1/2*z3^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/24*pi^2
       + 1/12*z1*pi^2
       - 1/12*z1^2*pi^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/2
       + z1
       - z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * ( 1/24*pi^2
       - 1/12*z1*pi^2
       + 1/12*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/6*zeta3
       - 1/24*pi^2
       - 1/3*z1*zeta3
       + 1/3*z1^2*zeta3
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/2
       )

       + Dd([1-z2])*e * (  - 1/2*z3^-1
       )

       + Dd([1-z2])*e^2 * (  - 1/24*z3^-1*pi^2
       + 1/12*z3^-1*z1*pi^2
       - 1/12*z3^-1*z1^2*pi^2
       + 1/12*pi^2
       )

       + Dd([1-z2]) * (  - 1
       + 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2 ) );

id calgf30IFg2    = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2])*e^2 * (  - 1/8
       + 1/8*z1^-1
       + 1/4*z1
       - 1/4*z1^2
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/4*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 1/4
       + 1/4*z1^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 1/8
       + 1/8*z1^-1
       + 1/4*z1
       - 1/4*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/4*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + D0([1-z3])*Dd([1-z2])*e^2 * (  - 1/48*z1^-1*pi^2
       + 1/48*pi^2
       - 1/24*z1*pi^2
       + 1/24*z1^2*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 1/4
       + 1/4*z1^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 1/4
       - 1/4*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/4
       + 1/4*z1^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 1/4
       - 1/4*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D2([1-z3])*Dd([1-z2])*e^2 * (  - 1/8
       + 1/8*z1^-1
       + 1/4*z1
       - 1/4*z1^2
       )

       + D2([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * ( 3/8*z3^-1*z1^-1*[1-z1]^-1
       - 3/8*z3^-1*[1-z1]^-1
       - 7/8*z3^-1
       + 1/4*z3^-1*z1
       - 1/4*z3^-1*z1^2
       + 1/8*[1-z3]^-1*z1^-1*[1-z1]^-1
       - 1/8*[1-z3]^-1*[1-z1]^-1
       - 1/8*[1-z3]^-1
       + 1/4*[1-z3]^-1*z1
       - 1/4*[1-z3]^-1*z1^2
       - 1/2*z1^-1*[1-z1]^-1
       + 1/2*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * ( 3/4*z3^-1*z1^-1*[1-z1]^-1
       - 3/4*z3^-1*[1-z1]^-1
       - 7/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       + 1/4*[1-z3]^-1*z1^-1*[1-z1]^-1
       - 1/4*[1-z3]^-1*[1-z1]^-1
       - 1/4*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - 1/2*[1-z3]^-1*z1^2
       - z1^-1*[1-z1]^-1
       + [1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * (  - 3/4*z3^-1*z1^-1*[1-z1]^-1
       - 1/4*z3^-1*[1-z1]^-1
       + 7/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       - 1/4*[1-z3]^-1*z1^-1*[1-z1]^-1
       + 1/4*[1-z3]^-1*[1-z1]^-1
       + 1/4*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*[1-z3]^-1*z1^2
       + z1^-1*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * ( 3/4*z3^-1*z1^-1*[1-z1]^-1
       - 3/4*z3^-1*[1-z1]^-1
       - 7/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       + 1/4*[1-z3]^-1*z1^-1*[1-z1]^-1
       - 1/4*[1-z3]^-1*[1-z1]^-1
       - 1/4*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - 1/2*[1-z3]^-1*z1^2
       - z1^-1*[1-z1]^-1
       + [1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)*Dd([1-z2])*e * (  - 3/4*z3^-1*z1^-1*[1-z1]^-1
       + 3/4*z3^-1*[1-z1]^-1
       + 7/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       - 1/4*[1-z3]^-1*z1^-1*[1-z1]^-1
       + 1/4*[1-z3]^-1*[1-z1]^-1
       + 1/4*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*[1-z3]^-1*z1^2
       + z1^-1*[1-z1]^-1
       - [1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * (  - 1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * ( 3/8*z3^-1*z1^-1*[1-z1]^-1
       - 3/8*z3^-1*[1-z1]^-1
       - 7/8*z3^-1
       + 1/4*z3^-1*z1
       - 1/4*z3^-1*z1^2
       - 1/2*z1^-1*[1-z1]^-1
       + 1/2*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 3/4*z3^-1*z1^-1*[1-z1]^-1
       - 1/4*z3^-1*[1-z1]^-1
       + 7/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       + z1^-1*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 3/4*z3^-1*z1^-1*[1-z1]^-1
       - 3/4*z3^-1*[1-z1]^-1
       - 7/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       - z1^-1*[1-z1]^-1
       + [1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - 3/4*z3^-1*z1^-1*[1-z1]^-1
       + 3/4*z3^-1*[1-z1]^-1
       + 7/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       + z1^-1*[1-z1]^-1
       - [1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/24
       - 1/24*z1^-1
       - 1/12*z1
       + 1/12*z1^2
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/8
       + 1/8*z1^-1
       + 1/4*z1
       - 1/4*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/8
       - 1/8*z1^-1
       - 1/4*z1
       + 1/4*z1^2
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * ( 3/8*z3^-1*z1^-1*[1-z1]^-1
       + 1/8*z3^-1*[1-z1]^-1
       - 7/8*z3^-1
       + 1/4*z3^-1*z1
       - 1/4*z3^-1*z1^2
       - 1/2*z1^-1*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/8
       - 1/8*z1^-1
       - 1/4*z1
       + 1/4*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/4*z1^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 3/4*z3^-1*z1^-1*[1-z1]^-1
       - 1/4*z3^-1*[1-z1]^-1
       + 7/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       + z1^-1*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/48*z1^-1*pi^2
       - 1/48*pi^2
       + 1/24*z1*pi^2
       - 1/24*z1^2*pi^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/4
       - 1/4*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(z1)*Dd([1-z2])*e * ( 3/4*z3^-1*z1^-1*[1-z1]^-1
       + 1/4*z3^-1*[1-z1]^-1
       - 7/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       - z1^-1*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * ( 1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/24
       + 1/24*z1^-1
       + 1/12*z1
       - 1/12*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/8
       - 1/8*z1^-1
       - 1/4*z1
       + 1/4*z1^2
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * ( 3/8*z3^-1*z1^-1*[1-z1]^-1
       - 3/8*z3^-1*[1-z1]^-1
       - 7/8*z3^-1
       + 1/4*z3^-1*z1
       - 1/4*z3^-1*z1^2
       - 1/2*z1^-1*[1-z1]^-1
       + 1/2*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/48*z1^-1*pi^2
       + 1/48*pi^2
       - 1/24*z1*pi^2
       + 1/24*z1^2*pi^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/4
       + 1/4*z1^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - 3/4*z3^-1*z1^-1*[1-z1]^-1
       + 3/4*z3^-1*[1-z1]^-1
       + 7/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       + z1^-1*[1-z1]^-1
       - [1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/4*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * ( 1/48*z1^-1*pi^2
       - 1/48*pi^2
       + 1/24*z1*pi^2
       - 1/24*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/12*z1^-1*zeta3
       - 1/12*zeta3
       + 1/6*z1*zeta3
       - 1/6*z1^2*zeta3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/12*z3^-1*pi^2
       - 1/12*pi^2
       + 1/24*z3*pi^2
       - 1/24*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/3*z3^-1*zeta3
       - 1/3*zeta3
       + 1/6*z3*zeta3
       - 1/6*z3^2*zeta3
       )

       + Dd([1-z2])*e * ( 1
       )

       + Dd([1-z2])*e^2 * ( 1
       - 1/16*z3^-1*z1^-1*[1-z1]^-1*pi^2
       + 1/16*z3^-1*[1-z1]^-1*pi^2
       + 7/48*z3^-1*pi^2
       - 1/24*z3^-1*z1*pi^2
       + 1/24*z3^-1*z1^2*pi^2
       + 1/12*z1^-1*[1-z1]^-1*pi^2
       - 1/12*[1-z1]^-1*pi^2
       - 1/24*z3*z1^-1*[1-z1]^-1*pi^2
       + 1/24*z3*[1-z1]^-1*pi^2
       + 1/24*z3^2*z1^-1*[1-z1]^-1*pi^2
       - 1/24*z3^2*[1-z1]^-1*pi^2
       )

       + Dd([1-z2]) * ( 3/4*z3^-1*z1^-1*[1-z1]^-1
       - 3/4*z3^-1*[1-z1]^-1
       - 7/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       - z1^-1*[1-z1]^-1
       + [1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1 ) );

id calgf30IFg3    = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*D2([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D0([1-z3])*ln(z1)^2*Dd([1-z2])*e^2 * (  - 7/8
       + 3/8*z1^-1*[1-z1]^-1
       + 1/8*[1-z1]^-1
       + 1/4*z1
       - 1/4*z1^2
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 7/4
       - 3/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 7/4
       + 3/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 7/8
       + 3/8*z1^-1*[1-z1]^-1
       - 3/8*[1-z1]^-1
       + 1/4*z1
       - 1/4*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 7/4
       - 3/4*z1^-1*[1-z1]^-1
       + 3/4*[1-z1]^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/3*zeta3
       )

       + D0([1-z3])*Dd([1-z2])*e^2 * (  - 1/16*z1^-1*[1-z1]^-1*pi^2
       + 1/16*[1-z1]^-1*pi^2
       + 7/48*pi^2
       - 1/24*z1*pi^2
       + 1/24*z1^2*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 7/4
       + 3/4*z1^-1*[1-z1]^-1
       - 3/4*[1-z1]^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z1])*D2([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*[1-z3]^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + [1-z3]^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1
       - [1-z3]^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/4*z3
       - 1/4*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/3*zeta3
       )

       + D0([1-z1])*Dd([1-z2])*e^2 * ( 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z3])*D1([1-z1])*Dd([1-z2])*e^2 * ( 1
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 7/4
       - 3/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 7/4
       + 3/4*z1^-1*[1-z1]^-1
       - 3/4*[1-z1]^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 7/4
       - 3/4*z1^-1*[1-z1]^-1
       + 3/4*[1-z1]^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2])*e^2 * (  - 1
       + [1-z3]^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z3])*Dd([1-z2])*e^2 * (  - 7/8
       + 3/8*z1^-1
       + 1/4*z1
       - 1/4*z1^2
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/4*z3
       - 1/4*z3^2
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6
       )

       + D3([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/6
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*[1-z3]^-1
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*[1-z3]^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*[1-z3]^-1
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * ( 1/8*z3^-1*z1^-1*[1-z1]^-1
       - 1/8*z3^-1*[1-z1]^-1
       - 1/8*z3^-1
       + 1/4*z3^-1*z1
       - 1/4*z3^-1*z1^2
       + 3/8*[1-z3]^-1*z1^-1*[1-z1]^-1
       - 3/8*[1-z3]^-1*[1-z1]^-1
       - 7/8*[1-z3]^-1
       + 1/4*[1-z3]^-1*z1
       - 1/4*[1-z3]^-1*z1^2
       - 1/2*z1^-1*[1-z1]^-1
       + 1/2*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*[1-z3]^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - [1-z3]^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * ( 1/4*z3^-1*z1^-1*[1-z1]^-1
       - 1/4*z3^-1*[1-z1]^-1
       - 1/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       + 3/4*[1-z3]^-1*z1^-1*[1-z1]^-1
       - 3/4*[1-z3]^-1*[1-z1]^-1
       - 7/4*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - 1/2*[1-z3]^-1*z1^2
       - z1^-1*[1-z1]^-1
       + [1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * (  - 1/4*z3^-1*z1^-1*[1-z1]^-1
       + 1/4*z3^-1*[1-z1]^-1
       + 1/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       - 3/4*[1-z3]^-1*z1^-1*[1-z1]^-1
       - 1/4*[1-z3]^-1*[1-z1]^-1
       + 7/4*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*[1-z3]^-1*z1^2
       + z1^-1*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/4*z3^-1*z1^-1*[1-z1]^-1
       - 1/4*z3^-1*[1-z1]^-1
       - 1/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       + 3/4*[1-z3]^-1*z1^-1*[1-z1]^-1
       - 3/4*[1-z3]^-1*[1-z1]^-1
       - 7/4*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - 1/2*[1-z3]^-1*z1^2
       - z1^-1*[1-z1]^-1
       + [1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*[1-z3]^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1-z3]^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)*Dd([1-z2])*e * (  - 1/4*z3^-1*z1^-1*[1-z1]^-1
       + 1/4*z3^-1*[1-z1]^-1
       + 1/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       - 3/4*[1-z3]^-1*z1^-1*[1-z1]^-1
       + 3/4*[1-z3]^-1*[1-z1]^-1
       + 7/4*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*[1-z3]^-1*z1^2
       + z1^-1*[1-z1]^-1
       - [1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * (  - 1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * ( 1/8*z3^-1*z1^-1*[1-z1]^-1
       - 1/8*z3^-1*[1-z1]^-1
       - 1/8*z3^-1
       + 1/4*z3^-1*z1
       - 1/4*z3^-1*z1^2
       - 1/2*z1^-1*[1-z1]^-1
       + 1/2*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1/4*z3^-1*z1^-1*[1-z1]^-1
       + 1/4*z3^-1*[1-z1]^-1
       + 1/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       + z1^-1*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/4*z3^-1*z1^-1*[1-z1]^-1
       - 1/4*z3^-1*[1-z1]^-1
       - 1/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       - z1^-1*[1-z1]^-1
       + [1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - 1/4*z3^-1*z1^-1*[1-z1]^-1
       + 1/4*z3^-1*[1-z1]^-1
       + 1/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       + z1^-1*[1-z1]^-1
       - [1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2])*e^2 * ( 7/24
       - 1/8*z1^-1*[1-z1]^-1
       - 1/24*[1-z1]^-1
       - 1/12*z1
       + 1/12*z1^2
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 7/8
       + 3/8*z1^-1*[1-z1]^-1
       + 1/8*[1-z1]^-1
       + 1/4*z1
       - 1/4*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 7/8
       - 3/8*z1^-1*[1-z1]^-1
       - 1/8*[1-z1]^-1
       - 1/4*z1
       + 1/4*z1^2
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * ( 1/8*z3^-1*z1^-1*[1-z1]^-1
       - 1/8*z3^-1*[1-z1]^-1
       - 1/8*z3^-1
       + 1/4*z3^-1*z1
       - 1/4*z3^-1*z1^2
       - 1/2*z1^-1*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 7/8
       - 3/8*z1^-1*[1-z1]^-1
       - 1/8*[1-z1]^-1
       - 1/4*z1
       + 1/4*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 7/4
       + 3/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/4*z3^-1*z1^-1*[1-z1]^-1
       + 1/4*z3^-1*[1-z1]^-1
       + 1/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       + z1^-1*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/16*z1^-1*[1-z1]^-1*pi^2
       + 1/48*[1-z1]^-1*pi^2
       - 7/48*pi^2
       + 1/24*z1*pi^2
       - 1/24*z1^2*pi^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 7/4
       - 3/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(z1)*Dd([1-z2])*e * ( 1/4*z3^-1*z1^-1*[1-z1]^-1
       - 1/4*z3^-1*[1-z1]^-1
       - 1/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       - z1^-1*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * ( 1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 7/24
       + 1/8*z1^-1*[1-z1]^-1
       - 1/8*[1-z1]^-1
       + 1/12*z1
       - 1/12*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 7/8
       - 3/8*z1^-1*[1-z1]^-1
       + 3/8*[1-z1]^-1
       - 1/4*z1
       + 1/4*z1^2
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * ( 1/8*z3^-1*z1^-1*[1-z1]^-1
       - 1/8*z3^-1*[1-z1]^-1
       - 1/8*z3^-1
       + 1/4*z3^-1*z1
       - 1/4*z3^-1*z1^2
       - 1/2*z1^-1*[1-z1]^-1
       + 1/2*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/16*z1^-1*[1-z1]^-1*pi^2
       + 1/16*[1-z1]^-1*pi^2
       + 7/48*pi^2
       - 1/24*z1*pi^2
       + 1/24*z1^2*pi^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 7/4
       + 3/4*z1^-1*[1-z1]^-1
       - 3/4*[1-z1]^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - 1/4*z3^-1*z1^-1*[1-z1]^-1
       + 1/4*z3^-1*[1-z1]^-1
       + 1/4*z3^-1
       - 1/2*z3^-1*z1
       + 1/2*z3^-1*z1^2
       + z1^-1*[1-z1]^-1
       - [1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3*zeta3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/1440*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 7/4
       - 3/4*z1^-1*[1-z1]^-1
       + 3/4*[1-z1]^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * ( 1/16*z1^-1*[1-z1]^-1*pi^2
       - 1/16*[1-z1]^-1*pi^2
       - 7/48*pi^2
       + 1/24*z1*pi^2
       - 1/24*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4*z1^-1*[1-z1]^-1*zeta3
       - 1/4*[1-z1]^-1*zeta3
       - 7/12*zeta3
       + 1/6*z1*zeta3
       - 1/6*z1^2*zeta3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 1/2*z3
       + 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*pi^2
       + 1/24*z3*pi^2
       - 1/24*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/3*zeta3
       + 1/6*z3*zeta3
       - 1/6*z3^2*zeta3
       )

       + Dd([1-z2])*e * ( 1
       )

       + Dd([1-z2])*e^2 * ( 1
       - 1/48*z3^-1*z1^-1*[1-z1]^-1*pi^2
       + 1/48*z3^-1*[1-z1]^-1*pi^2
       + 1/48*z3^-1*pi^2
       - 1/24*z3^-1*z1*pi^2
       + 1/24*z3^-1*z1^2*pi^2
       + 1/12*z1^-1*[1-z1]^-1*pi^2
       - 1/12*[1-z1]^-1*pi^2
       - 1/24*z3*z1^-1*[1-z1]^-1*pi^2
       + 1/24*z3*[1-z1]^-1*pi^2
       + 1/24*z3^2*z1^-1*[1-z1]^-1*pi^2
       - 1/24*z3^2*[1-z1]^-1*pi^2
       )

       + Dd([1-z2]) * ( 1/4*z3^-1*z1^-1*[1-z1]^-1
       - 1/4*z3^-1*[1-z1]^-1
       - 1/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       - z1^-1*[1-z1]^-1
       + [1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1 ) );

id calgG30IFq     = (  + D0([1-z1])*ln(z3)^2*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^2 * ( z3
       - z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * ( z3
       - z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e * (  - z3
       + z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^2 * (  - 1/24*pi^2
       - z3
       + 1/12*z3*pi^2
       + z3^2
       - 1/12*z3^2*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2])*e^2 * ( 1/2
       - z3
       + z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - z3
       + z3^2
       )

       + D1([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + D1([1-z1])*Dd([1-z2])*e^2 * ( z3
       - z3^2
       )

       + D2([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * ( 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( z3
       - z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * ( 1/2*z1^-1*[1-z1]^-1
       - 1/2*[1-z1]^-1
       - z3*z1^-1*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       - z3^2*[1-z1]^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2*z1^-1*[1-z1]^-1
       + z3*z1^-1*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z1^-1*[1-z1]^-1
       - 1/2*[1-z1]^-1
       - z3*z1^-1*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       - z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/24*pi^2
       - z3
       + 1/12*z3*pi^2
       + z3^2
       - 1/12*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z2])*e * (  - 1/2*z1^-1*[1-z1]^-1
       + 1/2*[1-z1]^-1
       + z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * ( z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * ( 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2*z1^-1*[1-z1]^-1
       + z3*z1^-1*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z1^-1*[1-z1]^-1
       - 1/2*[1-z1]^-1
       - z3*z1^-1*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       - z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - z3
       + z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/24*pi^2
       - z3
       + 1/12*z3*pi^2
       + z3^2
       - 1/12*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - 1/2*z1^-1*[1-z1]^-1
       + 1/2*[1-z1]^-1
       + z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * ( z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * ( 1/4*z1^-1*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*z1^-1*[1-z1]^-1
       + z3*z1^-1*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e * ( 1/2*z1^-1*[1-z1]^-1
       - z3*z1^-1*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * (  - z3*z1^-1*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * ( 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - 1/2*z1^-1*[1-z1]^-1
       + 1/2*[1-z1]^-1
       + z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * ( z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/24*pi^2
       + z3
       - 1/12*z3*pi^2
       - z3^2
       + 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6*zeta3
       + z3
       - 1/3*z3*zeta3
       - 1/12*z3*pi^2
       - z3^2
       + 1/3*z3^2*zeta3
       + 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( z3
       - z3^2
       )

       + Dd([1-z2])*e * (  - z3*z1^-1*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       - z3^2*[1-z1]^-1
       )

       + Dd([1-z2])*e^2 * (  - 1/24*z1^-1*[1-z1]^-1*pi^2
       + 1/24*[1-z1]^-1*pi^2
       - z3*z1^-1*[1-z1]^-1
       + 1/12*z3*z1^-1*[1-z1]^-1*pi^2
       + z3*[1-z1]^-1
       - 1/12*z3*[1-z1]^-1*pi^2
       + z3^2*z1^-1*[1-z1]^-1
       - 1/12*z3^2*z1^-1*[1-z1]^-1*pi^2
       - z3^2*[1-z1]^-1
       + 1/12*z3^2*[1-z1]^-1*pi^2
       )

       + Dd([1-z2]) * ( 1/2*z1^-1*[1-z1]^-1
       - 1/2*[1-z1]^-1
       - z3*z1^-1*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       - z3^2*[1-z1]^-1 ) );

id calqpG30IFg    = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       )

       + D0([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       )

       + D0([1-z3])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       + 1/12*z1^-1*pi^2
       - 1/12*pi^2
       + 1/24*z1*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1
       - z1^-1
       - 1/2*z1
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       - 1/2*z1
       )

       + D1([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D1([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       )

       + D2([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/2*[1-z3]^-1*z1^-1
       + 1/2*[1-z3]^-1
       - 1/4*[1-z3]^-1*z1
       + 1/4*z1^-1
       + 1/4*z3*z1^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - [1-z3]^-1*z1^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * ( [1-z3]^-1*z1^-1
       - [1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * (  - [1-z3]^-1*z1^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z3)*Dd([1-z2])*e * ( [1-z3]^-1*z1^-1
       - [1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * ( 1
       + [1-z3]^-1*z1^-1
       - [1-z3]^-1
       - z1^-1
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * ( 1/4*z1^-1
       + 1/4*z3*z1^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z1^-1
       + 1/12*z1
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1^-1
       + 1/4*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z1^-1
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * ( 1/4*z1^-1
       + 1/4*z3*z1^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z1^-1
       + 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       - 1/12*z1^-1*pi^2
       + 1/12*pi^2
       - 1/24*z1*pi^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + ln(z1)*Dd([1-z2])*e * ( 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/6
       - 1/6*z1^-1
       - 1/12*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1^-1
       + 1/4*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z1^-1
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * ( 1/4*z1^-1
       + 1/4*z3*z1^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       + 1/12*z1^-1*pi^2
       - 1/12*pi^2
       + 1/24*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       - 1/12*z1^-1*pi^2
       + 1/12*pi^2
       - 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       - 1/3*z1^-1*zeta3
       - 1/12*z1^-1*pi^2
       + 1/3*zeta3
       + 1/12*pi^2
       - 1/6*z1*zeta3
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 1
       + z1^-1
       )

       + Dd([1-z2])*e * (  - 1
       + z1^-1
       )

       + Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       - 1/24*z1^-1*pi^2
       - 1/24*z3*z1^-1*pi^2
       )

       + Dd([1-z2]) * ( 1/2*z1^-1
       + 1/2*z3*z1^-1 ) );

id calqG30IFq     = (  + ln(z3)^2*Dd([1-z2])*e^2 * ( 1/2*z3^-1*z1^-1
       - 1/2*z3^-1
       + 1/4*z3^-1*z1
       - 1/2*z1^-1
       + 1/4*z3*z1^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * ( z3^-1*z1^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * (  - z3^-1*z1^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * ( z3^-1*z1^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z3)*Dd([1-z2])*e * (  - z3^-1*z1^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * (  - 1
       - z3^-1*z1^-1
       + z3^-1
       + z1^-1
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * ( 1/2*z3^-1*z1^-1
       - 1/2*z3^-1
       + 1/4*z3^-1*z1
       - 1/2*z1^-1
       + 1/4*z3*z1^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - z3^-1*z1^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + z1^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( z3^-1*z1^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - z1^-1
       + 1/2*z3*z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e * (  - z3^-1*z1^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + z1^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       - z3^-1*z1^-1
       + z3^-1
       + z1^-1
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * ( 1/2*z3^-1*z1^-1
       - 1/2*z3^-1
       + 1/4*z3^-1*z1
       - 1/2*z1^-1
       + 1/4*z3*z1^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - z3^-1*z1^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z1)*Dd([1-z2])*e * ( z3^-1*z1^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * ( 1
       + z3^-1*z1^-1
       - z3^-1
       - z1^-1
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * ( 1/2*z3^-1*z1^-1
       - 1/2*z3^-1
       + 1/4*z3^-1*z1
       - 1/2*z1^-1
       + 1/4*z3*z1^-1
       )

       + ln([1-z1])*Dd([1-z2])*e * (  - z3^-1*z1^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + z1^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       - z3^-1*z1^-1
       + z3^-1
       + z1^-1
       )

       + Dd([1-z2])*e * ( 1
       + z3^-1*z1^-1
       - z3^-1
       - z1^-1
       )

       + Dd([1-z2])*e^2 * ( 1
       + z3^-1*z1^-1
       - 1/12*z3^-1*z1^-1*pi^2
       - z3^-1
       + 1/12*z3^-1*pi^2
       - 1/24*z3^-1*z1*pi^2
       - z1^-1
       + 1/12*z1^-1*pi^2
       - 1/24*z3*z1^-1*pi^2
       )

       + Dd([1-z2]) * ( z3^-1*z1^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - z1^-1
       + 1/2*z3*z1^-1 ) );

id calqE30IFqp    = (  + D0([1-z1])*ln(z3)^2*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^2 * ( z3
       - z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * ( z3
       - z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e * (  - z3
       + z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^2 * (  - 1/24*pi^2
       - z3
       + 1/12*z3*pi^2
       + z3^2
       - 1/12*z3^2*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2])*e^2 * ( 1/2
       - z3
       + z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - z3
       + z3^2
       )

       + D1([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + D1([1-z1])*Dd([1-z2])*e^2 * ( z3
       - z3^2
       )

       + D2([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z3
       - z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( z3
       - z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - z3*z1^-1*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       - z3^2*[1-z1]^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2*[1-z1]^-1
       + z3*z1^-1*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * (  - z3*z1^-1*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       - z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/24*pi^2
       - z3
       + 1/12*z3*pi^2
       + z3^2
       - 1/12*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z2])*e * ( z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * ( z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2*[1-z1]^-1
       + z3*z1^-1*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - z3*z1^-1*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       - z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - z3
       + z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/24*pi^2
       - z3
       + 1/12*z3*pi^2
       + z3^2
       - 1/12*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln([1-z3])*Dd([1-z2])*e * ( z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * ( z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * ( 1/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*[1-z1]^-1
       + z3*z1^-1*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e * ( 1/2*[1-z1]^-1
       - z3*z1^-1*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * (  - z3*z1^-1*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e * ( z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * ( z3*z1^-1*[1-z1]^-1
       - z3*[1-z1]^-1
       - z3^2*z1^-1*[1-z1]^-1
       + z3^2*[1-z1]^-1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/24*pi^2
       + z3
       - 1/12*z3*pi^2
       - z3^2
       + 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6*zeta3
       + z3
       - 1/3*z3*zeta3
       - 1/12*z3*pi^2
       - z3^2
       + 1/3*z3^2*zeta3
       + 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( z3
       - z3^2
       )

       + Dd([1-z2])*e * (  - z3*z1^-1*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       - z3^2*[1-z1]^-1
       )

       + Dd([1-z2])*e^2 * (  - z3*z1^-1*[1-z1]^-1
       + 1/12*z3*z1^-1*[1-z1]^-1*pi^2
       + z3*[1-z1]^-1
       - 1/12*z3*[1-z1]^-1*pi^2
       + z3^2*z1^-1*[1-z1]^-1
       - 1/12*z3^2*z1^-1*[1-z1]^-1*pi^2
       - z3^2*[1-z1]^-1
       + 1/12*z3^2*[1-z1]^-1*pi^2
       )

       + Dd([1-z2]) * (  - z3*z1^-1*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3^2*z1^-1*[1-z1]^-1
       - z3^2*[1-z1]^-1 ) );

id calqpE30IFq    = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       )

       + D0([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       )

       + D0([1-z3])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       + 1/12*z1^-1*pi^2
       - 1/12*pi^2
       + 1/24*z1*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1
       - z1^-1
       - 1/2*z1
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       - 1/2*z1
       )

       + D1([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + D1([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       )

       + D2([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/4
       - 1/2*[1-z3]^-1*z1^-1
       + 1/2*[1-z3]^-1
       - 1/4*[1-z3]^-1*z1
       + 1/2*z1^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       - [1-z3]^-1*z1^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + z1^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * ( 1/2
       + [1-z3]^-1*z1^-1
       - [1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - z1^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       - [1-z3]^-1*z1^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + z1^-1
       )

       + ln(z3)*Dd([1-z2])*e * ( 1/2
       + [1-z3]^-1*z1^-1
       - [1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - z1^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * ( 1
       + [1-z3]^-1*z1^-1
       - [1-z3]^-1
       - z1^-1
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*z1^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 1/2
       - z1^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1/2
       - z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z1^-1
       + 1/12*z1
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1^-1
       - 1/4*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1^-1
       + 1/4*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z1^-1
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*z1^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z1^-1
       + 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - z1^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       - 1/12*z1^-1*pi^2
       + 1/12*pi^2
       - 1/24*z1*pi^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + ln(z1)*Dd([1-z2])*e * (  - 1/2
       + z1^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/6
       - 1/6*z1^-1
       - 1/12*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1^-1
       + 1/4*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z1^-1
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*z1^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - z1^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       + 1/12*z1^-1*pi^2
       - 1/12*pi^2
       + 1/24*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1
       - z1^-1
       - 1/2*z1
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1/2
       - z1^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * ( 1
       - z1^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + z1^-1
       + 1/2*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e * (  - 1
       + z1^-1
       - 1/12*z1^-1*pi^2
       + 1/12*pi^2
       - 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       - 1/3*z1^-1*zeta3
       - 1/12*z1^-1*pi^2
       + 1/3*zeta3
       + 1/12*pi^2
       - 1/6*z1*zeta3
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 1
       + z1^-1
       )

       + Dd([1-z2])*e * (  - 1
       + z1^-1
       )

       + Dd([1-z2])*e^2 * (  - 1
       + z1^-1
       - 1/12*z1^-1*pi^2
       + 1/24*pi^2
       )

       + Dd([1-z2]) * (  - 1/2
       + z1^-1 ) );

id calqd30IFg1    = (  + D0([1-z1])*ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D2([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/4*z3^-1
       - 1/4*z3^-1*z1
       - 1/8*z1^-1*[1-z1]^-1
       + 1/8*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * (  - z3^-1*[1-z1]^-1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/4*z1^-1*[1-z1]^-1
       + 3/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)*Dd([1-z2])*e * ( 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/4*z3^-1
       - 1/4*z3^-1*z1
       - 1/8*z1^-1*[1-z1]^-1
       + 1/8*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - z3^-1*[1-z1]^-1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/4*z1^-1*[1-z1]^-1
       + 3/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * ( 1/2*z3^-1*[1-z1]^-1
       - 1/4*z3^-1
       - 1/4*z3^-1*z1
       - 1/8*z1^-1*[1-z1]^-1
       - 3/8*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - z3^-1*[1-z1]^-1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/4*z1^-1*[1-z1]^-1
       + 3/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e * ( z3^-1*[1-z1]^-1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       - 3/4*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 1/4*z3^-1
       - 1/4*z3^-1*z1
       - 1/8*z1^-1*[1-z1]^-1
       + 1/8*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - z3^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/12*z3^-1*pi^2
       - 1/12*pi^2
       + 1/24*z3*pi^2
       - 1/24*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/3*z3^-1*zeta3
       - 1/3*zeta3
       + 1/6*z3*zeta3
       - 1/6*z3^2*zeta3
       )

       + Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       )

       + Dd([1-z2])*e^2 * ( 1/2
       + 1/24*z3^-1*pi^2
       + 1/24*z3^-1*z1*pi^2
       + 1/48*z1^-1*[1-z1]^-1*pi^2
       - 1/48*[1-z1]^-1*pi^2
       - 1/24*z3*z1^-1*[1-z1]^-1*pi^2
       + 1/24*z3*[1-z1]^-1*pi^2
       + 1/24*z3^2*z1^-1*[1-z1]^-1*pi^2
       - 1/24*z3^2*[1-z1]^-1*pi^2
       )

       + Dd([1-z2]) * (  - 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1 ) );

id calqd30IFg2    = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*D2([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D0([1-z3])*ln(z1)^2*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*[1-z1]^-1
       - 1/4*z1
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 1/4
       - 1/4*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/3*zeta3
       )

       + D0([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^2 * ( 1/24*pi^2
       + 1/24*z1*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 1/2
       - 1/2*z1
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z1])*D2([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*[1-z3]^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + [1-z3]^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1
       - [1-z3]^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/4*z3
       - 1/4*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/3*zeta3
       )

       + D0([1-z1])*Dd([1-z2])*e^2 * ( 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z3])*D1([1-z1])*Dd([1-z2])*e^2 * ( 1
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       - 1/2*z1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 1/2
       + 1/2*z1
       )

       + D1([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z1
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2])*e^2 * (  - 1
       + [1-z3]^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z3
       - 1/2*z3^2
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1
       - 1/2*z3
       + 1/2*z3^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z3])*Dd([1-z2])*e^2 * (  - 1/4
       - 1/4*z1
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/4*z3
       - 1/4*z3^2
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6
       )

       + D3([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/6
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*[1-z3]^-1
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*[1-z3]^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*[1-z3]^-1
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/4*[1-z3]^-1
       - 1/4*[1-z3]^-1*z1
       - 1/8*z1^-1*[1-z1]^-1
       + 1/8*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*[1-z3]^-1
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - [1-z3]^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * (  - [1-z3]^-1*[1-z1]^-1
       + 1/2*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       + 1/4*z1^-1*[1-z1]^-1
       + 3/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*[1-z3]^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1-z3]^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)*Dd([1-z2])*e * ( 1/2*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       + 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/8*z1^-1*[1-z1]^-1
       + 1/8*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 1/4*z1^-1*[1-z1]^-1
       + 3/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/12*pi^2
       - 1/24*z3*pi^2
       + 1/24*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*[1-z1]^-1
       + 1/12*z1
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*[1-z1]^-1
       - 1/4*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       - 1/2*[1-z1]^-1
       + 1/4*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       - 1/4*z1
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * (  - 1/8*z1^-1*[1-z1]^-1
       - 3/8*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*[1-z1]^-1
       + 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/4*z1^-1*[1-z1]^-1
       + 3/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/12*[1-z1]^-1*pi^2
       - 1/24*pi^2
       - 1/24*z1*pi^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + ln(z1)*Dd([1-z2])*e * (  - 1/4*z1^-1*[1-z1]^-1
       - 3/4*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * ( 1/2
       + 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/12
       - 1/12*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 1/4
       + 1/4*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       - 1/4*z1
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 1/8*z1^-1*[1-z1]^-1
       + 1/8*[1-z1]^-1
       + 1/4*z3*z1^-1*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/4*z3^2*z1^-1*[1-z1]^-1
       + 1/4*z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/24*pi^2
       + 1/24*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       - 1/2*z1
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/2*z3*z1^-1*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + 1/2*z3^2*z1^-1*[1-z1]^-1
       - 1/2*z3^2*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3*zeta3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/1440*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e * (  - 1/24*pi^2
       - 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/6*zeta3
       - 1/24*pi^2
       - 1/6*z1*zeta3
       + 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - 1/2*z1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 1/2*z3
       + 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/12*pi^2
       + 1/24*z3*pi^2
       - 1/24*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/3*zeta3
       + 1/6*z3*zeta3
       - 1/6*z3^2*zeta3
       )

       + Dd([1-z2])*e * ( 1/2
       + 1/4*z1^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       )

       + Dd([1-z2])*e^2 * ( 1/2
       + 1/48*z1^-1*[1-z1]^-1*pi^2
       - 1/48*[1-z1]^-1*pi^2
       - 1/24*z3*z1^-1*[1-z1]^-1*pi^2
       + 1/24*z3*[1-z1]^-1*pi^2
       + 1/24*z3^2*z1^-1*[1-z1]^-1*pi^2
       - 1/24*z3^2*[1-z1]^-1*pi^2
       )

       + Dd([1-z2]) * (  - 1/4*z1^-1*[1-z1]^-1
       + 1/4*[1-z1]^-1
       + 1/2*z3*z1^-1*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*z3^2*z1^-1*[1-z1]^-1
       + 1/2*z3^2*[1-z1]^-1 ) );

id calgd30IFg     = (  + D0([1-z1])*ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^2 * ( 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * ( 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e * (  - 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D1([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3
       )

       + D2([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4*z3
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * (  - 3/4
       + 1/2*z3^-1*z1^-1*[1-z1]^-1
       - 1/2*z3^-1*[1-z1]^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 3/2
       + z3^-1*z1^-1*[1-z1]^-1
       - z3^-1*[1-z1]^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * ( 3/2
       - z3^-1*z1^-1*[1-z1]^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + [1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 3/2
       + z3^-1*z1^-1*[1-z1]^-1
       - z3^-1*[1-z1]^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z2])*e * ( 3/2
       - z3^-1*z1^-1*[1-z1]^-1
       + z3^-1*[1-z1]^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       )

       + ln(z3)*Dd([1-z2])*e^2 * (  - 3/2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6
       + 1/6*z3^-1
       + 1/12*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 3/4
       + 1/2*z3^-1*z1^-1*[1-z1]^-1
       - 1/2*z3^-1*[1-z1]^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 3/2
       - z3^-1*z1^-1*[1-z1]^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + [1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 3/2
       + z3^-1*z1^-1*[1-z1]^-1
       - z3^-1*[1-z1]^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*z3^-1*pi^2
       + 1/12*pi^2
       - 1/24*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 3/2
       - z3^-1*z1^-1*[1-z1]^-1
       + z3^-1*[1-z1]^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * (  - 3/2
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * (  - 3/4
       + 1/2*z3^-1*z1^-1*[1-z1]^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       - 1/2*[1-z1]^-1
       + 1/4*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 3/2
       - z3^-1*z1^-1*[1-z1]^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + [1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e * (  - 3/2
       + z3^-1*z1^-1*[1-z1]^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - [1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * ( 3/2
       - 1/2*z3*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 3/4
       + 1/2*z3^-1*z1^-1*[1-z1]^-1
       - 1/2*z3^-1*[1-z1]^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 3/2
       - z3^-1*z1^-1*[1-z1]^-1
       + z3^-1*[1-z1]^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * (  - 3/2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * ( 1/12*z3^-1*pi^2
       - 1/12*pi^2
       + 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/3*z3^-1*zeta3
       - 1/3*zeta3
       + 1/6*z3*zeta3
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/2*z3
       )

       + Dd([1-z2])*e * ( 3/2
       )

       + Dd([1-z2])*e^2 * ( 1
       - 1/12*z3^-1*z1^-1*[1-z1]^-1*pi^2
       + 1/12*z3^-1*[1-z1]^-1*pi^2
       + 1/6*z3^-1*pi^2
       - 1/12*z3^-1*z1*pi^2
       + 1/12*z3^-1*z1^2*pi^2
       + 1/8*pi^2
       )

       + Dd([1-z2]) * (  - 3/2
       + z3^-1*z1^-1*[1-z1]^-1
       - z3^-1*[1-z1]^-1
       - 2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2 ) );

id calgd30IFgtoqg = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       + z1
       - z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * (  - 1/2
       + z1
       - z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D0([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D0([1-z3])*Dd([1-z2])*e^2 * (  - 1/24*pi^2
       + 1/12*z1*pi^2
       - 1/12*z1^2*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2])*e^2 * (  - 1/2
       + z1
       - z1^2
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - z1
       + z1^2
       )

       + D1([1-z3])*Dd([1-z2])*e * (  - 1/2
       + z1
       - z1^2
       )

       + D1([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D2([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * (  - 3/4
       + 1/4*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*[1-z3]^-1*z1^2
       + 1/2*z1^-1
       - 1/4*z3*z1^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 3/2
       + 1/2*[1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z3]^-1*z1^2
       + z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * ( 3/2
       - 1/2*[1-z3]^-1
       + [1-z3]^-1*z1
       - [1-z3]^-1*z1^2
       - z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 3/2
       + 1/2*[1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z3]^-1*z1^2
       + z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z3)*Dd([1-z2])*e * ( 3/2
       - 1/2*[1-z3]^-1
       + [1-z3]^-1*z1
       - [1-z3]^-1*z1^2
       - z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * (  - 1/2
       + 1/2*[1-z3]^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 3/4
       + 1/2*z1^-1
       - 1/4*z3*z1^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 3/2
       - z1^-1
       + 1/2*z3*z1^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 3/2
       + z1^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 3/2
       - z1^-1
       + 1/2*z3*z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       - 1/2*z3*z1^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/12
       + 1/6*z1
       - 1/6*z1^2
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * (  - 3/4
       + 1/2*z1^-1
       - 1/4*z3*z1^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       - z1
       + z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 3/2
       - z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e * ( 1/2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/24*pi^2
       - 1/12*z1*pi^2
       + 1/12*z1^2*pi^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + z1
       - z1^2
       )

       + ln(z1)*Dd([1-z2])*e * (  - 3/2
       + z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * ( 1/2
       + 1/2*z3*z1^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/12
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/4
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 3/4
       + 1/2*z1^-1
       - 1/4*z3*z1^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/24*pi^2
       + 1/12*z1*pi^2
       - 1/12*z1^2*pi^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 3/2
       - z1^-1
       + 1/2*z3*z1^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2
       - 1/2*z3*z1^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/2
       + z1
       - z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * ( 1/24*pi^2
       - 1/12*z1*pi^2
       + 1/12*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/6*zeta3
       - 1/24*pi^2
       - 1/3*z1*zeta3
       + 1/3*z1^2*zeta3
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/2
       )

       + Dd([1-z2])*e * ( 1/2
       + 1/2*z3*z1^-1
       )

       + Dd([1-z2])*e^2 * (  - 1/12*z1^-1*pi^2
       + 1/8*pi^2
       + 1/24*z3*z1^-1*pi^2
       )

       + Dd([1-z2]) * (  - 3/2
       + z1^-1
       - 1/2*z3*z1^-1 ) );

id calgD30IFq     = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z3])*D2([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D0([1-z3])*ln(z1)^2*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z1^-1
       + 1/2*[1-z1]^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 2
       - z1^-1
       - [1-z1]^-1
       - z1
       + z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e * (  - 2
       + z1^-1
       + [1-z1]^-1
       + z1
       - z1^2
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z1^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/3*zeta3
       )

       + D0([1-z3])*Dd([1-z2])*e^2 * (  - 1/12*z1^-1*pi^2
       + 1/6*pi^2
       - 1/12*z1*pi^2
       + 1/12*z1^2*pi^2
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 2
       + z1^-1
       + z1
       - z1^2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e * (  - 1
       )

       + D0([1-z1])*D2([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/4
       - 1/4*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e * ( 1/12*pi^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/3*zeta3
       )

       + D0([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^2 * ( 1/24*pi^2
       + 1/24*z3*pi^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + D1([1-z3])*D1([1-z1])*Dd([1-z2])*e^2 * ( 1
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 2
       - z1^-1
       - [1-z1]^-1
       - z1
       + z1^2
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 2
       + z1^-1
       + z1
       - z1^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       )

       + D1([1-z3])*Dd([1-z2])*e * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2])*e^2 * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2
       - 1/2*z3
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/12*pi^2
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1
       )

       + D1([1-z1])*Dd([1-z2])*e * ( 1/2
       + 1/2*z3
       )

       + D1([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z1^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 1/2
       )

       + D2([1-z1])*Dd([1-z2])*e^2 * (  - 1/4
       - 1/4*z3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/6
       )

       + D3([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/6
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12
       + 1/6*[1-z3]^-1
       - 1/12*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/4*z3
       )

       + ln(z3)^2*Dd([1-z2])*e^2 * (  - 1/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       + 1/2*[1-z3]^-1*z1^-1
       - [1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - 1/2*[1-z3]^-1*z1^2
       - 1/4*z1^-1
       - 1/4*z3*z1^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/2
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2])*e^2 * (  - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       + [1-z3]^-1*z1^-1
       - 2*[1-z3]^-1
       + [1-z3]^-1*z1
       - [1-z3]^-1*z1^2
       - 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2])*e^2 * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       - [1-z3]^-1*z1^-1
       - [1-z3]^-1*[1-z1]^-1
       + 2*[1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z3]^-1*z1^2
       + 1/2*z1^-1
       + 1/2*[1-z1]^-1
       + 1/2*z3*z1^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       + [1-z3]^-1*z1^-1
       - 2*[1-z3]^-1
       + [1-z3]^-1*z1
       - [1-z3]^-1*z1^2
       - 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12*[1-z3]^-1*pi^2
       + 1/24*pi^2
       + 1/24*z3*pi^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z2])*e * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       - [1-z3]^-1*z1^-1
       + 2*[1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z3]^-1*z1^2
       + 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln(z3)*Dd([1-z2])*e^2 * (  - 1
       - 1/2*z3^-1
       + 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/12
       - 1/12*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e * ( 1/4
       + 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/4
       - 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z2])*e^2 * (  - 1/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       - 1/4*z1^-1
       - 1/4*z3*z1^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2])*e^2 * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 1/2*z1^-1
       + 1/2*[1-z1]^-1
       + 1/2*z3*z1^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2])*e^2 * (  - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/24*pi^2
       + 1/24*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z2])*e * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^2 * (  - 1
       - 1/2*z3^-1
       + 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/3
       - 1/6*z1^-1
       - 1/6*[1-z1]^-1
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1
       + 1/2*z1^-1
       + 1/2*[1-z1]^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z1^-1
       - 1/2*[1-z1]^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(z1)^2*Dd([1-z2])*e^2 * (  - 1/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       - 1/4*z1^-1
       - 1/4*[1-z1]^-1
       - 1/4*z3*z1^-1
       - 1/4*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1
       - 1/2*z1^-1
       - 1/2*[1-z1]^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e * (  - 2
       + z1^-1
       + [1-z1]^-1
       + z1
       - z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2])*e^2 * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 1/2*z1^-1
       + 1/2*[1-z1]^-1
       + 1/2*z3*z1^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/12*z1^-1*pi^2
       + 1/12*[1-z1]^-1*pi^2
       - 1/6*pi^2
       + 1/12*z1*pi^2
       - 1/12*z1^2*pi^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 2
       - z1^-1
       - [1-z1]^-1
       - z1
       + z1^2
       )

       + ln(z1)*Dd([1-z2])*e * (  - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - 1/2*z1^-1
       - 1/2*[1-z1]^-1
       - 1/2*z3*z1^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^2 * ( 1
       + 1/2*z3^-1
       - 1/2*z1^-1
       - 1/2*[1-z1]^-1
       + 1/2*z3*z1^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/3
       + 1/6*z1^-1
       + 1/6*z1
       - 1/6*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e * ( 1
       - 1/2*z1^-1
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln([1-z1])^2*Dd([1-z2])*e^2 * (  - 1/4*z3^-1
       + 1/2*z3^-1*z1
       - 1/2*z3^-1*z1^2
       - 1/4*z1^-1
       - 1/4*z3*z1^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^2 * (  - 1/12*z1^-1*pi^2
       + 1/6*pi^2
       - 1/12*z1*pi^2
       + 1/12*z1^2*pi^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 2
       + z1^-1
       + z1
       - z1^2
       )

       + ln([1-z1])*Dd([1-z2])*e * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^2 * (  - 1
       - 1/2*z3^-1
       + 1/2*z1^-1
       - 1/2*z3*z1^-1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e * (  - 1/3*zeta3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^2 * ( 1/1440*pi^4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 2
       - z1^-1
       - z1
       + z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e * ( 1/12*z1^-1*pi^2
       - 1/6*pi^2
       + 1/12*z1*pi^2
       - 1/12*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^2 * ( 1/3*z1^-1*zeta3
       - 2/3*zeta3
       + 1/3*z1*zeta3
       - 1/3*z1^2*zeta3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e * (  - 1/24*pi^2
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^2 * (  - 1/6*zeta3
       - 1/24*pi^2
       - 1/6*z3*zeta3
       + 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3
       )

       + Dd([1-z2])*e * ( 1
       + 1/2*z3^-1
       - 1/2*z1^-1
       + 1/2*z3*z1^-1
       )

       + Dd([1-z2])*e^2 * ( 1
       + 1/24*z3^-1*pi^2
       - 1/12*z3^-1*z1*pi^2
       + 1/12*z3^-1*z1^2*pi^2
       + 1/24*z1^-1*pi^2
       + 1/24*z3*z1^-1*pi^2
       )

       + Dd([1-z2]) * (  - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       - 1/2*z1^-1
       - 1/2*z3*z1^-1 ) );



==> anc/X31FFh.inc <==
id calA31FFg   = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 32/3
       - 32/3*z3^-1
       - 16/3*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 9/2
       - 9/2*z3^-1
       - 9/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 8
       + 8*z3^-1
       + 4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 22/3
       + 22/3*z3^-1
       + 23/3*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3
       + 3*z3^-1
       + 3/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 25/3
       + 22/3*z3^-1
       + 17/3*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 3*z3^-1
       + 3/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 22/3
       - 22/3*z3^-1
       - 17/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       + 14/3*z3^-1*pi^2
       - 14/3*pi^2
       - 15*z3
       + 7/3*z3*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/6*z3^-1
       - 1/12*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       + 11/6*z3^-1
       + 7/6*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/3*z3^-1
       - 7/3*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 7/6*z3^-1*pi^2
       - 7/6*pi^2
       - 4*z3
       + 7/12*z3*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/3
       + 11/3*z3^-1
       + 7/3*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       - 7/6*z3^-1*pi^2
       + 7/6*pi^2
       + 4*z3
       - 7/12*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 53/3*z3^-1*zeta3
       - 11/12*z3^-1*pi^2
       + 53/3*zeta3
       + 11/12*pi^2
       + 227/12*z3
       - 53/6*z3*zeta3
       - 25/24*z3*pi^2 ) );

id calAt31FFg  = (  + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 9/2
       - 9/2*z3^-1
       - 9/4*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3
       + 3*z3^-1
       + 3/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 3*z3^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + z3
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 7/6
       - 7/6*z3^-1
       - 7/12*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/2
       + 3/2*z3^-1
       + 3/4*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + z3^-1
       + 7/6*z3^-1*pi^2
       - 3/2*pi^2
       - 4*z3
       + 3/4*z3*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3
       + z3^-1
       - 3/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3
       - z3^-1
       - 3/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 3/2
       + z3^-1*zeta3
       - 3*zeta3
       - 5/4*z3
       + 3/2*z3*zeta3 ) );

id calAh31FFg  = (  + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       - 4/3*z3^-1
       - 2/3*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       - 4/3*z3^-1
       - 2/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4/3
       + 4/3*z3^-1
       + 2/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 2/3*z3^-1
       + 1/3*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/6*z3^-1*pi^2
       - 1/6*pi^2
       - 2/3*z3
       + 1/12*z3*pi^2 ) );

id calA31FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 31/12
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4
       - 5/12*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 257/24
       - 7/3*zeta3
       - 13/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 10/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 53/8
       + 5/6*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 29/12
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 9/8
       - 9/4*[1-z3]^-1
       + 9/8*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 9/4
       - 9/2*[1-z3]^-1
       + 9/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 9/8
       + 9/4*[1-z3]^-1
       - 9/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 19/3
       + 169/24*[1-z3]^-1
       + 5/12*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 11/8
       - 11/4*[1-z3]^-1
       + 11/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/2
       + 3*[1-z3]^-1
       - 3/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 22/3
       + 49/6*[1-z3]^-1
       + 1/6*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/4
       - 5/2*[1-z3]^-1
       + 5/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/4
       - 3/2*[1-z3]^-1
       + 3/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 29/6
       - 71/12*[1-z3]^-1
       + 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 293/24
       - 10*[1-z3]^-1
       + 3/2*[1-z3]^-1*pi^2
       - 3/4*pi^2
       - 7*z3
       - 3/4*z3*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       + 1/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 59/24
       + 13/24*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 35/12
       - 1/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 205/24
       + 1/12*[1-z3]^-1*pi^2
       - 11/24*pi^2
       - 9/2*z3
       - 11/24*z3*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 3/4*[1-z3]^-1
       - 1/2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/4
       + 5/2*[1-z3]^-1
       - 5/4*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * (  - 1/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 53/24
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 43/16
       + 5/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 167/24
       + 7/6*zeta3
       + 37/48*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 773/48
       + 217/36*zeta3
       + 23/16*pi^2
       - 67/1440*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/4
       - 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 23/12
       - 5/12*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 121/24
       - 1/12*[1-z3]^-1*pi^2
       + 1/4*pi^2
       + 11/4*z3
       + 1/4*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 65/6
       - 5/2*[1-z3]^-1*zeta3
       - 1/8*[1-z3]^-1*pi^2
       + 29/12*zeta3
       + 59/48*pi^2
       + 145/24*z3
       + 29/12*z3*zeta3
       - 13/48*z3*pi^2 ) );

id calAt31FFq  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/8
       - 1/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/2
       - 5*zeta3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/4
       + 1/3*pi^2
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 37/24
       - 37/12*[1-z3]^-1
       + 37/24*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7/8
       + 7/4*[1-z3]^-1
       - 7/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 17/4
       + 27/8*[1-z3]^-1
       + z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*[1-z3]^-1
       - 1/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 3/2*[1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       + 5/2*[1-z3]^-1
       - 7/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 3/4*[1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/8
       - 7/4*[1-z3]^-1
       + 5/6*[1-z3]^-1*pi^2
       - 5/12*pi^2
       - 15/4*z3
       - 5/12*z3*pi^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 1/12*[1-z3]^-1*pi^2
       - 5/24*pi^2
       + 3/8*z3
       - 5/24*z3*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 3/4*[1-z3]^-1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 3/2*[1-z3]^-1
       + 7/4*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/4
       - 3/2*[1-z3]^-1
       + 5/4*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 5/16
       + 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/4
       + 5/2*zeta3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 61/16
       + 25/96*pi^2
       + 1/60*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + 1/12*[1-z3]^-1*pi^2
       + 1/24*pi^2
       + 3/8*z3
       + 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 19/8
       + 3/2*[1-z3]^-1*zeta3
       - 1/8*[1-z3]^-1*pi^2
       + 5/4*zeta3
       + 1/6*pi^2
       + 7/2*z3
       + 5/4*z3*zeta3
       - 1/12*z3*pi^2 ) );

id calAh31FFq  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/12
       + 1/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 2/3*[1-z3]^-1
       + 1/3*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 2/3*[1-z3]^-1
       + 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 2/3*[1-z3]^-1
       - 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/6
       + 1/2*[1-z3]^-1
       + 1/2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       + 1/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/12
       + 1/4*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/12
       - 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/6
       - 7/9*zeta3
       - 1/16*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       + 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/12
       - 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 7/12
       - 1/24*pi^2
       - 5/12*z3
       - 1/24*z3*pi^2 ) );

id calD31FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 389/36
       - 7/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3197/108
       - 44/3*zeta3
       - 22/9*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 22/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 73/4
       + 7/3*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/2
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4/3
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 16/3
       - 32/3*[1-z3]^-1
       + 16/3*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 9/2
       - 9*[1-z3]^-1
       + 9/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 8*[1-z3]^-1
       - 4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 67/3
       + 22*[1-z3]^-1
       - 43/3*z3
       - 8/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 5/2
       - 5*[1-z3]^-1
       + 5/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3
       + 6*[1-z3]^-1
       - 3*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 20
       + 22*[1-z3]^-1
       - 10*z3
       - 4/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2
       - 4*[1-z3]^-1
       + 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 13
       - 44/3*[1-z3]^-1
       + 9*z3
       + 4/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 589/18
       - 523/18*[1-z3]^-1
       + 14/3*[1-z3]^-1*pi^2
       - 7/3*pi^2
       + 409/18*z3
       - 7/3*z3*pi^2
       + 32/9*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       + 2/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 67/12
       - 43/12*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       + z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 13/2
       + 9/2*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 241/12
       - 7/6*pi^2
       + 173/12*z3
       - 7/6*z3*pi^2
       + 5/2*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/3
       + 11/3*[1-z3]^-1
       + 5/3*z3
       + 2/3*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1-z3]^-1
       - z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * (  - 1/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 55/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 85/12
       + 7/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1967/108
       + 22/3*zeta3
       + 121/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 14453/324
       + 77/6*zeta3
       + 1703/432*pi^2
       - 43/720*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/2
       - 1/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 25/6
       - 19/6*z3
       - 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 455/36
       + 7/12*pi^2
       - 287/36*z3
       + 7/12*z3*pi^2
       - 14/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 3197/108
       - 2*[1-z3]^-1*zeta3
       - 11/18*[1-z3]^-1*pi^2
       + 25/3*zeta3
       + 229/72*pi^2
       - 2585/108*z3
       + 25/3*z3*zeta3
       + 145/72*z3*pi^2
       - 145/54*z3^2
       + 7/18*z3^2*pi^2 ) );

id calD31FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 31/12
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 37/8
       - 7/12*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 317/24
       - 22/3*zeta3
       - 13/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 10/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 63/8
       + 7/6*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 29/12
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 16
       - 32/3*z3^-1
       - 16/3*[1-z3]^-1
       - 8*z3
       + 16/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 27/2
       - 9*z3^-1
       - 9/2*[1-z3]^-1
       - 27/4*z3
       + 9/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 12
       + 8*z3^-1
       + 4*[1-z3]^-1
       + 6*z3
       - 4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 17
       + 22/3*z3^-1
       + 29/3*[1-z3]^-1
       - 5/2*z3
       - 29/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 15/2
       - 5*z3^-1
       - 5/2*[1-z3]^-1
       - 15/4*z3
       + 5/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 9
       + 6*z3^-1
       + 3*[1-z3]^-1
       + 9/2*z3
       - 3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17
       + 22/3*z3^-1
       + 29/3*[1-z3]^-1
       - 2*z3
       - 20/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 6
       - 4*z3^-1
       - 2*[1-z3]^-1
       - 3*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 14
       - 22/3*z3^-1
       - 20/3*[1-z3]^-1
       - 3/2*z3
       + 20/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 13
       + 14/3*z3^-1*pi^2
       - 51/4*[1-z3]^-1
       + 7/3*[1-z3]^-1*pi^2
       - 7*pi^2
       + 127/12*z3
       + 7/2*z3*pi^2
       + 51/4*z3^2
       - 7/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 4/3*z3^-1
       - z3
       + 2/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3
       + 2*z3^-1
       + 3/2*z3
       - z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 17/4
       + 11/6*z3^-1
       - 5/8*z3
       - 29/12*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3
       - 2*z3^-1
       - 3/2*z3
       + z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7
       - 11/3*z3^-1
       - 3/4*z3
       + 10/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 191/24
       + 7/3*z3^-1*pi^2
       - 7/2*pi^2
       + 163/24*z3
       + 7/4*z3*pi^2
       + 63/8*z3^2
       - 7/6*z3^2*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       + 3/2*[1-z3]^-1
       - 3/2*z3
       + 3/2*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 2*z3^-1
       + [1-z3]^-1
       + 3/2*z3
       - z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3
       - 2*z3^-1
       - [1-z3]^-1
       - 3/2*z3
       + z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * (  - 1/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 53/24
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3
       + 7/24*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 197/24
       + 11/3*zeta3
       + 37/48*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 239/12
       + 217/36*zeta3
       + 163/96*pi^2
       - 43/1440*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 3/2
       + z3^-1
       + 3/4*z3
       - 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 25/4
       + 11/3*z3^-1
       + 7/4*z3
       - 31/12*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 113/24
       - 7/6*z3^-1*pi^2
       + 7/4*pi^2
       - 109/24*z3
       - 7/8*z3*pi^2
       - 37/8*z3^2
       + 7/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 973/72
       - 50/3*z3^-1*zeta3
       - 11/12*z3^-1*pi^2
       - [1-z3]^-1*zeta3
       - 1/4*[1-z3]^-1*pi^2
       + 25*zeta3
       + 9/4*pi^2
       - 149/24*z3
       - 25/2*z3*zeta3
       + 23/48*z3*pi^2
       - 107/8*z3^2
       + 25/3*z3^2*zeta3
       + 4/3*z3^2*pi^2 ) );

id calDh31FFq  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 2/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 38/27
       + 1/6*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/18
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*[1-z3]^-1
       + 2/3*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*[1-z3]^-1
       + 2/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 4/3*[1-z3]^-1
       - 2/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 17/9
       + 11/9*[1-z3]^-1
       - 5/9*z3
       - 2/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       - 1/3*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17/18
       - 5/18*z3
       - 1/9*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 2/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/18
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 143/108
       - 1/6*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 979/324
       - 14/9*zeta3
       - 11/72*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/3
       + 1/3*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 17/18
       + 5/18*z3
       + 1/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 38/27
       - 1/12*pi^2
       + 49/54*z3
       - 1/12*z3*pi^2
       + 2/27*z3^2 ) );

id calDh31FFg  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/12
       + 1/12*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 4/3*z3^-1
       - 2/3*[1-z3]^-1
       - z3
       + 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 4/3*z3^-1
       - 2/3*[1-z3]^-1
       - z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 4/3*z3^-1
       + 2/3*[1-z3]^-1
       + z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 1/2*[1-z3]^-1
       - 5/6*z3
       - 1/2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/3*z3^-1
       - 1/4*z3
       + 1/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + 2/3*z3^-1
       + 1/2*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 5/12*z3
       - 1/4*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/12
       - 1/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/6
       - 7/9*zeta3
       - 1/16*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - 2/3*z3^-1
       - 1/2*z3
       + 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       + 5/12*z3
       + 1/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 35/36
       + 1/6*z3^-1*pi^2
       - 1/4*pi^2
       + 1/12*z3
       + 1/8*z3*pi^2
       + 3/4*z3^2
       - 1/12*z3^2*pi^2 ) );

id calE31FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 32/27
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/18
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       - 5/3*[1-z3]^-1
       + 5/3*z3
       - 5/6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/6
       - 4/3*[1-z3]^-1
       + 2/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/3
       + 7/3*[1-z3]^-1
       - 5/2*z3
       + 19/12*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/18
       - 11/18*z3
       - 1/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 2/3*[1-z3]^-1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/18
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 119/108
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 787/324
       - 11/72*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/18
       + 11/18*z3
       - 2/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 32/27
       + 1/9*[1-z3]^-1*pi^2
       - 1/9*pi^2
       + 73/54*z3
       - 1/9*z3*pi^2
       - 119/216*z3^2
       + 1/18*z3^2*pi^2 ) );

id calE31FFqp  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 37/24
       + 37/12*z3
       - 37/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       + 9/4*z3
       - 9/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/8
       - 7/4*z3
       + 7/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 29/48
       - 55/24*z3
       + 103/24*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 7/4*z3
       - 7/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/4
       - 3/2*z3
       + 3/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/24
       + 7/12*z3
       + 29/12*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/24
       + 17/12*z3
       - 23/12*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 10/3
       + 5/12*pi^2
       - 11/3*z3
       - 5/6*z3*pi^2
       + 37/12*z3^2
       + 5/6*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 7/24
       + 7/12*z3
       - 7/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/8
       - 3/4*z3
       + 3/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 15/8*z3
       + 21/8*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 7/4*z3
       - 9/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 10/9
       + 1/4*pi^2
       + 49/36*z3
       - 1/2*z3*pi^2
       - 115/36*z3^2
       + 1/2*z3^2*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 4*z3
       - 5/2*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 3*z3
       + 3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/8
       - 3/4*z3
       + 3/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 10/9
       - 1/24*pi^2
       + 41/36*z3
       + 1/12*z3*pi^2
       - 29/36*z3^2
       - 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 121/54
       - 5/2*zeta3
       + 5/16*pi^2
       + 347/54*z3
       + 5*z3*zeta3
       - 11/24*z3*pi^2
       - 871/108*z3^2
       - 5*z3^2*zeta3
       + 3/8*z3^2*pi^2 ) );

id calEt31FFq  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 19/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 173/54
       + 5/18*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 19/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*[1-z3]^-1
       + 2/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       - 4/3*[1-z3]^-1
       + 4/3*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 19/9
       + 19/9*[1-z3]^-1
       - 19/9*z3
       + 25/18*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       + 2/3*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       - 2/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/9
       - 19/9*z3
       + 25/18*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 19/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 173/108
       - 5/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 343/81
       - 7/9*zeta3
       - 95/216*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/3
       + 1/3*z3
       - 1/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/18
       + 19/18*z3
       - 25/36*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 173/54
       - 5/18*pi^2
       + 173/54*z3
       - 5/18*z3*pi^2
       - 62/27*z3^2
       + 5/36*z3^2*pi^2 ) );

id calEt31FFqp = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       + 9/4*z3
       - 9/4*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       + 9/4*z3
       - 9/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 9/8
       - 9/4*z3
       + 9/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 27/16
       - 63/8*z3
       + 81/8*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*z3
       - 3/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/4
       - 3/2*z3
       + 3/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 9/8
       - 21/4*z3
       + 27/4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3/4
       + 3/2*z3
       - 3/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 9/8
       + 21/4*z3
       - 27/4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 3/4*pi^2
       + 39/2*z3
       - 3/2*z3*pi^2
       - 105/4*z3^2
       + 3/2*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/24
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/8
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 7/8*z3
       + 9/8*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 7/4*z3
       - 9/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/4*pi^2
       + 13/2*z3
       - 1/2*z3*pi^2
       - 35/4*z3^2
       + 1/2*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/8
       - 7/4*z3
       + 9/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 1/4*pi^2
       - 13/2*z3
       + 1/2*z3*pi^2
       + 35/4*z3^2
       - 1/2*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 2
       - 13/6*zeta3
       - 3/8*pi^2
       - 43/2*z3
       + 13/3*z3*zeta3
       + 7/4*z3*pi^2
       + 121/4*z3^2
       - 13/3*z3^2*zeta3
       - 9/4*z3^2*pi^2 ) );

id calEh31FFq  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/9
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/9
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/9
       + 2/9*[1-z3]^-1
       - 2/9*z3
       + 1/9*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 1/3*z3
       + 1/6*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/27
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 53/81
       - 7/108*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/9
       + 1/9*z3
       - 1/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 5/9
       + 5/9*z3
       - 1/3*z3^2 ) );

id calEh31FFqp = (  + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 5/12
       - 5/6*z3
       + 5/6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/6
       + 8/3*z3
       - 10/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/18
       + 13/18*z3
       - 8/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/18
       - 13/18*z3
       + 8/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 14/27
       - 1/8*pi^2
       - 85/27*z3
       + 1/4*z3*pi^2
       + 118/27*z3^2
       - 1/4*z3^2*pi^2 ) );

id calF31FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 389/36
       - 7/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3197/108
       - 44/3*zeta3
       - 22/9*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 22/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 73/4
       + 7/3*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/2
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4/3
       )

       + ln(z3)^4*Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 64/3
       - 32/3*z3^-1
       - 32/3*[1-z3]^-1
       - 32/3*z3
       + 32/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 18
       - 9*z3^-1
       - 9*[1-z3]^-1
       - 9*z3
       + 9*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 16
       + 8*z3^-1
       + 8*[1-z3]^-1
       + 8*z3
       - 8*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 88/3
       + 22/3*z3^-1
       + 22*[1-z3]^-1
       - 22/3*z3
       - 22*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 10
       - 5*z3^-1
       - 5*[1-z3]^-1
       - 5*z3
       + 5*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 12
       + 6*z3^-1
       + 6*[1-z3]^-1
       + 6*z3
       - 6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 28
       + 22/3*z3^-1
       + 22*[1-z3]^-1
       - 8*z3
       - 44/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 8
       - 4*z3^-1
       - 4*[1-z3]^-1
       - 4*z3
       + 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 22
       - 22/3*z3^-1
       - 44/3*[1-z3]^-1
       + 44/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 266/9
       + 14/3*z3^-1*pi^2
       - 523/18*[1-z3]^-1
       + 14/3*[1-z3]^-1*pi^2
       - 28/3*pi^2
       + 403/18*z3
       + 14/3*z3*pi^2
       + 523/18*z3^2
       - 14/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       - 4/3*z3^-1
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 2*z3^-1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 22/3
       + 11/6*z3^-1
       - 11/6*z3
       - 11/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 4
       - 2*z3^-1
       - 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11
       - 11/3*z3^-1
       + 22/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 221/12
       + 7/3*z3^-1*pi^2
       - 14/3*pi^2
       + 57/4*z3
       + 7/3*z3*pi^2
       + 73/4*z3^2
       - 7/3*z3^2*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/3
       + 11/3*[1-z3]^-1
       - 13/3*z3
       + 11/3*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * (  - 1/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 55/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 85/12
       + 7/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1967/108
       + 22/3*zeta3
       + 121/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 14453/324
       + 77/6*zeta3
       + 1703/432*pi^2
       - 43/720*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 55/6
       + 11/3*z3^-1
       + 11/6*z3
       - 11/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 395/36
       - 7/6*z3^-1*pi^2
       + 7/3*pi^2
       - 317/36*z3
       - 7/6*z3*pi^2
       - 389/36*z3^2
       + 7/6*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 3263/108
       - 50/3*z3^-1*zeta3
       - 11/12*z3^-1*pi^2
       - 2*[1-z3]^-1*zeta3
       - 11/18*[1-z3]^-1*pi^2
       + 100/3*zeta3
       + 143/36*pi^2
       - 1793/108*z3
       - 50/3*z3*zeta3
       + 11/9*z3*pi^2
       - 3179/108*z3^2
       + 50/3*z3^2*zeta3
       + 55/18*z3^2*pi^2 ) );

id calFh31FFg  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 2/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 38/27
       + 1/6*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/18
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       - 4/3*z3^-1
       - 4/3*[1-z3]^-1
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       - 4/3*z3^-1
       - 4/3*[1-z3]^-1
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 8/3
       + 4/3*z3^-1
       + 4/3*[1-z3]^-1
       + 4/3*z3
       - 4/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 31/18
       + 11/9*[1-z3]^-1
       - 11/9*z3
       - 11/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4/3
       + 2/3*z3^-1
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/9
       - 11/18*z3
       - 11/18*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 2/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/18
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 143/108
       - 1/6*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 979/324
       - 14/9*zeta3
       - 11/72*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 4/3
       - 2/3*z3^-1
       - 2/3*z3
       + 2/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/9
       + 11/18*z3
       + 11/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 59/27
       + 1/6*z3^-1*pi^2
       - 1/3*pi^2
       + 2/27*z3
       + 1/6*z3*pi^2
       + 85/54*z3^2
       - 1/6*z3^2*pi^2 ) );

id calG31FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 32/27
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/18
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       - 5/3*[1-z3]^-1
       + 5/3*z3
       + 5/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*[1-z3]^-1
       + 5/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/3
       + 7/3*[1-z3]^-1
       - 3*z3
       - 7/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/18
       - 11/18*z3
       - 11/18*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/3*[1-z3]^-1
       + z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/18
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 119/108
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 787/324
       - 11/72*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/18
       + 11/18*z3
       + 11/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 32/27
       + 1/9*[1-z3]^-1*pi^2
       - 1/9*pi^2
       + 50/27*z3
       - 1/9*z3*pi^2
       + 83/108*z3^2
       - 1/9*z3^2*pi^2 ) );

id calG31FFq   = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 37/24
       + 37/12*z3
       - 37/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       + 9/4*z3
       - 9/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/8
       - 7/4*z3
       + 7/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 29/48
       - 13/24*z3
       + 19/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 7/4*z3
       - 7/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/4
       - 3/2*z3
       + 3/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/24
       + 7/12*z3
       + 8/3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/24
       + 11/12*z3
       - 5/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 10/3
       + 5/12*pi^2
       - 5*z3
       - 5/6*z3*pi^2
       + 35/8*z3^2
       + 5/6*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 7/24
       + 7/12*z3
       - 7/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/8
       - 3/4*z3
       + 3/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 9/8*z3
       + 9/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 5/4*z3
       - 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 10/9
       + 1/4*pi^2
       + 1/36*z3
       - 1/2*z3*pi^2
       - 25/9*z3^2
       + 1/2*z3^2*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 5/2*z3
       - 3/2*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 3*z3
       + 3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/8
       - 3/4*z3
       + 3/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 10/9
       - 1/24*pi^2
       + 53/36*z3
       + 1/12*z3*pi^2
       - 79/72*z3^2
       - 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 121/54
       - 5/2*zeta3
       + 5/16*pi^2
       + 571/108*z3
       + 5*z3*zeta3
       - 13/24*z3*pi^2
       - 3733/432*z3^2
       - 5*z3^2*zeta3
       + 5/12*z3^2*pi^2 ) );

id calGt31FFg  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 19/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 173/54
       + 5/18*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 19/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       - [1-z3]^-1
       + z3
       + z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*[1-z3]^-1
       + 5/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 19/9
       + 19/9*[1-z3]^-1
       - 25/9*z3
       - 19/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       + 2/3*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       - 2/3*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/9
       - 19/9*z3
       - 19/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       + 1/3*z3
       - 2/3*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 19/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 173/108
       - 5/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 343/81
       - 7/9*zeta3
       - 95/216*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/3
       + 1/3*z3
       + 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/18
       + 19/18*z3
       + 19/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 173/54
       - 5/18*pi^2
       + 209/54*z3
       - 5/18*z3*pi^2
       + 355/108*z3^2
       - 5/18*z3^2*pi^2 ) );

id calGt31FFq  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       + 9/4*z3
       - 9/4*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       + 9/4*z3
       - 9/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 9/8
       - 9/4*z3
       + 9/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 27/16
       - 45/8*z3
       + 9*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*z3
       - 3/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/4
       - 3/2*z3
       + 3/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/8
       - 13/4*z3
       + 6*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3/4
       + 3/2*z3
       - 3/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 9/8
       + 15/4*z3
       - 6*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 3/4*pi^2
       + 13*z3
       - 3/2*z3*pi^2
       - 181/8*z3^2
       + 3/2*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/24
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/8
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 5/8*z3
       + z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 5/4*z3
       - 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/3*pi^2
       + 17/4*z3
       - 2/3*z3*pi^2
       - 67/8*z3^2
       + 2/3*z3^2*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/8
       - 5/4*z3
       + 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 1/4*pi^2
       - 17/4*z3
       + 1/2*z3*pi^2
       + 31/4*z3^2
       - 1/2*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 2
       - 5/3*zeta3
       - 3/8*pi^2
       - 51/4*z3
       + 10/3*z3*zeta3
       + 5/4*z3*pi^2
       + 415/16*z3^2
       - 10/3*z3^2*zeta3
       - 2*z3^2*pi^2 ) );

id calGh31FFg  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/9
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/9
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/9
       + 2/9*[1-z3]^-1
       - 2/9*z3
       - 2/9*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 1/3*z3
       - 1/3*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/27
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 53/81
       - 7/108*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/9
       + 1/9*z3
       + 1/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 5/9
       + 5/9*z3
       + 5/9*z3^2 ) );

id calGh31FFq  = (  + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 5/12
       - 5/6*z3
       + 5/6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/6
       + 2*z3
       - 3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/18
       + 5/9*z3
       - 29/36*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/18
       - 5/9*z3
       + 29/36*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 14/27
       - 1/8*pi^2
       - 52/27*z3
       + 1/4*z3*pi^2
       + 415/108*z3^2
       - 1/4*z3^2*pi^2 ) );



==> anc/X31IFh.inc <==
id calqA31IFg    = (  + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * (  - 2
       + 2*z3^-1
       + z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * (  - 11/6
       + 11/6*z3^-1
       - 1/12*z3
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 11/6
       + 11/6*z3^-1
       + 5/12*z3
       )

       + D0([1-z1])*Li2(z3)*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       - 11/6*z3^-1
       - 5/12*z3
       )

       + D0([1-z1])*Dd([1-z2]) * ( 1/4
       + 1/2*z3^-1*pi^2
       - 1/2*pi^2
       + 11/12*z3
       + 1/4*z3*pi^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + D1([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 2*z3^-1
       + z3
       )

       + D1([1-z1])*Dd([1-z2]) * (  - 11/6
       + 11/6*z3^-1
       - 1/12*z3
       )

       + D2([1-z1])*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( T(t1)
       + T(t1)*z3^-1*[1-z1]^-1
       - 1/2*T(t1)*z3^-1
       - 1/2*T(t1)*z3^-1*z1
       - T(t1)*[1-z1]^-1
       + 1/2*T(t1)*z3*[1-z1]^-1
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/4*z3^-1
       - 1/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       + 11/12*z3^-1
       - 1/24*z3
       )

       + ln(z3)^2*Dd([1-z2]) * ( 2*z3^-1*[1-z1]^-1
       - 2*[1-z1]^-1
       + z3*[1-z1]^-1
       - 5/2*T(t1)
       - 5/2*T(t1)*z3^-1*[1-z1]^-1
       + 5/4*T(t1)*z3^-1
       + 5/4*T(t1)*z3^-1*z1
       + 5/2*T(t1)*[1-z1]^-1
       - 5/4*T(t1)*z3*[1-z1]^-1
       - 2*T(t2)
       - 2*T(t2)*z3^-1*[1-z1]^-1
       + T(t2)*z3^-1
       + T(t2)*z3^-1*z1
       + 2*T(t2)*[1-z1]^-1
       - T(t2)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       + 11/6*z3^-1
       + 2/3*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( z3^-1*[1-z1]^-1
       - [1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       - T(t1)
       - T(t1)*z3^-1*[1-z1]^-1
       + 1/2*T(t1)*z3^-1
       + 1/2*T(t1)*z3^-1*z1
       + T(t1)*[1-z1]^-1
       - 1/2*T(t1)*z3*[1-z1]^-1
       - 2*T(t2)
       - 2*T(t2)*z3^-1*[1-z1]^-1
       + T(t2)*z3^-1
       + T(t2)*z3^-1*z1
       + 2*T(t2)*[1-z1]^-1
       - T(t2)*z3*[1-z1]^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * ( 6*T(t1)
       + 6*T(t1)*z3^-1*[1-z1]^-1
       - 3*T(t1)*z3^-1
       - 3*T(t1)*z3^-1*z1
       - 6*T(t1)*[1-z1]^-1
       + 3*T(t1)*z3*[1-z1]^-1
       + 5*T(t2)
       + 5*T(t2)*z3^-1*[1-z1]^-1
       - 5/2*T(t2)*z3^-1
       - 5/2*T(t2)*z3^-1*z1
       - 5*T(t2)*[1-z1]^-1
       + 5/2*T(t2)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 4*z3^-1*[1-z1]^-1
       - 4*[1-z1]^-1
       + 2*z3*[1-z1]^-1
       - 5*T(t1)
       - 5*T(t1)*z3^-1*[1-z1]^-1
       + 5/2*T(t1)*z3^-1
       + 5/2*T(t1)*z3^-1*z1
       + 5*T(t1)*[1-z1]^-1
       - 5/2*T(t1)*z3*[1-z1]^-1
       - 4*T(t2)
       - 4*T(t2)*z3^-1*[1-z1]^-1
       + 2*T(t2)*z3^-1
       + 2*T(t2)*z3^-1*z1
       + 4*T(t2)*[1-z1]^-1
       - 2*T(t2)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( T(t2)
       + T(t2)*z3^-1*[1-z1]^-1
       - 1/2*T(t2)*z3^-1
       - 1/2*T(t2)*z3^-1*z1
       - T(t2)*[1-z1]^-1
       + 1/2*T(t2)*z3*[1-z1]^-1
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       - 11/6*z3^-1
       - 5/12*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       + 1/2*z3^-1*pi^2
       - 1/2*pi^2
       + 11/12*z3
       + 1/4*z3*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * ( 2
       - z3^-1
       - z3^-1*z1
       )

       + ln(z3)*Dd([1-z2]) * ( 29/6
       - 11/12*z3^-1
       - 11/12*z3^-1*z1
       - 3/4*[z1-z3]^-1
       - 1/4*z1*[z1-z3]^-2
       - 1/4*z1*[z1-z3]^-1
       + 1/4*z1^2*[z1-z3]^-2
       + z3*[1-z1]^-1
       - T(t1)
       - T(t1)*z3^-1
       + T(t1)*z3^-1*z1
       - T(t1)*z3*[1-z1]^-1
       - T(t2)
       - T(t2)*z3^-1
       + T(t2)*z3^-1*z1
       - T(t2)*z3*[1-z1]^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       - 1/12*z3^-1
       - 1/24*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       + 1/4*z3^-1
       + 1/8*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       + 11/12*z3^-1
       + 1/3*z3
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 1/2*z3^-1*[1-z1]^-1
       - 1/2*[1-z1]^-1
       + 1/4*z3*[1-z1]^-1
       - 1/2*T(t1)
       - 1/2*T(t1)*z3^-1*[1-z1]^-1
       + 1/4*T(t1)*z3^-1
       + 1/4*T(t1)*z3^-1*z1
       + 1/2*T(t1)*[1-z1]^-1
       - 1/4*T(t1)*z3*[1-z1]^-1
       - 1/2*T(t2)
       - 1/2*T(t2)*z3^-1*[1-z1]^-1
       + 1/4*T(t2)*z3^-1
       + 1/4*T(t2)*z3^-1*z1
       + 1/2*T(t2)*[1-z1]^-1
       - 1/4*T(t2)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * ( 3*T(t1)
       + 3*T(t1)*z3^-1*[1-z1]^-1
       - 3/2*T(t1)*z3^-1
       - 3/2*T(t1)*z3^-1*z1
       - 3*T(t1)*[1-z1]^-1
       + 3/2*T(t1)*z3*[1-z1]^-1
       + 4*T(t2)
       + 4*T(t2)*z3^-1*[1-z1]^-1
       - 2*T(t2)*z3^-1
       - 2*T(t2)*z3^-1*z1
       - 4*T(t2)*[1-z1]^-1
       + 2*T(t2)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 2*z3^-1*[1-z1]^-1
       - 2*[1-z1]^-1
       + z3*[1-z1]^-1
       - 2*T(t1)
       - 2*T(t1)*z3^-1*[1-z1]^-1
       + T(t1)*z3^-1
       + T(t1)*z3^-1*z1
       + 2*T(t1)*[1-z1]^-1
       - T(t1)*z3*[1-z1]^-1
       - 2*T(t2)
       - 2*T(t2)*z3^-1*[1-z1]^-1
       + T(t2)*z3^-1
       + T(t2)*z3^-1*z1
       + 2*T(t2)*[1-z1]^-1
       - T(t2)*z3*[1-z1]^-1
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       - 11/6*z3^-1
       - 2/3*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/8
       + 1/4*z3^-1*pi^2
       - 1/4*pi^2
       + 11/12*z3
       + 1/8*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * ( 1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 10/3
       - 11/12*z3^-1
       - 11/12*z3^-1*z1
       + 1/2*z3*[1-z1]^-1
       - 1/2*T(t1)
       - 1/2*T(t1)*z3^-1
       + 1/2*T(t1)*z3^-1*z1
       - 1/2*T(t1)*z3*[1-z1]^-1
       - 1/2*T(t2)
       - 1/2*T(t2)*z3^-1
       + 1/2*T(t2)*z3^-1*z1
       - 1/2*T(t2)*z3*[1-z1]^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - T(t1)
       - T(t1)*z3^-1*[1-z1]^-1
       + 1/2*T(t1)*z3^-1
       + 1/2*T(t1)*z3^-1*z1
       + T(t1)*[1-z1]^-1
       - 1/2*T(t1)*z3*[1-z1]^-1
       )

       + ln(z1)^2*Dd([1-z2]) * (  - 7/2*T(t1)
       - 7/2*T(t1)*z3^-1*[1-z1]^-1
       + 7/4*T(t1)*z3^-1
       + 7/4*T(t1)*z3^-1*z1
       + 7/2*T(t1)*[1-z1]^-1
       - 7/4*T(t1)*z3*[1-z1]^-1
       - 3*T(t2)
       - 3*T(t2)*z3^-1*[1-z1]^-1
       + 3/2*T(t2)*z3^-1
       + 3/2*T(t2)*z3^-1*z1
       + 3*T(t2)*[1-z1]^-1
       - 3/2*T(t2)*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 6*T(t1)
       + 6*T(t1)*z3^-1*[1-z1]^-1
       - 3*T(t1)*z3^-1
       - 3*T(t1)*z3^-1*z1
       - 6*T(t1)*[1-z1]^-1
       + 3*T(t1)*z3*[1-z1]^-1
       + 5*T(t2)
       + 5*T(t2)*z3^-1*[1-z1]^-1
       - 5/2*T(t2)*z3^-1
       - 5/2*T(t2)*z3^-1*z1
       - 5*T(t2)*[1-z1]^-1
       + 5/2*T(t2)*z3*[1-z1]^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - T(t2)
       - T(t2)*z3^-1*[1-z1]^-1
       + 1/2*T(t2)*z3^-1
       + 1/2*T(t2)*z3^-1*z1
       + T(t2)*[1-z1]^-1
       - 1/2*T(t2)*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - 3
       - 3*z3^-1*[1-z1]^-1
       + 3/2*z3^-1
       + 3/2*z3^-1*z1
       + 3*[1-z1]^-1
       - 3/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 19/3
       - 11/6*z3^-1*[1-z1]^-1
       + 11/12*z3^-1
       + 11/12*z3^-1*z1
       + 11/6*[1-z1]^-1
       + 3/4*[z1-z3]^-1
       + 1/4*z1*[z1-z3]^-2
       + 1/4*z1*[z1-z3]^-1
       + z1
       - 1/4*z1^2*[z1-z3]^-2
       - 11/12*z3*[1-z1]^-1
       - 3/4*z3
       - 1/4*z3*z1
       + 3/2*T(t1)
       + 3/2*T(t1)*z3^-1
       - 3/2*T(t1)*z3^-1*z1
       + 3/2*T(t1)*z3*[1-z1]^-1
       + 3/2*T(t2)
       + 3/2*T(t2)*z3^-1
       - 3/2*T(t2)*z3^-1*z1
       + 3/2*T(t2)*z3*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 2*z3^-1*[1-z1]^-1
       - 2*[1-z1]^-1
       + z3*[1-z1]^-1
       - 2*T(t1)
       - 2*T(t1)*z3^-1*[1-z1]^-1
       + T(t1)*z3^-1
       + T(t1)*z3^-1*z1
       + 2*T(t1)*[1-z1]^-1
       - T(t1)*z3*[1-z1]^-1
       - 2*T(t2)
       - 2*T(t2)*z3^-1*[1-z1]^-1
       + T(t2)*z3^-1
       + T(t2)*z3^-1*z1
       + 2*T(t2)*[1-z1]^-1
       - T(t2)*z3*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * ( 2
       - z3^-1
       - z3^-1*z1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 29/6
       - 11/12*z3^-1
       - 11/12*z3^-1*z1
       - z1
       + z3*[1-z1]^-1
       + 3/4*z3
       + 1/4*z3*z1
       - T(t1)
       - T(t1)*z3^-1
       + T(t1)*z3^-1*z1
       - T(t1)*z3*[1-z1]^-1
       - T(t2)
       - T(t2)*z3^-1
       + T(t2)*z3^-1*z1
       - T(t2)*z3*[1-z1]^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * (  - T(t1)
       - T(t1)*z3^-1*[1-z1]^-1
       + 1/2*T(t1)*z3^-1
       + 1/2*T(t1)*z3^-1*z1
       + T(t1)*[1-z1]^-1
       - 1/2*T(t1)*z3*[1-z1]^-1
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * (  - T(t2)
       - T(t2)*z3^-1*[1-z1]^-1
       + 1/2*T(t2)*z3^-1
       + 1/2*T(t2)*z3^-1*z1
       + T(t2)*[1-z1]^-1
       - 1/2*T(t2)*z3*[1-z1]^-1
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * ( T(t1)
       + T(t1)*z3^-1*[1-z1]^-1
       - 1/2*T(t1)*z3^-1
       - 1/2*T(t1)*z3^-1*z1
       - T(t1)*[1-z1]^-1
       + 1/2*T(t1)*z3*[1-z1]^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * ( T(t2)
       + T(t2)*z3^-1*[1-z1]^-1
       - 1/2*T(t2)*z3^-1
       - 1/2*T(t2)*z3^-1*z1
       - T(t2)*[1-z1]^-1
       + 1/2*T(t2)*z3*[1-z1]^-1
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4*z3
       )

       + Li2(z3)*Dd([1-z2]) * (  - z3^-1*[1-z1]^-1
       + [1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       + T(t1)
       + T(t1)*z3^-1*[1-z1]^-1
       - 1/2*T(t1)*z3^-1
       - 1/2*T(t1)*z3^-1*z1
       - T(t1)*[1-z1]^-1
       + 1/2*T(t1)*z3*[1-z1]^-1
       + T(t2)
       + T(t2)*z3^-1*[1-z1]^-1
       - 1/2*T(t2)*z3^-1
       - 1/2*T(t2)*z3^-1*z1
       - T(t2)*[1-z1]^-1
       + 1/2*T(t2)*z3*[1-z1]^-1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/6
       + 11/6*z3^-1
       + 2/3*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/8
       - 1/4*z3^-1*pi^2
       + 1/4*pi^2
       - 11/12*z3
       - 1/8*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       - 11/6*z3^-1*zeta3
       - 11/72*z3^-1*pi^2
       + 11/6*zeta3
       + 11/72*pi^2
       + 1/8*z3
       - 11/12*z3*zeta3
       + 7/144*z3*pi^2
       )

       + Dd([1-z2])*e^-2 * (  - 1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       )

       + Dd([1-z2])*e^-1 * (  - 17/6
       + 17/12*z3^-1
       + 5/12*z3^-1*z1
       )

       + Dd([1-z2]) * (  - 49/12
       - 1/2*z3^-1*[1-z1]^-1*pi^2
       + 11/12*z3^-1
       - 7/6*z3^-1*z1
       + 1/2*[1-z1]^-1*pi^2
       - 1/4*[z1-z3]^-1
       + 1/4*z1*[z1-z3]^-1
       - 1/4*z3*[1-z1]^-1*pi^2
       + 1/4*z3
       + 2*T(t1)
       + 1/2*T(t1)*z3^-1*[1-z1]^-1*pi^2
       - 1/4*T(t1)*z3^-1*pi^2
       - 1/4*T(t1)*z3^-1*z1*pi^2
       - 1/2*T(t1)*[1-z1]^-1*pi^2
       + 1/2*T(t1)*pi^2
       + 1/4*T(t1)*z3*[1-z1]^-1*pi^2
       + 2*T(t2)
       + 1/2*T(t2)*z3^-1*[1-z1]^-1*pi^2
       - 1/4*T(t2)*z3^-1*pi^2
       - 1/4*T(t2)*z3^-1*z1*pi^2
       - 1/2*T(t2)*[1-z1]^-1*pi^2
       + 1/2*T(t2)*pi^2
       + 1/4*T(t2)*z3*[1-z1]^-1*pi^2 ) );

id calqA31IFq    = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e^-1 * ( 2
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z3])*D2([1-z1])*Dd([1-z2]) * (  - 2
       )

       + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * ( 2
       - 4*[1-z1]^-1
       + 2*z1
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 3
       + 6*[1-z1]^-1
       - 3*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * ( 3/2
       - 3*[1-z1]^-1
       + 3/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * ( 29/12
       - 11/6*[1-z1]^-1
       - 7/12*z1
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * ( 1
       + z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 23/12
       + 1/12*z1
       )

       + D0([1-z3])*Li2(z1)*Dd([1-z2]) * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4/3*zeta3
       - 11/72*pi^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * ( 17/12
       + 5/12*z1
       )

       + D0([1-z3])*Dd([1-z2]) * ( 11/12
       - 1/6*[1-z1]^-1*pi^2
       - 1/6*pi^2
       - 7/6*z1
       - 1/6*z1*pi^2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e^-1 * ( 2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z1])*D2([1-z3])*Dd([1-z2]) * (  - 2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * (  - 17/12
       + 11/6*[1-z3]^-1
       - 5/12*z3
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * ( 1
       + z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       - z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 23/12
       + 1/12*z3
       )

       + D0([1-z1])*Li2(z3)*Dd([1-z2]) * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-3 * ( 1/2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 11/6
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/4*pi^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 4/3*zeta3
       - 11/72*pi^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * ( 17/12
       + 5/12*z3
       )

       + D0([1-z1])*Dd([1-z2]) * ( 7/6
       + 1/6*[1-z3]^-1*pi^2
       - 1/3*pi^2
       - 11/12*z3
       - 1/3*z3*pi^2
       )

       + D1([1-z3])*D1([1-z1])*Dd([1-z2]) * (  - 4
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * (  - 3
       + 6*[1-z1]^-1
       - 3*z1
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 2
       + 2*z1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D1([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       - z1
       )

       + D1([1-z3])*Dd([1-z2]) * (  - 23/12
       + 1/12*z1
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 2
       + 2*z3
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D1([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3
       )

       + D1([1-z1])*Dd([1-z2]) * (  - 23/12
       + 1/12*z3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       )

       + D2([1-z3])*Dd([1-z2]) * ( 1
       + z1
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 11/12
       )

       + D2([1-z1])*Dd([1-z2]) * ( 1
       + z3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       )

       + D3([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 2/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 1/24
       - 1/12*[1-z3]^-1
       + 1/24*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/8
       + 1/4*[1-z3]^-1
       - 1/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/12
       + 11/12*[1-z3]^-1
       - 1/3*z3
       )

       + ln(z3)^2*Dd([1-z2]) * ( 1/2*[1-z3]^-1*[1-z1]^-1
       - 1/4*[1-z1]^-1
       - 1/4*z3*[1-z1]^-1
       - 1/2*T(r1)
       - 1/2*T(r1)*[1-z3]^-1*[1-z1]^-1
       + 1/4*T(r1)*[1-z3]^-1
       + 1/4*T(r1)*[1-z3]^-1*z1
       + 1/4*T(r1)*[1-z1]^-1
       + 1/4*T(r1)*z3*[1-z1]^-1
       - 1/2*T(r2)
       - 1/2*T(r2)*[1-z3]^-1*[1-z1]^-1
       + 1/4*T(r2)*[1-z3]^-1
       + 1/4*T(r2)*[1-z3]^-1*z1
       + 1/4*T(r2)*[1-z1]^-1
       + 1/4*T(r2)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 3/4*[1-z3]^-1
       + 3/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17/12
       + 11/6*[1-z3]^-1
       - 5/12*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 2*[1-z3]^-1*[1-z1]^-1
       - [1-z1]^-1
       - z3*[1-z1]^-1
       - 2*T(r1)
       - 2*T(r1)*[1-z3]^-1*[1-z1]^-1
       + T(r1)*[1-z3]^-1
       + T(r1)*[1-z3]^-1*z1
       + T(r1)*[1-z1]^-1
       + T(r1)*z3*[1-z1]^-1
       - 3*T(r2)
       - 3*T(r2)*[1-z3]^-1*[1-z1]^-1
       + 3/2*T(r2)*[1-z3]^-1
       + 3/2*T(r2)*[1-z3]^-1*z1
       + 3/2*T(r2)*[1-z1]^-1
       + 3/2*T(r2)*z3*[1-z1]^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * ( 3*T(r1)
       + 3*T(r1)*[1-z3]^-1*[1-z1]^-1
       - 3/2*T(r1)*[1-z3]^-1
       - 3/2*T(r1)*[1-z3]^-1*z1
       - 3/2*T(r1)*[1-z1]^-1
       - 3/2*T(r1)*z3*[1-z1]^-1
       + 4*T(r2)
       + 4*T(r2)*[1-z3]^-1*[1-z1]^-1
       - 2*T(r2)*[1-z3]^-1
       - 2*T(r2)*[1-z3]^-1*z1
       - 2*T(r2)*[1-z1]^-1
       - 2*T(r2)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 2*[1-z3]^-1*[1-z1]^-1
       - [1-z1]^-1
       - z3*[1-z1]^-1
       - 2*T(r1)
       - 2*T(r1)*[1-z3]^-1*[1-z1]^-1
       + T(r1)*[1-z3]^-1
       + T(r1)*[1-z3]^-1*z1
       + T(r1)*[1-z1]^-1
       + T(r1)*z3*[1-z1]^-1
       - 2*T(r2)
       - 2*T(r2)*[1-z3]^-1*[1-z1]^-1
       + T(r2)*[1-z3]^-1
       + T(r2)*[1-z3]^-1*z1
       + T(r2)*[1-z1]^-1
       + T(r2)*z3*[1-z1]^-1
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/6
       - 11/6*[1-z3]^-1
       + 2/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 25/24
       + 1/3*[1-z3]^-1*pi^2
       - 1/6*pi^2
       - 11/12*z3
       - 1/6*z3*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * ( 1
       - 1/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       )

       + ln(z3)*Dd([1-z2]) * ( 10/3
       - 11/12*[1-z3]^-1
       - 11/12*[1-z3]^-1*z1
       + 1/2*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - 1/2*T(r1)
       - 1/2*T(r1)*[1-z3]^-1
       + 1/2*T(r1)*[1-z3]^-1*z1
       - 1/2*T(r1)*[1-z1]^-1
       + 1/2*T(r1)*z3*[1-z1]^-1
       - 1/2*T(r2)
       - 1/2*T(r2)*[1-z3]^-1
       + 1/2*T(r2)*[1-z3]^-1*z1
       - 1/2*T(r2)*[1-z1]^-1
       + 1/2*T(r2)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( T(r2)
       + T(r2)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(r2)*[1-z3]^-1
       - 1/2*T(r2)*[1-z3]^-1*z1
       - 1/2*T(r2)*[1-z1]^-1
       - 1/2*T(r2)*z3*[1-z1]^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       + 1/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 23/24
       + 1/24*z3
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 2*[1-z3]^-1*[1-z1]^-1
       - [1-z3]^-1
       - [1-z3]^-1*z1
       - [1-z1]^-1
       - z3*[1-z1]^-1
       - 5/2*T(r1)
       - 5/2*T(r1)*[1-z3]^-1*[1-z1]^-1
       + 5/4*T(r1)*[1-z3]^-1
       + 5/4*T(r1)*[1-z3]^-1*z1
       + 5/4*T(r1)*[1-z1]^-1
       + 5/4*T(r1)*z3*[1-z1]^-1
       - 2*T(r2)
       - 2*T(r2)*[1-z3]^-1*[1-z1]^-1
       + T(r2)*[1-z3]^-1
       + T(r2)*[1-z3]^-1*z1
       + T(r2)*[1-z1]^-1
       + T(r2)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 6*[1-z3]^-1*[1-z1]^-1
       + 3*[1-z3]^-1
       + 3*[1-z3]^-1*z1
       + 6*T(r1)
       + 6*T(r1)*[1-z3]^-1*[1-z1]^-1
       - 3*T(r1)*[1-z3]^-1
       - 3*T(r1)*[1-z3]^-1*z1
       - 3*T(r1)*[1-z1]^-1
       - 3*T(r1)*z3*[1-z1]^-1
       + 5*T(r2)
       + 5*T(r2)*[1-z3]^-1*[1-z1]^-1
       - 5/2*T(r2)*[1-z3]^-1
       - 5/2*T(r2)*[1-z3]^-1*z1
       - 5/2*T(r2)*[1-z1]^-1
       - 5/2*T(r2)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 4*[1-z3]^-1*[1-z1]^-1
       - 2*[1-z3]^-1
       - 2*[1-z3]^-1*z1
       - 2*[1-z1]^-1
       - 2*z3*[1-z1]^-1
       - 5*T(r1)
       - 5*T(r1)*[1-z3]^-1*[1-z1]^-1
       + 5/2*T(r1)*[1-z3]^-1
       + 5/2*T(r1)*[1-z3]^-1*z1
       + 5/2*T(r1)*[1-z1]^-1
       + 5/2*T(r1)*z3*[1-z1]^-1
       - 4*T(r2)
       - 4*T(r2)*[1-z3]^-1*[1-z1]^-1
       + 2*T(r2)*[1-z3]^-1
       + 2*T(r2)*[1-z3]^-1*z1
       + 2*T(r2)*[1-z1]^-1
       + 2*T(r2)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( T(r1)
       + T(r1)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(r1)*[1-z3]^-1
       - 1/2*T(r1)*[1-z3]^-1*z1
       - 1/2*T(r1)*[1-z1]^-1
       - 1/2*T(r1)*z3*[1-z1]^-1
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 17/12
       + 5/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 25/24
       + 1/12*[1-z3]^-1*pi^2
       - 7/24*pi^2
       - 11/12*z3
       - 7/24*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * ( 2
       )

       + ln([1-z3])*Dd([1-z2]) * ( 29/6
       + [1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z1]^-1
       + 3/4*[1-z1-z3]^-1
       - 1/4*z1*[1-z1-z3]^-2
       + 1/4*z1*[1-z1-z3]^-1
       + 1/4*z1^2*[1-z1-z3]^-2
       - z3*[1-z1]^-1
       - T(r1)
       - T(r1)*[1-z3]^-1
       + T(r1)*[1-z3]^-1*z1
       - T(r1)*[1-z1]^-1
       + T(r1)*z3*[1-z1]^-1
       - T(r2)
       - T(r2)*[1-z3]^-1
       + T(r2)*[1-z3]^-1*z1
       - T(r2)*[1-z1]^-1
       + T(r2)*z3*[1-z1]^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - T(r2)
       - T(r2)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(r2)*[1-z3]^-1
       + 1/2*T(r2)*[1-z3]^-1*z1
       + 1/2*T(r2)*[1-z1]^-1
       + 1/2*T(r2)*z3*[1-z1]^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * (  - 5/6
       + 5/3*[1-z1]^-1
       - 5/6*z1
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 2
       - 4*[1-z1]^-1
       + 2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + 2*[1-z1]^-1
       - z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * (  - 35/24
       + 11/12*[1-z1]^-1
       + 13/24*z1
       )

       + ln(z1)^2*Dd([1-z2]) * ( 4*[1-z3]^-1*[1-z1]^-1
       - 2*[1-z3]^-1
       - 2*[1-z3]^-1*z1
       - 7/2*T(r1)
       - 7/2*T(r1)*[1-z3]^-1*[1-z1]^-1
       + 7/4*T(r1)*[1-z3]^-1
       + 7/4*T(r1)*[1-z3]^-1*z1
       + 7/4*T(r1)*[1-z1]^-1
       + 7/4*T(r1)*z3*[1-z1]^-1
       - 3*T(r2)
       - 3*T(r2)*[1-z3]^-1*[1-z1]^-1
       + 3/2*T(r2)*[1-z3]^-1
       + 3/2*T(r2)*[1-z3]^-1*z1
       + 3/2*T(r2)*[1-z1]^-1
       + 3/2*T(r2)*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 11/8
       + 11/4*[1-z1]^-1
       - 11/8*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 3/2
       - 3*[1-z1]^-1
       + 3/2*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 29/12
       - 11/6*[1-z1]^-1
       - 7/12*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 6*[1-z3]^-1*[1-z1]^-1
       + 3*[1-z3]^-1
       + 3*[1-z3]^-1*z1
       + 6*T(r1)
       + 6*T(r1)*[1-z3]^-1*[1-z1]^-1
       - 3*T(r1)*[1-z3]^-1
       - 3*T(r1)*[1-z3]^-1*z1
       - 3*T(r1)*[1-z1]^-1
       - 3*T(r1)*z3*[1-z1]^-1
       + 5*T(r2)
       + 5*T(r2)*[1-z3]^-1*[1-z1]^-1
       - 5/2*T(r2)*[1-z3]^-1
       - 5/2*T(r2)*[1-z3]^-1*z1
       - 5/2*T(r2)*[1-z1]^-1
       - 5/2*T(r2)*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - T(r1)
       - T(r1)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(r1)*[1-z3]^-1
       + 1/2*T(r1)*[1-z3]^-1*z1
       + 1/2*T(r1)*[1-z1]^-1
       + 1/2*T(r1)*z3*[1-z1]^-1
       )

       + ln(z1)*Li2(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 3/4
       + 3/2*[1-z1]^-1
       - 3/4*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 5/3
       + 11/6*[1-z1]^-1
       - 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 11/12
       - 5/12*[1-z1]^-1*pi^2
       + 5/24*pi^2
       + 7/6*z1
       + 5/24*z1*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - 3
       + 3/2*[1-z1]^-1
       + 3/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 85/12
       - 3/2*[1-z3]^-1
       + 3/2*[1-z3]^-1*z1
       + 11/12*[1-z1]^-1
       - 3/4*[1-z1-z3]^-1
       + 1/4*z1*[1-z1-z3]^-2
       - 1/4*z1*[1-z1-z3]^-1
       + 3/4*z1
       - 1/4*z1^2*[1-z1-z3]^-2
       + 11/12*z3*[1-z1]^-1
       + 3/4*z3
       + 1/4*z3*z1
       + 3/2*T(r1)
       + 3/2*T(r1)*[1-z3]^-1
       - 3/2*T(r1)*[1-z3]^-1*z1
       + 3/2*T(r1)*[1-z1]^-1
       - 3/2*T(r1)*z3*[1-z1]^-1
       + 3/2*T(r2)
       + 3/2*T(r2)*[1-z3]^-1
       - 3/2*T(r2)*[1-z3]^-1*z1
       + 3/2*T(r2)*[1-z1]^-1
       - 3/2*T(r2)*z3*[1-z1]^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * ( 1/3
       + 1/3*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/2
       - 1/2*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 23/24
       + 1/24*z1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 2*[1-z3]^-1*[1-z1]^-1
       - [1-z3]^-1
       - [1-z3]^-1*z1
       - [1-z1]^-1
       - z3*[1-z1]^-1
       - 2*T(r1)
       - 2*T(r1)*[1-z3]^-1*[1-z1]^-1
       + T(r1)*[1-z3]^-1
       + T(r1)*[1-z3]^-1*z1
       + T(r1)*[1-z1]^-1
       + T(r1)*z3*[1-z1]^-1
       - 2*T(r2)
       - 2*T(r2)*[1-z3]^-1*[1-z1]^-1
       + T(r2)*[1-z3]^-1
       + T(r2)*[1-z3]^-1*z1
       + T(r2)*[1-z1]^-1
       + T(r2)*z3*[1-z1]^-1
       )

       + ln([1-z1])*Li2(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z1]^-1
       - 1/4*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 17/12
       + 5/12*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 11/12
       - 1/12*[1-z1]^-1*pi^2
       - 5/24*pi^2
       - 25/24*z1
       - 5/24*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * ( 2
       )

       + ln([1-z1])*Dd([1-z2]) * ( 67/12
       + [1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z1]^-1
       - 3/4*z1
       - z3*[1-z1]^-1
       - 3/4*z3
       - 1/4*z3*z1
       - T(r1)
       - T(r1)*[1-z3]^-1
       + T(r1)*[1-z3]^-1*z1
       - T(r1)*[1-z1]^-1
       + T(r1)*z3*[1-z1]^-1
       - T(r2)
       - T(r2)*[1-z3]^-1
       + T(r2)*[1-z3]^-1*z1
       - T(r2)*[1-z1]^-1
       + T(r2)*z3*[1-z1]^-1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * (  - T(r2)
       - T(r2)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(r2)*[1-z3]^-1
       + 1/2*T(r2)*[1-z3]^-1*z1
       + 1/2*T(r2)*[1-z1]^-1
       + 1/2*T(r2)*z3*[1-z1]^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * ( T(r2)
       + T(r2)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(r2)*[1-z3]^-1
       - 1/2*T(r2)*[1-z3]^-1*z1
       - 1/2*T(r2)*[1-z1]^-1
       - 1/2*T(r2)*z3*[1-z1]^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * (  - T(r1)
       - T(r1)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(r1)*[1-z3]^-1
       + 1/2*T(r1)*[1-z3]^-1*z1
       + 1/2*T(r1)*[1-z1]^-1
       + 1/2*T(r1)*z3*[1-z1]^-1
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * ( T(r1)
       + T(r1)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(r1)*[1-z3]^-1
       - 1/2*T(r1)*[1-z3]^-1*z1
       - 1/2*T(r1)*[1-z1]^-1
       - 1/2*T(r1)*z3*[1-z1]^-1
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/4*z3
       )

       + Li2(z3)*Dd([1-z2]) * ( [1-z3]^-1*[1-z1]^-1
       - 1/2*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       - T(r1)
       - T(r1)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(r1)*[1-z3]^-1
       + 1/2*T(r1)*[1-z3]^-1*z1
       + 1/2*T(r1)*[1-z1]^-1
       + 1/2*T(r1)*z3*[1-z1]^-1
       - T(r2)
       - T(r2)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(r2)*[1-z3]^-1
       + 1/2*T(r2)*[1-z3]^-1*z1
       + 1/2*T(r2)*[1-z1]^-1
       + 1/2*T(r2)*z3*[1-z1]^-1
       )

       + Li2(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*[1-z1]^-1
       + 1/4*z1
       )

       + Li2(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/4
       - 1/4*z1
       )

       + Li2(z1)*Dd([1-z2]) * (  - [1-z3]^-1*[1-z1]^-1
       + 1/2*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + Li3([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z1]^-1
       + 1/4*z1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * (  - 1/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 11/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/8*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3*zeta3
       + 11/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/18*zeta3
       - 1/480*pi^4
       )

       + Dd([1-z3])*Dd([1-z2])*e^-3 * (  - 1/4
       - 1/4*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 7/6
       - 2/3*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 11/12
       + 1/12*[1-z1]^-1*pi^2
       + 1/12*pi^2
       + 25/24*z1
       + 1/12*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/8
       + 2/3*zeta3
       + 23/144*pi^2
       + 1/8*z1
       + 2/3*z1*zeta3
       - 1/144*z1*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/4
       - 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/6
       - 2/3*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 25/24
       - 1/12*[1-z3]^-1*pi^2
       + 1/6*pi^2
       + 11/12*z3
       + 1/6*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       - 1/2*[1-z3]^-1*zeta3
       + 11/12*zeta3
       + 35/144*pi^2
       - 1/8*z3
       + 11/12*z3*zeta3
       - 13/144*z3*pi^2
       )

       + Dd([1-z2])*e^-2 * (  - 1
       )

       + Dd([1-z2])*e^-1 * (  - 17/6
       )

       + Dd([1-z2]) * (  - 23/6
       - 1/2*[1-z3]^-1*[1-z1]^-1*pi^2
       + 1/6*[1-z3]^-1*pi^2
       + 1/6*[1-z3]^-1*z1*pi^2
       + 1/3*[1-z1]^-1*pi^2
       + 1/4*[1-z1-z3]^-1
       - 1/4*z1*[1-z1-z3]^-1
       + 1/3*z3*[1-z1]^-1*pi^2
       - 1/4*z3
       + 2*T(r1)
       + 2/3*T(r1)*[1-z3]^-1*[1-z1]^-1*pi^2
       - 1/3*T(r1)*[1-z3]^-1*pi^2
       - 1/3*T(r1)*[1-z3]^-1*z1*pi^2
       - 1/3*T(r1)*[1-z1]^-1*pi^2
       + 2/3*T(r1)*pi^2
       - 1/3*T(r1)*z3*[1-z1]^-1*pi^2
       + 2*T(r2)
       + 2/3*T(r2)*[1-z3]^-1*[1-z1]^-1*pi^2
       - 1/3*T(r2)*[1-z3]^-1*pi^2
       - 1/3*T(r2)*[1-z3]^-1*z1*pi^2
       - 1/3*T(r2)*[1-z1]^-1*pi^2
       + 2/3*T(r2)*pi^2
       - 1/3*T(r2)*z3*[1-z1]^-1*pi^2 ) );

id calgA31IFq    = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * ( 2
       - 4*z1
       + 4*z1^2
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z1
       - 2*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * ( 3/2
       - 3*z1
       + 3*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 7/12
       - 11/6*z1
       + 11/6*z1^2
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + z1
       - z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 5/12
       + 11/6*z1
       - 11/6*z1^2
       )

       + D0([1-z3])*Li2(z1)*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-2 * ( 1/2
       - z1
       + z1^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * ( 5/12
       - 11/6*z1
       + 11/6*z1^2
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 11/12
       - 1/6*pi^2
       - 1/4*z1
       + 1/3*z1*pi^2
       - 1/3*z1^2*pi^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * (  - 3
       + 6*z1
       - 6*z1^2
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1
       - 2*z1
       + 2*z1^2
       )

       + D1([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z1
       - 2*z1^2
       )

       + D1([1-z3])*Dd([1-z2]) * ( 1/12
       + 11/6*z1
       - 11/6*z1^2
       )

       + D2([1-z3])*Dd([1-z2]) * ( 1
       - 2*z1
       + 2*z1^2
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( T(u3)
       - 1/2*T(u3)*z3^-1
       + T(u3)*z3^-1*z1
       - T(u3)*z3^-1*z1^2
       - 1/2*T(u3)*[1-z3]^-1
       + T(u3)*[1-z3]^-1*z1
       - T(u3)*[1-z3]^-1*z1^2
       + T(u4)
       - 1/2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       - 1/2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z3)^2*Dd([1-z2]) * (  - 2*T(u1)
       + T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       + 2*T(u1)*z3^-1*z1^2
       + T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       + 2*T(u1)*[1-z3]^-1*z1^2
       - 2*T(u2)
       + T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + 2*T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z3]^-1*z1^2
       - 5/2*T(u3)
       + 5/4*T(u3)*z3^-1
       - 5/2*T(u3)*z3^-1*z1
       + 5/2*T(u3)*z3^-1*z1^2
       + 5/4*T(u3)*[1-z3]^-1
       - 5/2*T(u3)*[1-z3]^-1*z1
       + 5/2*T(u3)*[1-z3]^-1*z1^2
       - 3/2*T(u4)
       + 3/4*T(u4)*z3^-1
       - 3/2*T(u4)*z3^-1*z1
       + 3/2*T(u4)*z3^-1*z1^2
       + 3/4*T(u4)*[1-z3]^-1
       - 3/2*T(u4)*[1-z3]^-1*z1
       + 3/2*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * (  - 4*T(u1)
       + 2*T(u1)*z3^-1
       - 4*T(u1)*z3^-1*z1
       + 4*T(u1)*z3^-1*z1^2
       + 2*T(u1)*[1-z3]^-1
       - 4*T(u1)*[1-z3]^-1*z1
       + 4*T(u1)*[1-z3]^-1*z1^2
       - 5*T(u2)
       + 5/2*T(u2)*z3^-1
       - 5*T(u2)*z3^-1*z1
       + 5*T(u2)*z3^-1*z1^2
       + 5/2*T(u2)*[1-z3]^-1
       - 5*T(u2)*[1-z3]^-1*z1
       + 5*T(u2)*[1-z3]^-1*z1^2
       - 5*T(u3)
       + 5/2*T(u3)*z3^-1
       - 5*T(u3)*z3^-1*z1
       + 5*T(u3)*z3^-1*z1^2
       + 5/2*T(u3)*[1-z3]^-1
       - 5*T(u3)*[1-z3]^-1*z1
       + 5*T(u3)*[1-z3]^-1*z1^2
       - 4*T(u4)
       + 2*T(u4)*z3^-1
       - 4*T(u4)*z3^-1*z1
       + 4*T(u4)*z3^-1*z1^2
       + 2*T(u4)*[1-z3]^-1
       - 4*T(u4)*[1-z3]^-1*z1
       + 4*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * ( 5*T(u1)
       - 5/2*T(u1)*z3^-1
       + 5*T(u1)*z3^-1*z1
       - 5*T(u1)*z3^-1*z1^2
       - 5/2*T(u1)*[1-z3]^-1
       + 5*T(u1)*[1-z3]^-1*z1
       - 5*T(u1)*[1-z3]^-1*z1^2
       + 6*T(u2)
       - 3*T(u2)*z3^-1
       + 6*T(u2)*z3^-1*z1
       - 6*T(u2)*z3^-1*z1^2
       - 3*T(u2)*[1-z3]^-1
       + 6*T(u2)*[1-z3]^-1*z1
       - 6*T(u2)*[1-z3]^-1*z1^2
       + 6*T(u3)
       - 3*T(u3)*z3^-1
       + 6*T(u3)*z3^-1*z1
       - 6*T(u3)*z3^-1*z1^2
       - 3*T(u3)*[1-z3]^-1
       + 6*T(u3)*[1-z3]^-1*z1
       - 6*T(u3)*[1-z3]^-1*z1^2
       + 5*T(u4)
       - 5/2*T(u4)*z3^-1
       + 5*T(u4)*z3^-1*z1
       - 5*T(u4)*z3^-1*z1^2
       - 5/2*T(u4)*[1-z3]^-1
       + 5*T(u4)*[1-z3]^-1*z1
       - 5*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * (  - 2*T(u1)
       + T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       + 2*T(u1)*z3^-1*z1^2
       + T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       + 2*T(u1)*[1-z3]^-1*z1^2
       - 2*T(u2)
       + T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + 2*T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z3]^-1*z1^2
       - T(u3)
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       - 3*T(u4)
       + 3/2*T(u4)*z3^-1
       - 3*T(u4)*z3^-1*z1
       + 3*T(u4)*z3^-1*z1^2
       + 3/2*T(u4)*[1-z3]^-1
       - 3*T(u4)*[1-z3]^-1*z1
       + 3*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( T(u1)
       - 1/2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       - 1/2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       + T(u2)
       - 1/2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       - 1/2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * ( 2
       - z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       - [1-z3]^-1
       + 2*[1-z3]^-1*z1
       - 2*[1-z3]^-1*z1^2
       )

       + ln(z3)*Dd([1-z2]) * ( 67/12
       - 11/12*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       - 11/12*[1-z3]^-1
       + 11/6*[1-z3]^-1*z1
       - 11/6*[1-z3]^-1*z1^2
       + 3/4*[z1-z3]^-1
       + 1/4*z1*[z1-z3]^-2
       - 3/2*z1*[z1-z3]^-1
       - 1/4*z1^2*[z1-z3]^-2
       - 3*T(u1)
       + T(u1)*z3^-1
       + T(u1)*[1-z3]^-1
       - 3*T(u2)
       + T(u2)*z3^-1
       + T(u2)*[1-z3]^-1
       - 3*T(u3)
       + T(u3)*z3^-1
       + T(u3)*[1-z3]^-1
       - 3*T(u4)
       + T(u4)*z3^-1
       + T(u4)*[1-z3]^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( T(u2)
       - 1/2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       - 1/2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       + T(u4)
       - 1/2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       - 1/2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       )

       + ln([1-z3])^2*Dd([1-z2]) * (  - [1-z3]^-1
       + 2*[1-z3]^-1*z1
       - 2*[1-z3]^-1*z1^2
       - 3/2*T(u1)
       + 3/4*T(u1)*z3^-1
       - 3/2*T(u1)*z3^-1*z1
       + 3/2*T(u1)*z3^-1*z1^2
       + 3/4*T(u1)*[1-z3]^-1
       - 3/2*T(u1)*[1-z3]^-1*z1
       + 3/2*T(u1)*[1-z3]^-1*z1^2
       - 2*T(u2)
       + T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + 2*T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z3]^-1*z1^2
       - 5/2*T(u3)
       + 5/4*T(u3)*z3^-1
       - 5/2*T(u3)*z3^-1*z1
       + 5/2*T(u3)*z3^-1*z1^2
       + 5/4*T(u3)*[1-z3]^-1
       - 5/2*T(u3)*[1-z3]^-1*z1
       + 5/2*T(u3)*[1-z3]^-1*z1^2
       - 2*T(u4)
       + T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       + 2*T(u4)*z3^-1*z1^2
       + T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       + 2*T(u4)*[1-z3]^-1*z1^2
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * ( 3*[1-z3]^-1
       - 6*[1-z3]^-1*z1
       + 6*[1-z3]^-1*z1^2
       + 5*T(u1)
       - 5/2*T(u1)*z3^-1
       + 5*T(u1)*z3^-1*z1
       - 5*T(u1)*z3^-1*z1^2
       - 5/2*T(u1)*[1-z3]^-1
       + 5*T(u1)*[1-z3]^-1*z1
       - 5*T(u1)*[1-z3]^-1*z1^2
       + 6*T(u2)
       - 3*T(u2)*z3^-1
       + 6*T(u2)*z3^-1*z1
       - 6*T(u2)*z3^-1*z1^2
       - 3*T(u2)*[1-z3]^-1
       + 6*T(u2)*[1-z3]^-1*z1
       - 6*T(u2)*[1-z3]^-1*z1^2
       + 6*T(u3)
       - 3*T(u3)*z3^-1
       + 6*T(u3)*z3^-1*z1
       - 6*T(u3)*z3^-1*z1^2
       - 3*T(u3)*[1-z3]^-1
       + 6*T(u3)*[1-z3]^-1*z1
       - 6*T(u3)*[1-z3]^-1*z1^2
       + 5*T(u4)
       - 5/2*T(u4)*z3^-1
       + 5*T(u4)*z3^-1*z1
       - 5*T(u4)*z3^-1*z1^2
       - 5/2*T(u4)*[1-z3]^-1
       + 5*T(u4)*[1-z3]^-1*z1
       - 5*T(u4)*[1-z3]^-1*z1^2
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - [1-z3]^-1
       + 2*[1-z3]^-1*z1
       - 2*[1-z3]^-1*z1^2
       - 3*T(u1)
       + 3/2*T(u1)*z3^-1
       - 3*T(u1)*z3^-1*z1
       + 3*T(u1)*z3^-1*z1^2
       + 3/2*T(u1)*[1-z3]^-1
       - 3*T(u1)*[1-z3]^-1*z1
       + 3*T(u1)*[1-z3]^-1*z1^2
       - 2*T(u2)
       + T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + 2*T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z3]^-1*z1^2
       - T(u3)
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       - 2*T(u4)
       + T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       + 2*T(u4)*z3^-1*z1^2
       + T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       + 2*T(u4)*[1-z3]^-1*z1^2
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( T(u1)
       - 1/2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       - 1/2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       + T(u3)
       - 1/2*T(u3)*z3^-1
       + T(u3)*z3^-1*z1
       - T(u3)*z3^-1*z1^2
       - 1/2*T(u3)*[1-z3]^-1
       + T(u3)*[1-z3]^-1*z1
       - T(u3)*[1-z3]^-1*z1^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * ( 2
       - z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       )

       + ln([1-z3])*Dd([1-z2]) * ( 67/12
       - 11/12*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       - [1-z3]^-1
       - 3/4*[1-z1-z3]^-1
       + 1/4*z1*[1-z1-z3]^-2
       + 3/2*z1*[1-z1-z3]^-1
       - 1/4*z1^2*[1-z1-z3]^-2
       - 3*T(u1)
       + T(u1)*z3^-1
       + T(u1)*[1-z3]^-1
       - 3*T(u2)
       + T(u2)*z3^-1
       + T(u2)*[1-z3]^-1
       - 3*T(u3)
       + T(u3)*z3^-1
       + T(u3)*[1-z3]^-1
       - 3*T(u4)
       + T(u4)*z3^-1
       + T(u4)*[1-z3]^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - T(u2)
       + 1/2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + T(u2)*z3^-1*z1^2
       + 1/2*T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z3]^-1*z1^2
       - T(u4)
       + 1/2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + T(u4)*z3^-1*z1^2
       + 1/2*T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - T(u3)
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       - T(u4)
       + 1/2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + T(u4)*z3^-1*z1^2
       + 1/2*T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * (  - 5/6
       + 5/3*z1
       - 5/3*z1^2
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z1
       - 2*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 13/24
       + 11/12*z1
       - 11/12*z1^2
       )

       + ln(z1)^2*Dd([1-z2]) * (  - 2*[1-z3]^-1
       + 4*[1-z3]^-1*z1
       - 4*[1-z3]^-1*z1^2
       - 3*T(u1)
       + 3/2*T(u1)*z3^-1
       - 3*T(u1)*z3^-1*z1
       + 3*T(u1)*z3^-1*z1^2
       + 3/2*T(u1)*[1-z3]^-1
       - 3*T(u1)*[1-z3]^-1*z1
       + 3*T(u1)*[1-z3]^-1*z1^2
       - 7/2*T(u2)
       + 7/4*T(u2)*z3^-1
       - 7/2*T(u2)*z3^-1*z1
       + 7/2*T(u2)*z3^-1*z1^2
       + 7/4*T(u2)*[1-z3]^-1
       - 7/2*T(u2)*[1-z3]^-1*z1
       + 7/2*T(u2)*[1-z3]^-1*z1^2
       - 7/2*T(u3)
       + 7/4*T(u3)*z3^-1
       - 7/2*T(u3)*z3^-1*z1
       + 7/2*T(u3)*z3^-1*z1^2
       + 7/4*T(u3)*[1-z3]^-1
       - 7/2*T(u3)*[1-z3]^-1*z1
       + 7/2*T(u3)*[1-z3]^-1*z1^2
       - 3*T(u4)
       + 3/2*T(u4)*z3^-1
       - 3*T(u4)*z3^-1*z1
       + 3*T(u4)*z3^-1*z1^2
       + 3/2*T(u4)*[1-z3]^-1
       - 3*T(u4)*[1-z3]^-1*z1
       + 3*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 1/8
       + 1/4*z1
       - 1/4*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/2
       - z1
       + z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 5/12
       - 11/6*z1
       + 11/6*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * ( [1-z3]^-1
       - 2*[1-z3]^-1*z1
       + 2*[1-z3]^-1*z1^2
       + 4*T(u1)
       - 2*T(u1)*z3^-1
       + 4*T(u1)*z3^-1*z1
       - 4*T(u1)*z3^-1*z1^2
       - 2*T(u1)*[1-z3]^-1
       + 4*T(u1)*[1-z3]^-1*z1
       - 4*T(u1)*[1-z3]^-1*z1^2
       + 3*T(u2)
       - 3/2*T(u2)*z3^-1
       + 3*T(u2)*z3^-1*z1
       - 3*T(u2)*z3^-1*z1^2
       - 3/2*T(u2)*[1-z3]^-1
       + 3*T(u2)*[1-z3]^-1*z1
       - 3*T(u2)*[1-z3]^-1*z1^2
       + 3*T(u3)
       - 3/2*T(u3)*z3^-1
       + 3*T(u3)*z3^-1*z1
       - 3*T(u3)*z3^-1*z1^2
       - 3/2*T(u3)*[1-z3]^-1
       + 3*T(u3)*[1-z3]^-1*z1
       - 3*T(u3)*[1-z3]^-1*z1^2
       + 4*T(u4)
       - 2*T(u4)*z3^-1
       + 4*T(u4)*z3^-1*z1
       - 4*T(u4)*z3^-1*z1^2
       - 2*T(u4)*[1-z3]^-1
       + 4*T(u4)*[1-z3]^-1*z1
       - 4*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - T(u1)
       + 1/2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + T(u1)*z3^-1*z1^2
       + 1/2*T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z3]^-1*z1^2
       - T(u2)
       + 1/2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + T(u2)*z3^-1*z1^2
       + 1/2*T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z3]^-1*z1^2
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - T(u1)
       + 1/2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + T(u1)*z3^-1*z1^2
       + 1/2*T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z3]^-1*z1^2
       - T(u3)
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       )

       + ln(z1)*Li2(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + z1
       - z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 3/4
       + 3/2*z1
       - 3/2*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       + 11/6*z1
       - 11/6*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 11/12
       + 5/24*pi^2
       + 1/4*z1
       - 5/12*z1*pi^2
       + 5/12*z1^2*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - 3
       + 3/2*z3^-1
       - 3*z3^-1*z1
       + 3*z3^-1*z1^2
       )

       + ln(z1)*Dd([1-z2]) * (  - 47/6
       + 11/12*z3^-1
       - 11/6*z3^-1*z1
       + 11/6*z3^-1*z1^2
       + 3/2*[1-z3]^-1
       - 3/4*[z1-z3]^-1
       + 3/4*[1-z1-z3]^-1
       - 1/4*z1*[z1-z3]^-2
       + 3/2*z1*[z1-z3]^-1
       - 1/4*z1*[1-z1-z3]^-2
       - 3/2*z1*[1-z1-z3]^-1
       + 1/4*z1^2*[z1-z3]^-2
       + 1/4*z1^2*[1-z1-z3]^-2
       + 9/2*T(u1)
       - 3/2*T(u1)*z3^-1
       - 3/2*T(u1)*[1-z3]^-1
       + 9/2*T(u2)
       - 3/2*T(u2)*z3^-1
       - 3/2*T(u2)*[1-z3]^-1
       + 9/2*T(u3)
       - 3/2*T(u3)*z3^-1
       - 3/2*T(u3)*[1-z3]^-1
       + 9/2*T(u4)
       - 3/2*T(u4)*z3^-1
       - 3/2*T(u4)*[1-z3]^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * ( 1/24
       - 1/12*z1
       + 1/12*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/8
       + 1/4*z1
       - 1/4*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 1/3
       + 11/12*z1
       - 11/12*z1^2
       )

       + ln([1-z1])^2*Dd([1-z2]) * (  - 1/4*[1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - 1/2*[1-z3]^-1*z1^2
       - 1/2*T(u1)
       + 1/4*T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + 1/2*T(u1)*z3^-1*z1^2
       + 1/4*T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       + 1/2*T(u1)*[1-z3]^-1*z1^2
       - 1/2*T(u2)
       + 1/4*T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + 1/2*T(u2)*z3^-1*z1^2
       + 1/4*T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       + 1/2*T(u2)*[1-z3]^-1*z1^2
       - 3/2*T(u3)
       + 3/4*T(u3)*z3^-1
       - 3/2*T(u3)*z3^-1*z1
       + 3/2*T(u3)*z3^-1*z1^2
       + 3/4*T(u3)*[1-z3]^-1
       - 3/2*T(u3)*[1-z3]^-1*z1
       + 3/2*T(u3)*[1-z3]^-1*z1^2
       - 1/2*T(u4)
       + 1/4*T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + 1/2*T(u4)*z3^-1*z1^2
       + 1/4*T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       + 1/2*T(u4)*[1-z3]^-1*z1^2
       )

       + ln([1-z1])*Li2(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 2/3
       - 11/6*z1
       + 11/6*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 11/12
       - 1/12*pi^2
       - 1/8*z1
       + 1/6*z1*pi^2
       - 1/6*z1^2*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln([1-z1])*Dd([1-z2]) * ( 10/3
       - 11/12*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       - 1/2*[1-z3]^-1
       - 3/2*T(u1)
       + 1/2*T(u1)*z3^-1
       + 1/2*T(u1)*[1-z3]^-1
       - 3/2*T(u2)
       + 1/2*T(u2)*z3^-1
       + 1/2*T(u2)*[1-z3]^-1
       - 3/2*T(u3)
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*[1-z3]^-1
       - 3/2*T(u4)
       + 1/2*T(u4)*z3^-1
       + 1/2*T(u4)*[1-z3]^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * (  - T(u2)
       + 1/2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + T(u2)*z3^-1*z1^2
       + 1/2*T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z3]^-1*z1^2
       - T(u3)
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * ( T(u2)
       - 1/2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       - 1/2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       + T(u4)
       - 1/2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       - 1/2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * ( T(u1)
       - 1/2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       - 1/2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       + T(u2)
       - 1/2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       - 1/2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * (  - T(u3)
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       - T(u4)
       + 1/2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + T(u4)*z3^-1*z1^2
       + 1/2*T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z3]^-1*z1^2
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * (  - T(u1)
       + 1/2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + T(u1)*z3^-1*z1^2
       + 1/2*T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z3]^-1*z1^2
       - T(u3)
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * ( T(u1)
       - 1/2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       - 1/2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       + T(u4)
       - 1/2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       - 1/2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       )

       + Li2(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + Li2(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/4
       )

       + Li2(z1)*Dd([1-z2]) * (  - 1/2*[1-z3]^-1
       + [1-z3]^-1*z1
       - [1-z3]^-1*z1^2
       )

       + Li3([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-3 * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 2/3
       + 11/6*z1
       - 11/6*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 11/12
       + 1/12*pi^2
       + 1/8*z1
       - 1/6*z1*pi^2
       + 1/6*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 1/8
       + 2/3*zeta3
       - 1/144*pi^2
       + 1/4*z1
       - 4/3*z1*zeta3
       - 11/72*z1*pi^2
       + 4/3*z1^2*zeta3
       + 11/72*z1^2*pi^2
       )

       + Dd([1-z2])*e^-2 * (  - 1
       + 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       )

       + Dd([1-z2])*e^-1 * (  - 11/6
       + 5/12*z3^-1
       - 11/6*z3^-1*z1
       + 11/6*z3^-1*z1^2
       )

       + Dd([1-z2]) * (  - 3/2
       - 11/12*z3^-1
       - 1/4*z3^-1*z1
       + 1/6*[1-z3]^-1*pi^2
       - 1/3*[1-z3]^-1*z1*pi^2
       + 1/3*[1-z3]^-1*z1^2*pi^2
       + 1/4*[z1-z3]^-1
       - 1/4*[1-z1-z3]^-1
       - 1/4*z1*[z1-z3]^-1
       + 1/4*z1*[1-z1-z3]^-1
       + 2*T(u1)
       - 1/12*T(u1)*z3^-1*pi^2
       + 1/6*T(u1)*z3^-1*z1*pi^2
       - 1/6*T(u1)*z3^-1*z1^2*pi^2
       - 1/12*T(u1)*[1-z3]^-1*pi^2
       + 1/6*T(u1)*[1-z3]^-1*z1*pi^2
       - 1/6*T(u1)*[1-z3]^-1*z1^2*pi^2
       + 1/6*T(u1)*pi^2
       + 2*T(u2)
       - 1/12*T(u2)*z3^-1*pi^2
       + 1/6*T(u2)*z3^-1*z1*pi^2
       - 1/6*T(u2)*z3^-1*z1^2*pi^2
       - 1/12*T(u2)*[1-z3]^-1*pi^2
       + 1/6*T(u2)*[1-z3]^-1*z1*pi^2
       - 1/6*T(u2)*[1-z3]^-1*z1^2*pi^2
       + 1/6*T(u2)*pi^2
       + 2*T(u3)
       - 5/12*T(u3)*z3^-1*pi^2
       + 5/6*T(u3)*z3^-1*z1*pi^2
       - 5/6*T(u3)*z3^-1*z1^2*pi^2
       - 5/12*T(u3)*[1-z3]^-1*pi^2
       + 5/6*T(u3)*[1-z3]^-1*z1*pi^2
       - 5/6*T(u3)*[1-z3]^-1*z1^2*pi^2
       + 5/6*T(u3)*pi^2
       + 2*T(u4)
       - 1/12*T(u4)*z3^-1*pi^2
       + 1/6*T(u4)*z3^-1*z1*pi^2
       - 1/6*T(u4)*z3^-1*z1^2*pi^2
       - 1/12*T(u4)*[1-z3]^-1*pi^2
       + 1/6*T(u4)*[1-z3]^-1*z1*pi^2
       - 1/6*T(u4)*[1-z3]^-1*z1^2*pi^2
       + 1/6*T(u4)*pi^2 ) );

id calqAt31IFg   = (  + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * ( 3/2
       - 3/2*z3^-1
       - 3/4*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 1/2*z3
       )

       + D0([1-z1])*Li2(z3)*Dd([1-z2]) * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/4
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( T(u3)
       + T(u3)*z3^-1*[1-z1]^-1
       - 1/2*T(u3)*z3^-1
       - 1/2*T(u3)*z3^-1*z1
       - 2*T(u3)*[1-z1]^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u4)
       + T(u4)*z3^-1*[1-z1]^-1
       - 1/2*T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       - 2*T(u4)*[1-z1]^-1
       + T(u4)*z3*[1-z1]^-1
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/4*z3^-1
       - 1/8*z3
       )

       + ln(z3)^2*Dd([1-z2]) * ( 2
       + 5/2*z3^-1*[1-z1]^-1
       - z3^-1
       - z3^-1*z1
       - 9/2*[1-z1]^-1
       + 9/4*z3*[1-z1]^-1
       - 2*T(u1)
       - 5/2*T(u1)*z3^-1*[1-z1]^-1
       + T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       + 9/2*T(u1)*[1-z1]^-1
       - 9/4*T(u1)*z3*[1-z1]^-1
       - 2*T(u2)
       - 5/2*T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       + 9/2*T(u2)*[1-z1]^-1
       - 9/4*T(u2)*z3*[1-z1]^-1
       - 5/2*T(u3)
       - 3*T(u3)*z3^-1*[1-z1]^-1
       + 5/4*T(u3)*z3^-1
       + 5/4*T(u3)*z3^-1*z1
       + 11/2*T(u3)*[1-z1]^-1
       - 11/4*T(u3)*z3*[1-z1]^-1
       - 3/2*T(u4)
       - 2*T(u4)*z3^-1*[1-z1]^-1
       + 3/4*T(u4)*z3^-1
       + 3/4*T(u4)*z3^-1*z1
       + 7/2*T(u4)*[1-z1]^-1
       - 7/4*T(u4)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 2
       + 5*z3^-1*[1-z1]^-1
       - z3^-1
       - z3^-1*z1
       - 8*[1-z1]^-1
       + 4*z3*[1-z1]^-1
       - 4*T(u1)
       - 6*T(u1)*z3^-1*[1-z1]^-1
       + 2*T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       + 10*T(u1)*[1-z1]^-1
       - 5*T(u1)*z3*[1-z1]^-1
       - 5*T(u2)
       - 8*T(u2)*z3^-1*[1-z1]^-1
       + 5/2*T(u2)*z3^-1
       + 5/2*T(u2)*z3^-1*z1
       + 13*T(u2)*[1-z1]^-1
       - 13/2*T(u2)*z3*[1-z1]^-1
       - 5*T(u3)
       - 7*T(u3)*z3^-1*[1-z1]^-1
       + 5/2*T(u3)*z3^-1
       + 5/2*T(u3)*z3^-1*z1
       + 12*T(u3)*[1-z1]^-1
       - 6*T(u3)*z3*[1-z1]^-1
       - 4*T(u4)
       - 7*T(u4)*z3^-1*[1-z1]^-1
       + 2*T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       + 11*T(u4)*[1-z1]^-1
       - 11/2*T(u4)*z3*[1-z1]^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 4
       - 7*z3^-1*[1-z1]^-1
       + 2*z3^-1
       + 2*z3^-1*z1
       + 12*[1-z1]^-1
       - 6*z3*[1-z1]^-1
       + 5*T(u1)
       + 8*T(u1)*z3^-1*[1-z1]^-1
       - 5/2*T(u1)*z3^-1
       - 5/2*T(u1)*z3^-1*z1
       - 13*T(u1)*[1-z1]^-1
       + 13/2*T(u1)*z3*[1-z1]^-1
       + 6*T(u2)
       + 10*T(u2)*z3^-1*[1-z1]^-1
       - 3*T(u2)*z3^-1
       - 3*T(u2)*z3^-1*z1
       - 16*T(u2)*[1-z1]^-1
       + 8*T(u2)*z3*[1-z1]^-1
       + 6*T(u3)
       + 9*T(u3)*z3^-1*[1-z1]^-1
       - 3*T(u3)*z3^-1
       - 3*T(u3)*z3^-1*z1
       - 15*T(u3)*[1-z1]^-1
       + 15/2*T(u3)*z3*[1-z1]^-1
       + 5*T(u4)
       + 9*T(u4)*z3^-1*[1-z1]^-1
       - 5/2*T(u4)*z3^-1
       - 5/2*T(u4)*z3^-1*z1
       - 14*T(u4)*[1-z1]^-1
       + 7*T(u4)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 2
       + 4*z3^-1*[1-z1]^-1
       - z3^-1
       - z3^-1*z1
       - 6*[1-z1]^-1
       + 3*z3*[1-z1]^-1
       - 2*T(u1)
       - 4*T(u1)*z3^-1*[1-z1]^-1
       + T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       + 6*T(u1)*[1-z1]^-1
       - 3*T(u1)*z3*[1-z1]^-1
       - 2*T(u2)
       - 4*T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       + 6*T(u2)*[1-z1]^-1
       - 3*T(u2)*z3*[1-z1]^-1
       - T(u3)
       - 3*T(u3)*z3^-1*[1-z1]^-1
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       + 4*T(u3)*[1-z1]^-1
       - 2*T(u3)*z3*[1-z1]^-1
       - 3*T(u4)
       - 5*T(u4)*z3^-1*[1-z1]^-1
       + 3/2*T(u4)*z3^-1
       + 3/2*T(u4)*z3^-1*z1
       + 8*T(u4)*[1-z1]^-1
       - 4*T(u4)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( T(u1)
       + T(u1)*z3^-1*[1-z1]^-1
       - 1/2*T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       - 2*T(u1)*[1-z1]^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u2)
       + T(u2)*z3^-1*[1-z1]^-1
       - 1/2*T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       - 2*T(u2)*[1-z1]^-1
       + T(u2)*z3*[1-z1]^-1
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       )

       + ln(z3)*Dd([1-z2]) * (  - 5/2
       + z3^-1
       - 2*z3^-1*z1
       + 2*[1-z1]^-1
       - 3/4*[z1-z3]^-1
       - 1/4*z1*[z1-z3]^-2
       + 1/4*z1*[z1-z3]^-1
       + 1/4*z1^2*[z1-z3]^-2
       + 1/2*z3*[1-z1]^-1
       + 2*T(u1)
       - T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - 2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       + 2*T(u2)
       - T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*z3*[1-z1]^-1
       + 2*T(u3)
       - T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       - 2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*z3*[1-z1]^-1
       + 2*T(u4)
       - T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( T(u2)
       + 2*T(u2)*z3^-1*[1-z1]^-1
       - 1/2*T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       - 3*T(u2)*[1-z1]^-1
       + 3/2*T(u2)*z3*[1-z1]^-1
       + T(u4)
       + 2*T(u4)*z3^-1*[1-z1]^-1
       - 1/2*T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       - 3*T(u4)*[1-z1]^-1
       + 3/2*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 7/12
       - 7/12*z3^-1
       - 7/24*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/4
       + 3/4*z3^-1
       + 3/8*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8*z3
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 1/2
       + 4*z3^-1*[1-z1]^-1
       - 1/4*z3^-1
       - 1/4*z3^-1*z1
       - 6*[1-z1]^-1
       + 3*z3*[1-z1]^-1
       - 3/2*T(u1)
       - 4*T(u1)*z3^-1*[1-z1]^-1
       + 3/4*T(u1)*z3^-1
       + 3/4*T(u1)*z3^-1*z1
       + 11/2*T(u1)*[1-z1]^-1
       - 11/4*T(u1)*z3*[1-z1]^-1
       - 2*T(u2)
       - 4*T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       + 6*T(u2)*[1-z1]^-1
       - 3*T(u2)*z3*[1-z1]^-1
       - 5/2*T(u3)
       - 5*T(u3)*z3^-1*[1-z1]^-1
       + 5/4*T(u3)*z3^-1
       + 5/4*T(u3)*z3^-1*z1
       + 15/2*T(u3)*[1-z1]^-1
       - 15/4*T(u3)*z3*[1-z1]^-1
       - 2*T(u4)
       - 4*T(u4)*z3^-1*[1-z1]^-1
       + T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       + 6*T(u4)*[1-z1]^-1
       - 3*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 2
       - 7*z3^-1*[1-z1]^-1
       + z3^-1
       + z3^-1*z1
       + 12*[1-z1]^-1
       - 6*z3*[1-z1]^-1
       + 5*T(u1)
       + 11*T(u1)*z3^-1*[1-z1]^-1
       - 5/2*T(u1)*z3^-1
       - 5/2*T(u1)*z3^-1*z1
       - 16*T(u1)*[1-z1]^-1
       + 8*T(u1)*z3*[1-z1]^-1
       + 6*T(u2)
       + 11*T(u2)*z3^-1*[1-z1]^-1
       - 3*T(u2)*z3^-1
       - 3*T(u2)*z3^-1*z1
       - 17*T(u2)*[1-z1]^-1
       + 17/2*T(u2)*z3*[1-z1]^-1
       + 6*T(u3)
       + 12*T(u3)*z3^-1*[1-z1]^-1
       - 3*T(u3)*z3^-1
       - 3*T(u3)*z3^-1*z1
       - 18*T(u3)*[1-z1]^-1
       + 9*T(u3)*z3*[1-z1]^-1
       + 5*T(u4)
       + 10*T(u4)*z3^-1*[1-z1]^-1
       - 5/2*T(u4)*z3^-1
       - 5/2*T(u4)*z3^-1*z1
       - 15*T(u4)*[1-z1]^-1
       + 15/2*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1
       + 6*z3^-1*[1-z1]^-1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       - 8*[1-z1]^-1
       + 4*z3*[1-z1]^-1
       - 3*T(u1)
       - 8*T(u1)*z3^-1*[1-z1]^-1
       + 3/2*T(u1)*z3^-1
       + 3/2*T(u1)*z3^-1*z1
       + 11*T(u1)*[1-z1]^-1
       - 11/2*T(u1)*z3*[1-z1]^-1
       - 2*T(u2)
       - 6*T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       + 8*T(u2)*[1-z1]^-1
       - 4*T(u2)*z3*[1-z1]^-1
       - T(u3)
       - 6*T(u3)*z3^-1*[1-z1]^-1
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       + 7*T(u3)*[1-z1]^-1
       - 7/2*T(u3)*z3*[1-z1]^-1
       - 2*T(u4)
       - 6*T(u4)*z3^-1*[1-z1]^-1
       + T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       + 8*T(u4)*[1-z1]^-1
       - 4*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( T(u1)
       + 2*T(u1)*z3^-1*[1-z1]^-1
       - 1/2*T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       - 3*T(u1)*[1-z1]^-1
       + 3/2*T(u1)*z3*[1-z1]^-1
       + T(u3)
       + 2*T(u3)*z3^-1*[1-z1]^-1
       - 1/2*T(u3)*z3^-1
       - 1/2*T(u3)*z3^-1*z1
       - 3*T(u3)*[1-z1]^-1
       + 3/2*T(u3)*z3*[1-z1]^-1
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3^-1*pi^2
       - 1/4*pi^2
       + 1/8*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * ( 1
       - 1/2*z3^-1
       - 1/2*z3^-1*z1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 1/2*z3^-1
       - 5/2*z3^-1*z1
       + 2*[1-z1]^-1
       - z1^2*[1-z1-z3]^-2
       + z3*[1-z1]^-1
       + 2*T(u1)
       - T(u1)*z3^-1
       + 3*T(u1)*z3^-1*z1
       - 2*T(u1)*[1-z1]^-1
       - T(u1)*z3*[1-z1]^-1
       + 2*T(u2)
       - T(u2)*z3^-1
       + 3*T(u2)*z3^-1*z1
       - 2*T(u2)*[1-z1]^-1
       - T(u2)*z3*[1-z1]^-1
       + 2*T(u3)
       - T(u3)*z3^-1
       + 3*T(u3)*z3^-1*z1
       - 2*T(u3)*[1-z1]^-1
       - T(u3)*z3*[1-z1]^-1
       + 2*T(u4)
       - T(u4)*z3^-1
       + 3*T(u4)*z3^-1*z1
       - 2*T(u4)*[1-z1]^-1
       - T(u4)*z3*[1-z1]^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - T(u2)
       - 2*T(u2)*z3^-1*[1-z1]^-1
       + 1/2*T(u2)*z3^-1
       + 1/2*T(u2)*z3^-1*z1
       + 3*T(u2)*[1-z1]^-1
       - 3/2*T(u2)*z3*[1-z1]^-1
       - T(u4)
       - 2*T(u4)*z3^-1*[1-z1]^-1
       + 1/2*T(u4)*z3^-1
       + 1/2*T(u4)*z3^-1*z1
       + 3*T(u4)*[1-z1]^-1
       - 3/2*T(u4)*z3*[1-z1]^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - T(u3)
       - T(u3)*z3^-1*[1-z1]^-1
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       + 2*T(u3)*[1-z1]^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u4)
       - T(u4)*z3^-1*[1-z1]^-1
       + 1/2*T(u4)*z3^-1
       + 1/2*T(u4)*z3^-1*z1
       + 2*T(u4)*[1-z1]^-1
       - T(u4)*z3*[1-z1]^-1
       )

       + ln(z1)^2*Dd([1-z2]) * ( 2
       + 11/2*z3^-1*[1-z1]^-1
       - z3^-1
       - z3^-1*z1
       - 9*[1-z1]^-1
       + 9/2*z3*[1-z1]^-1
       - 3*T(u1)
       - 13/2*T(u1)*z3^-1*[1-z1]^-1
       + 3/2*T(u1)*z3^-1
       + 3/2*T(u1)*z3^-1*z1
       + 19/2*T(u1)*[1-z1]^-1
       - 19/4*T(u1)*z3*[1-z1]^-1
       - 7/2*T(u2)
       - 13/2*T(u2)*z3^-1*[1-z1]^-1
       + 7/4*T(u2)*z3^-1
       + 7/4*T(u2)*z3^-1*z1
       + 10*T(u2)*[1-z1]^-1
       - 5*T(u2)*z3*[1-z1]^-1
       - 7/2*T(u3)
       - 7*T(u3)*z3^-1*[1-z1]^-1
       + 7/4*T(u3)*z3^-1
       + 7/4*T(u3)*z3^-1*z1
       + 21/2*T(u3)*[1-z1]^-1
       - 21/4*T(u3)*z3*[1-z1]^-1
       - 3*T(u4)
       - 6*T(u4)*z3^-1*[1-z1]^-1
       + 3/2*T(u4)*z3^-1
       + 3/2*T(u4)*z3^-1*z1
       + 9*T(u4)*[1-z1]^-1
       - 9/2*T(u4)*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 2
       - 7*z3^-1*[1-z1]^-1
       + z3^-1
       + z3^-1*z1
       + 10*[1-z1]^-1
       - 5*z3*[1-z1]^-1
       + 4*T(u1)
       + 10*T(u1)*z3^-1*[1-z1]^-1
       - 2*T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       - 14*T(u1)*[1-z1]^-1
       + 7*T(u1)*z3*[1-z1]^-1
       + 3*T(u2)
       + 8*T(u2)*z3^-1*[1-z1]^-1
       - 3/2*T(u2)*z3^-1
       - 3/2*T(u2)*z3^-1*z1
       - 11*T(u2)*[1-z1]^-1
       + 11/2*T(u2)*z3*[1-z1]^-1
       + 3*T(u3)
       + 9*T(u3)*z3^-1*[1-z1]^-1
       - 3/2*T(u3)*z3^-1
       - 3/2*T(u3)*z3^-1*z1
       - 12*T(u3)*[1-z1]^-1
       + 6*T(u3)*z3*[1-z1]^-1
       + 4*T(u4)
       + 9*T(u4)*z3^-1*[1-z1]^-1
       - 2*T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       - 13*T(u4)*[1-z1]^-1
       + 13/2*T(u4)*z3*[1-z1]^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - T(u1)
       - T(u1)*z3^-1*[1-z1]^-1
       + 1/2*T(u1)*z3^-1
       + 1/2*T(u1)*z3^-1*z1
       + 2*T(u1)*[1-z1]^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u2)
       - T(u2)*z3^-1*[1-z1]^-1
       + 1/2*T(u2)*z3^-1
       + 1/2*T(u2)*z3^-1*z1
       + 2*T(u2)*[1-z1]^-1
       - T(u2)*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - T(u1)
       - 2*T(u1)*z3^-1*[1-z1]^-1
       + 1/2*T(u1)*z3^-1
       + 1/2*T(u1)*z3^-1*z1
       + 3*T(u1)*[1-z1]^-1
       - 3/2*T(u1)*z3*[1-z1]^-1
       - T(u3)
       - 2*T(u3)*z3^-1*[1-z1]^-1
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       + 3*T(u3)*[1-z1]^-1
       - 3/2*T(u3)*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - 1
       - z3^-1*[1-z1]^-1
       + 1/2*z3^-1
       + 1/2*z3^-1*z1
       + [1-z1]^-1
       - 1/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2]) * ( 2
       - z3^-1
       + 4*z3^-1*z1
       - 3*[1-z1]^-1
       + 3/4*[z1-z3]^-1
       + 1/4*z1*[z1-z3]^-2
       - 1/4*z1*[z1-z3]^-1
       + 1/2*z1
       - 1/4*z1^2*[z1-z3]^-2
       + z1^2*[1-z1-z3]^-2
       - z3*[1-z1]^-1
       - 3/4*z3
       - 1/4*z3*z1
       - 3*T(u1)
       + 3/2*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 3*T(u1)*[1-z1]^-1
       + 3/2*T(u1)*z3*[1-z1]^-1
       - 3*T(u2)
       + 3/2*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 3*T(u2)*[1-z1]^-1
       + 3/2*T(u2)*z3*[1-z1]^-1
       - 3*T(u3)
       + 3/2*T(u3)*z3^-1
       - 9/2*T(u3)*z3^-1*z1
       + 3*T(u3)*[1-z1]^-1
       + 3/2*T(u3)*z3*[1-z1]^-1
       - 3*T(u4)
       + 3/2*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 3*T(u4)*[1-z1]^-1
       + 3/2*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 1/2
       + 5/2*z3^-1*[1-z1]^-1
       - 1/4*z3^-1
       - 1/4*z3^-1*z1
       - 3*[1-z1]^-1
       + 3/2*z3*[1-z1]^-1
       - 1/2*T(u1)
       - 5/2*T(u1)*z3^-1*[1-z1]^-1
       + 1/4*T(u1)*z3^-1
       + 1/4*T(u1)*z3^-1*z1
       + 3*T(u1)*[1-z1]^-1
       - 3/2*T(u1)*z3*[1-z1]^-1
       - 1/2*T(u2)
       - 5/2*T(u2)*z3^-1*[1-z1]^-1
       + 1/4*T(u2)*z3^-1
       + 1/4*T(u2)*z3^-1*z1
       + 3*T(u2)*[1-z1]^-1
       - 3/2*T(u2)*z3*[1-z1]^-1
       - 3/2*T(u3)
       - 7/2*T(u3)*z3^-1*[1-z1]^-1
       + 3/4*T(u3)*z3^-1
       + 3/4*T(u3)*z3^-1*z1
       + 5*T(u3)*[1-z1]^-1
       - 5/2*T(u3)*z3*[1-z1]^-1
       - 1/2*T(u4)
       - 5/2*T(u4)*z3^-1*[1-z1]^-1
       + 1/4*T(u4)*z3^-1
       + 1/4*T(u4)*z3^-1*z1
       + 3*T(u4)*[1-z1]^-1
       - 3/2*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 3/2
       + 1/2*z3^-1
       - 5/2*z3^-1*z1
       + [1-z1]^-1
       - 1/2*z1
       + z3*[1-z1]^-1
       + 3/4*z3
       + 1/4*z3*z1
       + T(u1)
       - 1/2*T(u1)*z3^-1
       + 5/2*T(u1)*z3^-1*z1
       - T(u1)*[1-z1]^-1
       - T(u1)*z3*[1-z1]^-1
       + T(u2)
       - 1/2*T(u2)*z3^-1
       + 5/2*T(u2)*z3^-1*z1
       - T(u2)*[1-z1]^-1
       - T(u2)*z3*[1-z1]^-1
       + T(u3)
       - 1/2*T(u3)*z3^-1
       + 5/2*T(u3)*z3^-1*z1
       - T(u3)*[1-z1]^-1
       - T(u3)*z3*[1-z1]^-1
       + T(u4)
       - 1/2*T(u4)*z3^-1
       + 5/2*T(u4)*z3^-1*z1
       - T(u4)*[1-z1]^-1
       - T(u4)*z3*[1-z1]^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * (  - T(u2)
       - T(u2)*z3^-1*[1-z1]^-1
       + 1/2*T(u2)*z3^-1
       + 1/2*T(u2)*z3^-1*z1
       + 2*T(u2)*[1-z1]^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u3)
       - T(u3)*z3^-1*[1-z1]^-1
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       + 2*T(u3)*[1-z1]^-1
       - T(u3)*z3*[1-z1]^-1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * ( T(u2)
       - 1/2*T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       - T(u2)*[1-z1]^-1
       + 1/2*T(u2)*z3*[1-z1]^-1
       + T(u4)
       - 1/2*T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       - T(u4)*[1-z1]^-1
       + 1/2*T(u4)*z3*[1-z1]^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * ( T(u2)*z3^-1*[1-z1]^-1
       - T(u2)*[1-z1]^-1
       + 1/2*T(u2)*z3*[1-z1]^-1
       + T(u4)*z3^-1*[1-z1]^-1
       - T(u4)*[1-z1]^-1
       + 1/2*T(u4)*z3*[1-z1]^-1
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * ( T(u1)
       + T(u1)*z3^-1*[1-z1]^-1
       - 1/2*T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       - 2*T(u1)*[1-z1]^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u2)
       + T(u2)*z3^-1*[1-z1]^-1
       - 1/2*T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       - 2*T(u2)*[1-z1]^-1
       + T(u2)*z3*[1-z1]^-1
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * (  - T(u3)
       - T(u3)*z3^-1*[1-z1]^-1
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       + 2*T(u3)*[1-z1]^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u4)
       - T(u4)*z3^-1*[1-z1]^-1
       + 1/2*T(u4)*z3^-1
       + 1/2*T(u4)*z3^-1*z1
       + 2*T(u4)*[1-z1]^-1
       - T(u4)*z3*[1-z1]^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * (  - T(u1)*z3^-1*
         [1-z1]^-1
       + T(u1)*[1-z1]^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       - T(u3)*z3^-1*[1-z1]^-1
       + T(u3)*[1-z1]^-1
       - 1/2*T(u3)*z3*[1-z1]^-1
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * (  - T(u1)
       + 1/2*T(u1)*z3^-1
       + 1/2*T(u1)*z3^-1*z1
       + T(u1)*[1-z1]^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       - T(u3)
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       + T(u3)*[1-z1]^-1
       - 1/2*T(u3)*z3*[1-z1]^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * ( T(u1)
       + T(u1)*z3^-1*[1-z1]^-1
       - 1/2*T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       - 2*T(u1)*[1-z1]^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u4)
       + T(u4)*z3^-1*[1-z1]^-1
       - 1/2*T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       - 2*T(u4)*[1-z1]^-1
       + T(u4)*z3*[1-z1]^-1
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4*z3
       )

       + Li2(z3)*Dd([1-z2]) * ( z3^-1*[1-z1]^-1
       - [1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       - T(u1)*z3^-1*[1-z1]^-1
       + T(u1)*[1-z1]^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       - T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*[1-z1]^-1
       - 1/2*T(u2)*z3*[1-z1]^-1
       - T(u3)*z3^-1*[1-z1]^-1
       + T(u3)*[1-z1]^-1
       - 1/2*T(u3)*z3*[1-z1]^-1
       - T(u4)*z3^-1*[1-z1]^-1
       + T(u4)*[1-z1]^-1
       - 1/2*T(u4)*z3*[1-z1]^-1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/8
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*z3^-1*zeta3
       + 1/2*zeta3
       - 1/8*z3
       - 1/4*z3*zeta3
       )

       + Dd([1-z2]) * (  - 7/4
       - 5/6*z3^-1*[1-z1]^-1*pi^2
       + 3/2*z3^-1
       + 1/12*z3^-1*pi^2
       - 1/4*z3^-1*z1
       + 1/12*z3^-1*z1*pi^2
       - [1-z1]^-1
       + [1-z1]^-1*pi^2
       - 1/4*[z1-z3]^-1
       - 1/6*pi^2
       + 1/4*z1*[z1-z3]^-1
       + z1*[1-z1-z3]^-1
       + 3/2*z3*[1-z1]^-1
       - 1/2*z3*[1-z1]^-1*pi^2
       + 1/4*z3
       + 2*T(u1)
       + 5/6*T(u1)*z3^-1*[1-z1]^-1*pi^2
       - 3/2*T(u1)*z3^-1
       - 1/12*T(u1)*z3^-1*pi^2
       + 1/2*T(u1)*z3^-1*z1
       - 1/12*T(u1)*z3^-1*z1*pi^2
       + T(u1)*[1-z1]^-1
       - T(u1)*[1-z1]^-1*pi^2
       + 1/6*T(u1)*pi^2
       - 3/2*T(u1)*z3*[1-z1]^-1
       + 1/2*T(u1)*z3*[1-z1]^-1*pi^2
       + 2*T(u2)
       + 5/6*T(u2)*z3^-1*[1-z1]^-1*pi^2
       - 3/2*T(u2)*z3^-1
       - 1/12*T(u2)*z3^-1*pi^2
       + 1/2*T(u2)*z3^-1*z1
       - 1/12*T(u2)*z3^-1*z1*pi^2
       + T(u2)*[1-z1]^-1
       - T(u2)*[1-z1]^-1*pi^2
       + 1/6*T(u2)*pi^2
       - 3/2*T(u2)*z3*[1-z1]^-1
       + 1/2*T(u2)*z3*[1-z1]^-1*pi^2
       + 2*T(u3)
       + 3/2*T(u3)*z3^-1*[1-z1]^-1*pi^2
       - 3/2*T(u3)*z3^-1
       - 5/12*T(u3)*z3^-1*pi^2
       + 1/2*T(u3)*z3^-1*z1
       - 5/12*T(u3)*z3^-1*z1*pi^2
       + T(u3)*[1-z1]^-1
       - 7/3*T(u3)*[1-z1]^-1*pi^2
       + 5/6*T(u3)*pi^2
       - 3/2*T(u3)*z3*[1-z1]^-1
       + 7/6*T(u3)*z3*[1-z1]^-1*pi^2
       + 2*T(u4)
       + 5/6*T(u4)*z3^-1*[1-z1]^-1*pi^2
       - 3/2*T(u4)*z3^-1
       - 1/12*T(u4)*z3^-1*pi^2
       + 1/2*T(u4)*z3^-1*z1
       - 1/12*T(u4)*z3^-1*z1*pi^2
       + T(u4)*[1-z1]^-1
       - T(u4)*[1-z1]^-1*pi^2
       + 1/6*T(u4)*pi^2
       - 3/2*T(u4)*z3*[1-z1]^-1
       + 1/2*T(u4)*z3*[1-z1]^-1*pi^2 ) );

id calqAt31IFq   = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * ( 1
       - 2*[1-z1]^-1
       + z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * ( 1/2
       - 1/2*z1
       )

       + D0([1-z3])*Li2(z1)*Dd([1-z2]) * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1/6*[1-z1]^-1*pi^2
       - 1/12*pi^2
       + 1/4*z1
       - 1/12*z1*pi^2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * ( 3/4
       - 3/2*[1-z3]^-1
       + 3/4*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * (  - 1/2
       + 1/2*z3
       )

       + D0([1-z1])*Li2(z3)*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/4
       - 1/6*[1-z3]^-1*pi^2
       + 1/12*pi^2
       + 1/12*z3*pi^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * (  - 1
       + 2*[1-z1]^-1
       - z1
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( T(u3)
       + 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u3)*[1-z3]^-1
       - 1/2*T(u3)*[1-z3]^-1*z1
       - 3/2*T(u3)*[1-z1]^-1
       - 3/2*T(u3)*z3*[1-z1]^-1
       + T(u4)
       + 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       - 3/2*T(u4)*[1-z1]^-1
       - 3/2*T(u4)*z3*[1-z1]^-1
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 7/24
       - 7/12*[1-z3]^-1
       + 7/24*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 3/4*[1-z3]^-1
       - 3/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/8*z3
       )

       + ln(z3)^2*Dd([1-z2]) * ( 1/2
       + 4*[1-z3]^-1*[1-z1]^-1
       - 1/4*[1-z3]^-1
       - 1/4*[1-z3]^-1*z1
       - 3*[1-z1]^-1
       - 3*z3*[1-z1]^-1
       - 2*T(u1)
       - 4*T(u1)*[1-z3]^-1*[1-z1]^-1
       + T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       + 3*T(u1)*[1-z1]^-1
       + 3*T(u1)*z3*[1-z1]^-1
       - 2*T(u2)
       - 4*T(u2)*[1-z3]^-1*[1-z1]^-1
       + T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       + 3*T(u2)*[1-z1]^-1
       + 3*T(u2)*z3*[1-z1]^-1
       - 5/2*T(u3)
       - 5*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 5/4*T(u3)*[1-z3]^-1
       + 5/4*T(u3)*[1-z3]^-1*z1
       + 15/4*T(u3)*[1-z1]^-1
       + 15/4*T(u3)*z3*[1-z1]^-1
       - 3/2*T(u4)
       - 4*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 3/4*T(u4)*[1-z3]^-1
       + 3/4*T(u4)*[1-z3]^-1*z1
       + 11/4*T(u4)*[1-z1]^-1
       + 11/4*T(u4)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*[1-z3]^-1
       - 1/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 2
       + 4*[1-z3]^-1*[1-z1]^-1
       - [1-z3]^-1
       - [1-z3]^-1*z1
       - 7/2*[1-z1]^-1
       - 7/2*z3*[1-z1]^-1
       - 4*T(u1)
       - 6*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       + 5*T(u1)*[1-z1]^-1
       + 5*T(u1)*z3*[1-z1]^-1
       - 5*T(u2)
       - 7*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 5/2*T(u2)*[1-z3]^-1
       + 5/2*T(u2)*[1-z3]^-1*z1
       + 6*T(u2)*[1-z1]^-1
       + 6*T(u2)*z3*[1-z1]^-1
       - 5*T(u3)
       - 6*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 5/2*T(u3)*[1-z3]^-1
       + 5/2*T(u3)*[1-z3]^-1*z1
       + 11/2*T(u3)*[1-z1]^-1
       + 11/2*T(u3)*z3*[1-z1]^-1
       - 4*T(u4)
       - 5*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z1]^-1
       + 9/2*T(u4)*z3*[1-z1]^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 2
       - 7*[1-z3]^-1*[1-z1]^-1
       + [1-z3]^-1
       + [1-z3]^-1*z1
       + 6*[1-z1]^-1
       + 6*z3*[1-z1]^-1
       + 5*T(u1)
       + 10*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 5/2*T(u1)*[1-z3]^-1
       - 5/2*T(u1)*[1-z3]^-1*z1
       - 15/2*T(u1)*[1-z1]^-1
       - 15/2*T(u1)*z3*[1-z1]^-1
       + 6*T(u2)
       + 11*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 3*T(u2)*[1-z3]^-1
       - 3*T(u2)*[1-z3]^-1*z1
       - 17/2*T(u2)*[1-z1]^-1
       - 17/2*T(u2)*z3*[1-z1]^-1
       + 6*T(u3)
       + 12*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 3*T(u3)*[1-z3]^-1
       - 3*T(u3)*[1-z3]^-1*z1
       - 9*T(u3)*[1-z1]^-1
       - 9*T(u3)*z3*[1-z1]^-1
       + 5*T(u4)
       + 11*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 5/2*T(u4)*[1-z3]^-1
       - 5/2*T(u4)*[1-z3]^-1*z1
       - 8*T(u4)*[1-z1]^-1
       - 8*T(u4)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 1
       + 6*[1-z3]^-1*[1-z1]^-1
       - 1/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       - 4*[1-z1]^-1
       - 4*z3*[1-z1]^-1
       - 2*T(u1)
       - 6*T(u1)*[1-z3]^-1*[1-z1]^-1
       + T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       + 4*T(u1)*[1-z1]^-1
       + 4*T(u1)*z3*[1-z1]^-1
       - 2*T(u2)
       - 6*T(u2)*[1-z3]^-1*[1-z1]^-1
       + T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       + 4*T(u2)*[1-z1]^-1
       + 4*T(u2)*z3*[1-z1]^-1
       - T(u3)
       - 6*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       + 7/2*T(u3)*[1-z1]^-1
       + 7/2*T(u3)*z3*[1-z1]^-1
       - 3*T(u4)
       - 8*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 3/2*T(u4)*[1-z3]^-1
       + 3/2*T(u4)*[1-z3]^-1*z1
       + 11/2*T(u4)*[1-z1]^-1
       + 11/2*T(u4)*z3*[1-z1]^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( T(u1)
       + 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       - 3/2*T(u1)*[1-z1]^-1
       - 3/2*T(u1)*z3*[1-z1]^-1
       + T(u2)
       + 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       - 3/2*T(u2)*[1-z1]^-1
       - 3/2*T(u2)*z3*[1-z1]^-1
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/6*[1-z3]^-1*pi^2
       - 1/12*pi^2
       - 1/12*z3*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * ( 1
       - 1/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       )

       + ln(z3)*Dd([1-z2]) * ( 1/2*[1-z3]^-1
       - 5/2*[1-z3]^-1*z1
       + 3*[1-z1]^-1
       - z1^2*[z1-z3]^-2
       - z3*[1-z1]^-1
       + 2*T(u1)
       - T(u1)*[1-z3]^-1
       + 3*T(u1)*[1-z3]^-1*z1
       - 3*T(u1)*[1-z1]^-1
       + T(u1)*z3*[1-z1]^-1
       + 2*T(u2)
       - T(u2)*[1-z3]^-1
       + 3*T(u2)*[1-z3]^-1*z1
       - 3*T(u2)*[1-z1]^-1
       + T(u2)*z3*[1-z1]^-1
       + 2*T(u3)
       - T(u3)*[1-z3]^-1
       + 3*T(u3)*[1-z3]^-1*z1
       - 3*T(u3)*[1-z1]^-1
       + T(u3)*z3*[1-z1]^-1
       + 2*T(u4)
       - T(u4)*[1-z3]^-1
       + 3*T(u4)*[1-z3]^-1*z1
       - 3*T(u4)*[1-z1]^-1
       + T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( T(u2)
       + T(u2)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z1]^-1
       - T(u2)*z3*[1-z1]^-1
       + T(u4)
       + T(u4)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z1]^-1
       - T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 2
       + 5/2*[1-z3]^-1*[1-z1]^-1
       - [1-z3]^-1
       - [1-z3]^-1*z1
       - 9/4*[1-z1]^-1
       - 9/4*z3*[1-z1]^-1
       - 3/2*T(u1)
       - 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 3/4*T(u1)*[1-z3]^-1
       + 3/4*T(u1)*[1-z3]^-1*z1
       + 7/4*T(u1)*[1-z1]^-1
       + 7/4*T(u1)*z3*[1-z1]^-1
       - 2*T(u2)
       - 5/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       + 9/4*T(u2)*[1-z1]^-1
       + 9/4*T(u2)*z3*[1-z1]^-1
       - 5/2*T(u3)
       - 3*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 5/4*T(u3)*[1-z3]^-1
       + 5/4*T(u3)*[1-z3]^-1*z1
       + 11/4*T(u3)*[1-z1]^-1
       + 11/4*T(u3)*z3*[1-z1]^-1
       - 2*T(u4)
       - 5/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       + 9/4*T(u4)*[1-z1]^-1
       + 9/4*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 4
       - 9*[1-z3]^-1*[1-z1]^-1
       + 3*[1-z3]^-1
       + 3*[1-z3]^-1*z1
       + 6*[1-z1]^-1
       + 6*z3*[1-z1]^-1
       + 5*T(u1)
       + 9*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 5/2*T(u1)*[1-z3]^-1
       - 5/2*T(u1)*[1-z3]^-1*z1
       - 7*T(u1)*[1-z1]^-1
       - 7*T(u1)*z3*[1-z1]^-1
       + 6*T(u2)
       + 10*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 3*T(u2)*[1-z3]^-1
       - 3*T(u2)*[1-z3]^-1*z1
       - 8*T(u2)*[1-z1]^-1
       - 8*T(u2)*z3*[1-z1]^-1
       + 6*T(u3)
       + 9*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 3*T(u3)*[1-z3]^-1
       - 3*T(u3)*[1-z3]^-1*z1
       - 15/2*T(u3)*[1-z1]^-1
       - 15/2*T(u3)*z3*[1-z1]^-1
       + 5*T(u4)
       + 8*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 5/2*T(u4)*[1-z3]^-1
       - 5/2*T(u4)*[1-z3]^-1*z1
       - 13/2*T(u4)*[1-z1]^-1
       - 13/2*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 2
       + 4*[1-z3]^-1*[1-z1]^-1
       - [1-z3]^-1
       - [1-z3]^-1*z1
       - 3*[1-z1]^-1
       - 3*z3*[1-z1]^-1
       - 3*T(u1)
       - 5*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 3/2*T(u1)*[1-z3]^-1
       + 3/2*T(u1)*[1-z3]^-1*z1
       + 4*T(u1)*[1-z1]^-1
       + 4*T(u1)*z3*[1-z1]^-1
       - 2*T(u2)
       - 4*T(u2)*[1-z3]^-1*[1-z1]^-1
       + T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       + 3*T(u2)*[1-z1]^-1
       + 3*T(u2)*z3*[1-z1]^-1
       - T(u3)
       - 3*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z1]^-1
       + 2*T(u3)*z3*[1-z1]^-1
       - 2*T(u4)
       - 4*T(u4)*[1-z3]^-1*[1-z1]^-1
       + T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       + 3*T(u4)*[1-z1]^-1
       + 3*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( T(u1)
       + T(u1)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z1]^-1
       - T(u1)*z3*[1-z1]^-1
       + T(u3)
       + T(u3)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u3)*[1-z3]^-1
       - 1/2*T(u3)*[1-z3]^-1*z1
       - T(u3)*[1-z1]^-1
       - T(u3)*z3*[1-z1]^-1
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       - 1/12*[1-z3]^-1*pi^2
       + 1/24*pi^2
       + 1/24*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 5/2
       + [1-z3]^-1
       - 2*[1-z3]^-1*z1
       + 5/2*[1-z1]^-1
       + 3/4*[1-z1-z3]^-1
       - 1/4*z1*[1-z1-z3]^-2
       - 1/4*z1*[1-z1-z3]^-1
       + 1/4*z1^2*[1-z1-z3]^-2
       - 1/2*z3*[1-z1]^-1
       + 2*T(u1)
       - T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 5/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*z3*[1-z1]^-1
       + 2*T(u2)
       - T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 5/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*z3*[1-z1]^-1
       + 2*T(u3)
       - T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - 5/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*z3*[1-z1]^-1
       + 2*T(u4)
       - T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - 5/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*z3*[1-z1]^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - T(u2)
       - T(u2)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u2)*[1-z3]^-1
       + 1/2*T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z1]^-1
       + T(u2)*z3*[1-z1]^-1
       - T(u4)
       - T(u4)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u4)*[1-z3]^-1
       + 1/2*T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z1]^-1
       + T(u4)*z3*[1-z1]^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - T(u3)
       - 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       + 3/2*T(u3)*[1-z1]^-1
       + 3/2*T(u3)*z3*[1-z1]^-1
       - T(u4)
       - 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u4)*[1-z3]^-1
       + 1/2*T(u4)*[1-z3]^-1*z1
       + 3/2*T(u4)*[1-z1]^-1
       + 3/2*T(u4)*z3*[1-z1]^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + 1/2*z1
       )

       + ln(z1)^2*Dd([1-z2]) * ( 2
       + 15/2*[1-z3]^-1*[1-z1]^-1
       - 2*[1-z3]^-1
       - 2*[1-z3]^-1*z1
       - 9/2*[1-z1]^-1
       - 9/2*z3*[1-z1]^-1
       - 3*T(u1)
       - 6*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 3/2*T(u1)*[1-z3]^-1
       + 3/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z1]^-1
       + 9/2*T(u1)*z3*[1-z1]^-1
       - 7/2*T(u2)
       - 13/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 7/4*T(u2)*[1-z3]^-1
       + 7/4*T(u2)*[1-z3]^-1*z1
       + 5*T(u2)*[1-z1]^-1
       + 5*T(u2)*z3*[1-z1]^-1
       - 7/2*T(u3)
       - 7*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 7/4*T(u3)*[1-z3]^-1
       + 7/4*T(u3)*[1-z3]^-1*z1
       + 21/4*T(u3)*[1-z1]^-1
       + 21/4*T(u3)*z3*[1-z1]^-1
       - 3*T(u4)
       - 13/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 3/2*T(u4)*[1-z3]^-1
       + 3/2*T(u4)*[1-z3]^-1*z1
       + 19/4*T(u4)*[1-z1]^-1
       + 19/4*T(u4)*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 1/8
       - 1/4*[1-z1]^-1
       + 1/8*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 2
       - 7*[1-z3]^-1*[1-z1]^-1
       + [1-z3]^-1
       + [1-z3]^-1*z1
       + 5*[1-z1]^-1
       + 5*z3*[1-z1]^-1
       + 4*T(u1)
       + 9*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       - 13/2*T(u1)*[1-z1]^-1
       - 13/2*T(u1)*z3*[1-z1]^-1
       + 3*T(u2)
       + 8*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 3/2*T(u2)*[1-z3]^-1
       - 3/2*T(u2)*[1-z3]^-1*z1
       - 11/2*T(u2)*[1-z1]^-1
       - 11/2*T(u2)*z3*[1-z1]^-1
       + 3*T(u3)
       + 9*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 3/2*T(u3)*[1-z3]^-1
       - 3/2*T(u3)*[1-z3]^-1*z1
       - 6*T(u3)*[1-z1]^-1
       - 6*T(u3)*z3*[1-z1]^-1
       + 4*T(u4)
       + 10*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       - 7*T(u4)*[1-z1]^-1
       - 7*T(u4)*z3*[1-z1]^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - T(u1)
       - 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u1)*[1-z3]^-1
       + 1/2*T(u1)*[1-z3]^-1*z1
       + 3/2*T(u1)*[1-z1]^-1
       + 3/2*T(u1)*z3*[1-z1]^-1
       - T(u2)
       - 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u2)*[1-z3]^-1
       + 1/2*T(u2)*[1-z3]^-1*z1
       + 3/2*T(u2)*[1-z1]^-1
       + 3/2*T(u2)*z3*[1-z1]^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - T(u1)
       - T(u1)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u1)*[1-z3]^-1
       + 1/2*T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z1]^-1
       + T(u1)*z3*[1-z1]^-1
       - T(u3)
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z1]^-1
       + T(u3)*z3*[1-z1]^-1
       )

       + ln(z1)*Li2(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + [1-z1]^-1
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*[1-z1]^-1
       - 1/4*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/4
       + 1/4*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/4*[1-z1]^-1*pi^2
       + 1/8*pi^2
       - 1/4*z1
       + 1/8*z1*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - 1
       + 1/2*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       )

       + ln(z1)*Dd([1-z2]) * ( 5/4
       - 3/2*[1-z3]^-1
       + 9/2*[1-z3]^-1*z1
       - 4*[1-z1]^-1
       - 3/4*[1-z1-z3]^-1
       + 1/4*z1*[1-z1-z3]^-2
       + 1/4*z1*[1-z1-z3]^-1
       + 1/4*z1
       + z1^2*[z1-z3]^-2
       - 1/4*z1^2*[1-z1-z3]^-2
       + z3*[1-z1]^-1
       + 3/4*z3
       + 1/4*z3*z1
       - 3*T(u1)
       + 3/2*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z1]^-1
       - 3/2*T(u1)*z3*[1-z1]^-1
       - 3*T(u2)
       + 3/2*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 9/2*T(u2)*[1-z1]^-1
       - 3/2*T(u2)*z3*[1-z1]^-1
       - 3*T(u3)
       + 3/2*T(u3)*[1-z3]^-1
       - 9/2*T(u3)*[1-z3]^-1*z1
       + 9/2*T(u3)*[1-z1]^-1
       - 3/2*T(u3)*z3*[1-z1]^-1
       - 3*T(u4)
       + 3/2*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z1]^-1
       - 3/2*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 1/2
       + 5/2*[1-z3]^-1*[1-z1]^-1
       - 1/4*[1-z3]^-1
       - 1/4*[1-z3]^-1*z1
       - 3/2*[1-z1]^-1
       - 3/2*z3*[1-z1]^-1
       - 1/2*T(u1)
       - 5/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 1/4*T(u1)*[1-z3]^-1
       + 1/4*T(u1)*[1-z3]^-1*z1
       + 3/2*T(u1)*[1-z1]^-1
       + 3/2*T(u1)*z3*[1-z1]^-1
       - 1/2*T(u2)
       - 5/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 1/4*T(u2)*[1-z3]^-1
       + 1/4*T(u2)*[1-z3]^-1*z1
       + 3/2*T(u2)*[1-z1]^-1
       + 3/2*T(u2)*z3*[1-z1]^-1
       - 3/2*T(u3)
       - 7/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 3/4*T(u3)*[1-z3]^-1
       + 3/4*T(u3)*[1-z3]^-1*z1
       + 5/2*T(u3)*[1-z1]^-1
       + 5/2*T(u3)*z3*[1-z1]^-1
       - 1/2*T(u4)
       - 5/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 1/4*T(u4)*[1-z3]^-1
       + 1/4*T(u4)*[1-z3]^-1*z1
       + 3/2*T(u4)*[1-z1]^-1
       + 3/2*T(u4)*z3*[1-z1]^-1
       )

       + ln([1-z1])*Li2(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z1]^-1
       + 1/4*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/12*[1-z1]^-1*pi^2
       - 1/24*pi^2
       + 1/8*z1
       - 1/24*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 3/4
       + 1/2*[1-z3]^-1
       - 5/2*[1-z3]^-1*z1
       + 2*[1-z1]^-1
       - 1/4*z1
       - z3*[1-z1]^-1
       - 3/4*z3
       - 1/4*z3*z1
       + T(u1)
       - 1/2*T(u1)*[1-z3]^-1
       + 5/2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*[1-z1]^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u2)
       - 1/2*T(u2)*[1-z3]^-1
       + 5/2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*[1-z1]^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u3)
       - 1/2*T(u3)*[1-z3]^-1
       + 5/2*T(u3)*[1-z3]^-1*z1
       - 2*T(u3)*[1-z1]^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u4)
       - 1/2*T(u4)*[1-z3]^-1
       + 5/2*T(u4)*[1-z3]^-1*z1
       - 2*T(u4)*[1-z1]^-1
       + T(u4)*z3*[1-z1]^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * (  - T(u2)
       - T(u2)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u2)*[1-z3]^-1
       + 1/2*T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z1]^-1
       + T(u2)*z3*[1-z1]^-1
       - T(u3)
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z1]^-1
       + T(u3)*z3*[1-z1]^-1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * ( T(u2)
       + T(u2)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z1]^-1
       - T(u2)*z3*[1-z1]^-1
       + T(u4)
       + T(u4)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z1]^-1
       - T(u4)*z3*[1-z1]^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * (  - T(u3)*[1-z3]^-1*
         [1-z1]^-1
       + 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*z3*[1-z1]^-1
       - T(u4)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*z3*[1-z1]^-1
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * ( T(u1)
       - 1/2*T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       + T(u2)
       - 1/2*T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*z3*[1-z1]^-1
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * (  - T(u3)
       + 1/2*T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       + 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*z3*[1-z1]^-1
       - T(u4)
       + 1/2*T(u4)*[1-z3]^-1
       + 1/2*T(u4)*[1-z3]^-1*z1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*z3*[1-z1]^-1
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * (  - T(u1)
       - T(u1)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u1)*[1-z3]^-1
       + 1/2*T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z1]^-1
       + T(u1)*z3*[1-z1]^-1
       - T(u3)
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z1]^-1
       + T(u3)*z3*[1-z1]^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * ( T(u1)
       + T(u1)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z1]^-1
       - T(u1)*z3*[1-z1]^-1
       + T(u4)
       + T(u4)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z1]^-1
       - T(u4)*z3*[1-z1]^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * ( T(u1)*
         [1-z3]^-1*[1-z1]^-1
       - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       + T(u2)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*z3*[1-z1]^-1
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/4*z3
       )

       + Li2(z3)*Dd([1-z2]) * (  - [1-z3]^-1*[1-z1]^-1
       + 1/2*[1-z1]^-1
       + 1/2*z3*[1-z1]^-1
       + T(u1)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       + T(u2)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*z3*[1-z1]^-1
       + T(u3)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*z3*[1-z1]^-1
       + T(u4)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*z3*[1-z1]^-1
       )

       + Li2(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/4
       + 1/2*[1-z1]^-1
       - 1/4*z1
       )

       + Li2(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/4
       + 1/4*z1
       )

       + Li2(z1)*Dd([1-z2]) * ( [1-z3]^-1*[1-z1]^-1
       - 1/2*[1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*[1-z3]^-1
       - 1/4*z3
       )

       + Li3([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z1]^-1
       + 1/4*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/12*[1-z1]^-1*pi^2
       + 1/24*pi^2
       - 1/8*z1
       + 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 1/8
       + 1/24*pi^2
       - 1/8*z1
       - 1/24*z1*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/8
       + 1/12*[1-z3]^-1*pi^2
       - 1/24*pi^2
       - 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/8
       - 1/2*[1-z3]^-1*zeta3
       + 1/4*zeta3
       - 1/24*pi^2
       + 1/8*z3
       + 1/4*z3*zeta3
       + 1/24*z3*pi^2
       )

       + Dd([1-z2]) * (  - 3/2
       - 5/6*[1-z3]^-1*[1-z1]^-1*pi^2
       + 3/2*[1-z3]^-1
       + 1/6*[1-z3]^-1*pi^2
       - 1/2*[1-z3]^-1*z1
       + 1/6*[1-z3]^-1*z1*pi^2
       + 1/2*[1-z1]^-1
       + 5/12*[1-z1]^-1*pi^2
       + 1/4*[1-z1-z3]^-1
       - 1/6*pi^2
       - z1*[z1-z3]^-1
       - 1/4*z1*[1-z1-z3]^-1
       - 3/2*z3*[1-z1]^-1
       + 5/12*z3*[1-z1]^-1*pi^2
       - 1/4*z3
       + 2*T(u1)
       + 2/3*T(u1)*[1-z3]^-1*[1-z1]^-1*pi^2
       - 3/2*T(u1)*[1-z3]^-1
       - 1/12*T(u1)*[1-z3]^-1*pi^2
       + 1/2*T(u1)*[1-z3]^-1*z1
       - 1/12*T(u1)*[1-z3]^-1*z1*pi^2
       - 1/2*T(u1)*[1-z1]^-1
       - 5/12*T(u1)*[1-z1]^-1*pi^2
       + 1/6*T(u1)*pi^2
       + 3/2*T(u1)*z3*[1-z1]^-1
       - 5/12*T(u1)*z3*[1-z1]^-1*pi^2
       + 2*T(u2)
       + 2/3*T(u2)*[1-z3]^-1*[1-z1]^-1*pi^2
       - 3/2*T(u2)*[1-z3]^-1
       - 1/12*T(u2)*[1-z3]^-1*pi^2
       + 1/2*T(u2)*[1-z3]^-1*z1
       - 1/12*T(u2)*[1-z3]^-1*z1*pi^2
       - 1/2*T(u2)*[1-z1]^-1
       - 5/12*T(u2)*[1-z1]^-1*pi^2
       + 1/6*T(u2)*pi^2
       + 3/2*T(u2)*z3*[1-z1]^-1
       - 5/12*T(u2)*z3*[1-z1]^-1*pi^2
       + 2*T(u3)
       + 4/3*T(u3)*[1-z3]^-1*[1-z1]^-1*pi^2
       - 3/2*T(u3)*[1-z3]^-1
       - 5/12*T(u3)*[1-z3]^-1*pi^2
       + 1/2*T(u3)*[1-z3]^-1*z1
       - 5/12*T(u3)*[1-z3]^-1*z1*pi^2
       - 1/2*T(u3)*[1-z1]^-1
       - 13/12*T(u3)*[1-z1]^-1*pi^2
       + 5/6*T(u3)*pi^2
       + 3/2*T(u3)*z3*[1-z1]^-1
       - 13/12*T(u3)*z3*[1-z1]^-1*pi^2
       + 2*T(u4)
       + 2/3*T(u4)*[1-z3]^-1*[1-z1]^-1*pi^2
       - 3/2*T(u4)*[1-z3]^-1
       - 1/12*T(u4)*[1-z3]^-1*pi^2
       + 1/2*T(u4)*[1-z3]^-1*z1
       - 1/12*T(u4)*[1-z3]^-1*z1*pi^2
       - 1/2*T(u4)*[1-z1]^-1
       - 5/12*T(u4)*[1-z1]^-1*pi^2
       + 1/6*T(u4)*pi^2
       + 3/2*T(u4)*z3*[1-z1]^-1
       - 5/12*T(u4)*z3*[1-z1]^-1*pi^2 ) );

id calgAt31IFq   = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * ( 1
       - 2*z1
       + 2*z1^2
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 2
       + 4*z1
       - 4*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * ( 1/2
       - z1
       + z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 1/2
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * ( 3/4
       - 3/2*z1
       + 3/2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + z1
       - z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1/2
       )

       + D0([1-z3])*Li2(z1)*Dd([1-z2]) * (  - 1/2
       + z1
       - z1^2
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 1/12*pi^2
       + 1/4*z1
       + 1/6*z1*pi^2
       - 1/6*z1^2*pi^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * (  - 1
       + 2*z1
       - 2*z1^2
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1
       - 2*z1
       + 2*z1^2
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( 1/2*T(u3)
       - 1/2*T(u3)*z3^-1
       + T(u3)*z3^-1*z1
       - T(u3)*z3^-1*z1^2
       - T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - T(u3)*[1-z3]^-1*z1^2
       + 1/2*T(u4)
       - 1/2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       - T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z3)^2*Dd([1-z2]) * ( 5/4
       - 3/2*z3^-1
       + 3*z3^-1*z1
       - 5/2*z3^-1*z1^2
       - 9/4*[1-z3]^-1
       + 9/2*[1-z3]^-1*z1
       - 5/2*[1-z3]^-1*z1^2
       - 5/4*T(u1)
       + 3/2*T(u1)*z3^-1
       - 3*T(u1)*z3^-1*z1
       + 5/2*T(u1)*z3^-1*z1^2
       + 9/4*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 5/2*T(u1)*[1-z3]^-1*z1^2
       - 5/4*T(u2)
       + 3/2*T(u2)*z3^-1
       - 3*T(u2)*z3^-1*z1
       + 5/2*T(u2)*z3^-1*z1^2
       + 9/4*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 5/2*T(u2)*[1-z3]^-1*z1^2
       - 3/2*T(u3)
       + 7/4*T(u3)*z3^-1
       - 7/2*T(u3)*z3^-1*z1
       + 3*T(u3)*z3^-1*z1^2
       + 11/4*T(u3)*[1-z3]^-1
       - 11/2*T(u3)*[1-z3]^-1*z1
       + 3*T(u3)*[1-z3]^-1*z1^2
       - 3/2*T(u4)
       + 7/4*T(u4)*z3^-1
       - 7/2*T(u4)*z3^-1*z1
       + 3*T(u4)*z3^-1*z1^2
       + 11/4*T(u4)*[1-z3]^-1
       - 11/2*T(u4)*[1-z3]^-1*z1
       + 3*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 2
       - 3*z3^-1
       + 6*z3^-1*z1
       - 4*z3^-1*z1^2
       - 3*[1-z3]^-1
       + 6*[1-z3]^-1*z1
       - 4*[1-z3]^-1*z1^2
       - 2*T(u1)
       + 3*T(u1)*z3^-1
       - 6*T(u1)*z3^-1*z1
       + 4*T(u1)*z3^-1*z1^2
       + 3*T(u1)*[1-z3]^-1
       - 6*T(u1)*[1-z3]^-1*z1
       + 4*T(u1)*[1-z3]^-1*z1^2
       - 5/2*T(u2)
       + 4*T(u2)*z3^-1
       - 8*T(u2)*z3^-1*z1
       + 5*T(u2)*z3^-1*z1^2
       + 7/2*T(u2)*[1-z3]^-1
       - 7*T(u2)*[1-z3]^-1*z1
       + 5*T(u2)*[1-z3]^-1*z1^2
       - 3/2*T(u3)
       + 5/2*T(u3)*z3^-1
       - 5*T(u3)*z3^-1*z1
       + 3*T(u3)*z3^-1*z1^2
       + 2*T(u3)*[1-z3]^-1
       - 4*T(u3)*[1-z3]^-1*z1
       + 3*T(u3)*[1-z3]^-1*z1^2
       - 2*T(u4)
       + 7/2*T(u4)*z3^-1
       - 7*T(u4)*z3^-1*z1
       + 4*T(u4)*z3^-1*z1^2
       + 5/2*T(u4)*[1-z3]^-1
       - 5*T(u4)*[1-z3]^-1*z1
       + 4*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 3
       + 5*z3^-1
       - 10*z3^-1*z1
       + 7*z3^-1*z1^2
       + 6*[1-z3]^-1
       - 12*[1-z3]^-1*z1
       + 7*[1-z3]^-1*z1^2
       + 4*T(u1)
       - 11/2*T(u1)*z3^-1
       + 11*T(u1)*z3^-1*z1
       - 8*T(u1)*z3^-1*z1^2
       - 13/2*T(u1)*[1-z3]^-1
       + 13*T(u1)*[1-z3]^-1*z1
       - 8*T(u1)*[1-z3]^-1*z1^2
       + 9/2*T(u2)
       - 13/2*T(u2)*z3^-1
       + 13*T(u2)*z3^-1*z1
       - 9*T(u2)*z3^-1*z1^2
       - 7*T(u2)*[1-z3]^-1
       + 14*T(u2)*[1-z3]^-1*z1
       - 9*T(u2)*[1-z3]^-1*z1^2
       + 9/2*T(u3)
       - 6*T(u3)*z3^-1
       + 12*T(u3)*z3^-1*z1
       - 9*T(u3)*z3^-1*z1^2
       - 15/2*T(u3)*[1-z3]^-1
       + 15*T(u3)*[1-z3]^-1*z1
       - 9*T(u3)*[1-z3]^-1*z1^2
       + 5*T(u4)
       - 7*T(u4)*z3^-1
       + 14*T(u4)*z3^-1*z1
       - 10*T(u4)*z3^-1*z1^2
       - 8*T(u4)*[1-z3]^-1
       + 16*T(u4)*[1-z3]^-1*z1
       - 10*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 3/2
       - 3*z3^-1
       + 6*z3^-1*z1
       - 4*z3^-1*z1^2
       - 7/2*[1-z3]^-1
       + 7*[1-z3]^-1*z1
       - 4*[1-z3]^-1*z1^2
       - 3*T(u1)
       + 4*T(u1)*z3^-1
       - 8*T(u1)*z3^-1*z1
       + 6*T(u1)*z3^-1*z1^2
       + 5*T(u1)*[1-z3]^-1
       - 10*T(u1)*[1-z3]^-1*z1
       + 6*T(u1)*[1-z3]^-1*z1^2
       - 3*T(u2)
       + 4*T(u2)*z3^-1
       - 8*T(u2)*z3^-1*z1
       + 6*T(u2)*z3^-1*z1^2
       + 5*T(u2)*[1-z3]^-1
       - 10*T(u2)*[1-z3]^-1*z1
       + 6*T(u2)*[1-z3]^-1*z1^2
       - 7/2*T(u3)
       + 9/2*T(u3)*z3^-1
       - 9*T(u3)*z3^-1*z1
       + 7*T(u3)*z3^-1*z1^2
       + 6*T(u3)*[1-z3]^-1
       - 12*T(u3)*[1-z3]^-1*z1
       + 7*T(u3)*[1-z3]^-1*z1^2
       - 7/2*T(u4)
       + 9/2*T(u4)*z3^-1
       - 9*T(u4)*z3^-1*z1
       + 7*T(u4)*z3^-1*z1^2
       + 6*T(u4)*[1-z3]^-1
       - 12*T(u4)*[1-z3]^-1*z1
       + 7*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)
       - 1/2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       - T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       + 1/2*T(u2)
       - 1/2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       - T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       )

       + ln(z3)*Dd([1-z2]) * ( 7/4
       - z3^-1
       - z3^-1*z1
       - 1/2*[1-z3]^-1
       - 2*[1-z3]^-1*z1
       + 3/4*[z1-z3]^-1
       + 1/4*z1*[z1-z3]^-2
       - z1*[z1-z3]^-1
       - 1/4*z1^2*[z1-z3]^-2
       - 3/2*T(u1)
       + T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       + 1/2*T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 3/2*T(u2)
       + T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       + 1/2*T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 3/2*T(u3)
       + T(u3)*z3^-1
       + T(u3)*z3^-1*z1
       + 1/2*T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - 3/2*T(u4)
       + T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       + 1/2*T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u2)
       - T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       - 1/2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       + 1/2*T(u4)
       - T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       - 1/2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 5/4
       - 9/4*z3^-1
       + 9/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       - 3/2*[1-z3]^-1
       + 3*[1-z3]^-1*z1
       - 5/2*[1-z3]^-1*z1^2
       - 3/2*T(u1)
       + 11/4*T(u1)*z3^-1
       - 11/2*T(u1)*z3^-1*z1
       + 3*T(u1)*z3^-1*z1^2
       + 7/4*T(u1)*[1-z3]^-1
       - 7/2*T(u1)*[1-z3]^-1*z1
       + 3*T(u1)*[1-z3]^-1*z1^2
       - 5/4*T(u2)
       + 9/4*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 5/2*T(u2)*z3^-1*z1^2
       + 3/2*T(u2)*[1-z3]^-1
       - 3*T(u2)*[1-z3]^-1*z1
       + 5/2*T(u2)*[1-z3]^-1*z1^2
       - 3/2*T(u3)
       + 11/4*T(u3)*z3^-1
       - 11/2*T(u3)*z3^-1*z1
       + 3*T(u3)*z3^-1*z1^2
       + 7/4*T(u3)*[1-z3]^-1
       - 7/2*T(u3)*[1-z3]^-1*z1
       + 3*T(u3)*[1-z3]^-1*z1^2
       - 5/4*T(u4)
       + 9/4*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 5/2*T(u4)*z3^-1*z1^2
       + 3/2*T(u4)*[1-z3]^-1
       - 3*T(u4)*[1-z3]^-1*z1
       + 5/2*T(u4)*[1-z3]^-1*z1^2
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 3
       + 6*z3^-1
       - 12*z3^-1*z1
       + 7*z3^-1*z1^2
       + 6*[1-z3]^-1
       - 12*[1-z3]^-1*z1
       + 9*[1-z3]^-1*z1^2
       + 5*T(u1)
       - 8*T(u1)*z3^-1
       + 16*T(u1)*z3^-1*z1
       - 10*T(u1)*z3^-1*z1^2
       - 7*T(u1)*[1-z3]^-1
       + 14*T(u1)*[1-z3]^-1*z1
       - 10*T(u1)*[1-z3]^-1*z1^2
       + 9/2*T(u2)
       - 7*T(u2)*z3^-1
       + 14*T(u2)*z3^-1*z1
       - 9*T(u2)*z3^-1*z1^2
       - 13/2*T(u2)*[1-z3]^-1
       + 13*T(u2)*[1-z3]^-1*z1
       - 9*T(u2)*[1-z3]^-1*z1^2
       + 9/2*T(u3)
       - 15/2*T(u3)*z3^-1
       + 15*T(u3)*z3^-1*z1
       - 9*T(u3)*z3^-1*z1^2
       - 6*T(u3)*[1-z3]^-1
       + 12*T(u3)*[1-z3]^-1*z1
       - 9*T(u3)*[1-z3]^-1*z1^2
       + 4*T(u4)
       - 13/2*T(u4)*z3^-1
       + 13*T(u4)*z3^-1*z1
       - 8*T(u4)*z3^-1*z1^2
       - 11/2*T(u4)*[1-z3]^-1
       + 11*T(u4)*[1-z3]^-1*z1
       - 8*T(u4)*[1-z3]^-1*z1^2
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 3/2
       - 7/2*z3^-1
       + 7*z3^-1*z1
       - 4*z3^-1*z1^2
       - 4*[1-z3]^-1
       + 8*[1-z3]^-1*z1
       - 6*[1-z3]^-1*z1^2
       - 7/2*T(u1)
       + 6*T(u1)*z3^-1
       - 12*T(u1)*z3^-1*z1
       + 7*T(u1)*z3^-1*z1^2
       + 9/2*T(u1)*[1-z3]^-1
       - 9*T(u1)*[1-z3]^-1*z1
       + 7*T(u1)*[1-z3]^-1*z1^2
       - 3*T(u2)
       + 5*T(u2)*z3^-1
       - 10*T(u2)*z3^-1*z1
       + 6*T(u2)*z3^-1*z1^2
       + 4*T(u2)*[1-z3]^-1
       - 8*T(u2)*[1-z3]^-1*z1
       + 6*T(u2)*[1-z3]^-1*z1^2
       - 7/2*T(u3)
       + 6*T(u3)*z3^-1
       - 12*T(u3)*z3^-1*z1
       + 7*T(u3)*z3^-1*z1^2
       + 9/2*T(u3)*[1-z3]^-1
       - 9*T(u3)*[1-z3]^-1*z1
       + 7*T(u3)*[1-z3]^-1*z1^2
       - 3*T(u4)
       + 5*T(u4)*z3^-1
       - 10*T(u4)*z3^-1*z1
       + 6*T(u4)*z3^-1*z1^2
       + 4*T(u4)*[1-z3]^-1
       - 8*T(u4)*[1-z3]^-1*z1
       + 6*T(u4)*[1-z3]^-1*z1^2
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)
       - T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       - 1/2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       + 1/2*T(u3)
       - T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       - T(u3)*z3^-1*z1^2
       - 1/2*T(u3)*[1-z3]^-1
       + T(u3)*[1-z3]^-1*z1
       - T(u3)*[1-z3]^-1*z1^2
       )

       + ln([1-z3])*Dd([1-z2]) * ( 7/4
       - 1/2*z3^-1
       - 2*z3^-1*z1
       - [1-z3]^-1
       - [1-z3]^-1*z1
       - 3/4*[1-z1-z3]^-1
       + 1/4*z1*[1-z1-z3]^-2
       + z1*[1-z1-z3]^-1
       - 1/4*z1^2*[1-z1-z3]^-2
       - 3/2*T(u1)
       + 1/2*T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       + T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - 3/2*T(u2)
       + 1/2*T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       + T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - 3/2*T(u3)
       + 1/2*T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       + T(u3)*[1-z3]^-1
       + T(u3)*[1-z3]^-1*z1
       - 3/2*T(u4)
       + 1/2*T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       + T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u2)
       + T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + T(u2)*z3^-1*z1^2
       + 1/2*T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z3]^-1*z1^2
       - 1/2*T(u4)
       + T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       + T(u4)*z3^-1*z1^2
       + 1/2*T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - 1/2*T(u3)
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + T(u3)*[1-z3]^-1
       - 2*T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       - 1/2*T(u4)
       + 1/2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + T(u4)*z3^-1*z1^2
       + T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * (  - 1/2
       + z1
       - z1^2
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 3/2
       - 3*z1
       + 3*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/2
       + z1
       - z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       )

       + ln(z1)^2*Dd([1-z2]) * ( 2
       - 9/2*z3^-1
       + 9*z3^-1*z1
       - 11/2*z3^-1*z1^2
       - 11/2*[1-z3]^-1
       + 11*[1-z3]^-1*z1
       - 15/2*[1-z3]^-1*z1^2
       - 13/4*T(u1)
       + 5*T(u1)*z3^-1
       - 10*T(u1)*z3^-1*z1
       + 13/2*T(u1)*z3^-1*z1^2
       + 19/4*T(u1)*[1-z3]^-1
       - 19/2*T(u1)*[1-z3]^-1*z1
       + 13/2*T(u1)*[1-z3]^-1*z1^2
       - 3*T(u2)
       + 9/2*T(u2)*z3^-1
       - 9*T(u2)*z3^-1*z1
       + 6*T(u2)*z3^-1*z1^2
       + 9/2*T(u2)*[1-z3]^-1
       - 9*T(u2)*[1-z3]^-1*z1
       + 6*T(u2)*[1-z3]^-1*z1^2
       - 7/2*T(u3)
       + 21/4*T(u3)*z3^-1
       - 21/2*T(u3)*z3^-1*z1
       + 7*T(u3)*z3^-1*z1^2
       + 21/4*T(u3)*[1-z3]^-1
       - 21/2*T(u3)*[1-z3]^-1*z1
       + 7*T(u3)*[1-z3]^-1*z1^2
       - 13/4*T(u4)
       + 19/4*T(u4)*z3^-1
       - 19/2*T(u4)*z3^-1*z1
       + 13/2*T(u4)*z3^-1*z1^2
       + 5*T(u4)*[1-z3]^-1
       - 10*T(u4)*[1-z3]^-1*z1
       + 13/2*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 9/8
       + 9/4*z1
       - 9/4*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1
       - 2*z1
       + 2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 2
       + 6*z3^-1
       - 12*z3^-1*z1
       + 7*z3^-1*z1^2
       + 8*[1-z3]^-1
       - 16*[1-z3]^-1*z1
       + 11*[1-z3]^-1*z1^2
       + 11/2*T(u1)
       - 17/2*T(u1)*z3^-1
       + 17*T(u1)*z3^-1*z1
       - 11*T(u1)*z3^-1*z1^2
       - 8*T(u1)*[1-z3]^-1
       + 16*T(u1)*[1-z3]^-1*z1
       - 11*T(u1)*[1-z3]^-1*z1^2
       + 5*T(u2)
       - 15/2*T(u2)*z3^-1
       + 15*T(u2)*z3^-1*z1
       - 10*T(u2)*z3^-1*z1^2
       - 15/2*T(u2)*[1-z3]^-1
       + 15*T(u2)*[1-z3]^-1*z1
       - 10*T(u2)*[1-z3]^-1*z1^2
       + 6*T(u3)
       - 9*T(u3)*z3^-1
       + 18*T(u3)*z3^-1*z1
       - 12*T(u3)*z3^-1*z1^2
       - 9*T(u3)*[1-z3]^-1
       + 18*T(u3)*[1-z3]^-1*z1
       - 12*T(u3)*[1-z3]^-1*z1^2
       + 11/2*T(u4)
       - 8*T(u4)*z3^-1
       + 16*T(u4)*z3^-1*z1
       - 11*T(u4)*z3^-1*z1^2
       - 17/2*T(u4)*[1-z3]^-1
       + 17*T(u4)*[1-z3]^-1*z1
       - 11*T(u4)*[1-z3]^-1*z1^2
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)
       + 1/2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + T(u1)*z3^-1*z1^2
       + T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z3]^-1*z1^2
       - 1/2*T(u2)
       + 1/2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z3]^-1*z1^2
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)
       + T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       + T(u1)*z3^-1*z1^2
       + 1/2*T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z3]^-1*z1^2
       - 1/2*T(u3)
       + T(u3)*z3^-1
       - 2*T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       )

       + ln(z1)*Li2(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/4
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/8*pi^2
       - 1/4*z1
       - 1/4*z1*pi^2
       + 1/4*z1^2*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - 1
       + 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       )

       + ln(z1)*Dd([1-z2]) * (  - 9/2
       + z3^-1
       + 3*z3^-1*z1
       + 3/2*[1-z3]^-1
       + 3*[1-z3]^-1*z1
       - 3/4*[z1-z3]^-1
       + 3/4*[1-z1-z3]^-1
       - 1/4*z1*[z1-z3]^-2
       + z1*[z1-z3]^-1
       - 1/4*z1*[1-z1-z3]^-2
       - z1*[1-z1-z3]^-1
       + 1/4*z1^2*[z1-z3]^-2
       + 1/4*z1^2*[1-z1-z3]^-2
       + z1^2
       + 3*T(u1)
       - 3/2*T(u1)*z3^-1
       - 3*T(u1)*z3^-1*z1
       - 3/2*T(u1)*[1-z3]^-1
       - 3*T(u1)*[1-z3]^-1*z1
       + 3*T(u2)
       - 3/2*T(u2)*z3^-1
       - 3*T(u2)*z3^-1*z1
       - 3/2*T(u2)*[1-z3]^-1
       - 3*T(u2)*[1-z3]^-1*z1
       + 3*T(u3)
       - 3/2*T(u3)*z3^-1
       - 3*T(u3)*z3^-1*z1
       - 3/2*T(u3)*[1-z3]^-1
       - 3*T(u3)*[1-z3]^-1*z1
       + 3*T(u4)
       - 3/2*T(u4)*z3^-1
       - 3*T(u4)*z3^-1*z1
       - 3/2*T(u4)*[1-z3]^-1
       - 3*T(u4)*[1-z3]^-1*z1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * ( 7/24
       - 7/12*z1
       + 7/12*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 3/8
       + 3/4*z1
       - 3/4*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 3/8
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 1/2
       - 9/4*z3^-1
       + 9/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       - 3*[1-z3]^-1
       + 6*[1-z3]^-1*z1
       - 4*[1-z3]^-1*z1^2
       - 2*T(u1)
       + 3*T(u1)*z3^-1
       - 6*T(u1)*z3^-1*z1
       + 4*T(u1)*z3^-1*z1^2
       + 3*T(u1)*[1-z3]^-1
       - 6*T(u1)*[1-z3]^-1*z1
       + 4*T(u1)*[1-z3]^-1*z1^2
       - 2*T(u2)
       + 3*T(u2)*z3^-1
       - 6*T(u2)*z3^-1*z1
       + 4*T(u2)*z3^-1*z1^2
       + 3*T(u2)*[1-z3]^-1
       - 6*T(u2)*[1-z3]^-1*z1
       + 4*T(u2)*[1-z3]^-1*z1^2
       - 2*T(u3)
       + 3*T(u3)*z3^-1
       - 6*T(u3)*z3^-1*z1
       + 4*T(u3)*z3^-1*z1^2
       + 3*T(u3)*[1-z3]^-1
       - 6*T(u3)*[1-z3]^-1*z1
       + 4*T(u3)*[1-z3]^-1*z1^2
       - 2*T(u4)
       + 3*T(u4)*z3^-1
       - 6*T(u4)*z3^-1*z1
       + 4*T(u4)*z3^-1*z1^2
       + 3*T(u4)*[1-z3]^-1
       - 6*T(u4)*[1-z3]^-1*z1
       + 4*T(u4)*[1-z3]^-1*z1^2
       )

       + ln([1-z1])*Li2(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/4
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6*pi^2
       + 1/8*z1
       + 1/3*z1*pi^2
       - 1/3*z1^2*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 1/2*z3^-1
       + z3^-1*z1
       - z3^-1*z1^2
       )

       + ln([1-z1])*Dd([1-z2]) * ( 3
       - 1/2*z3^-1
       - 2*z3^-1*z1
       - [1-z3]^-1
       - 2*[1-z3]^-1*z1
       - z1^2
       - 2*T(u1)
       + T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       + T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 2*T(u2)
       + T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       + T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 2*T(u3)
       + T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       + T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - 2*T(u4)
       + T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       + T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u2)
       + T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + T(u2)*z3^-1*z1^2
       + 1/2*T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z3]^-1*z1^2
       - 1/2*T(u4)
       + T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       + T(u4)*z3^-1*z1^2
       + 1/2*T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z3]^-1*z1^2
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * ( 1/2*T(u2)
       - T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       - 1/2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       + 1/2*T(u4)
       - T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       - 1/2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u3)
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + T(u3)*[1-z3]^-1
       - 2*T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       - 1/2*T(u4)
       + 1/2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + T(u4)*z3^-1*z1^2
       + T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z3]^-1*z1^2
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u1)
       + 1/2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + T(u1)*z3^-1*z1^2
       + T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z3]^-1*z1^2
       - 1/2*T(u2)
       + 1/2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z3]^-1*z1^2
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u3)
       - 1/2*T(u3)*z3^-1
       + T(u3)*z3^-1*z1
       - T(u3)*z3^-1*z1^2
       - T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - T(u3)*[1-z3]^-1*z1^2
       + 1/2*T(u4)
       - 1/2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       - T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u1)
       + T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       + T(u1)*z3^-1*z1^2
       + 1/2*T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z3]^-1*z1^2
       - 1/2*T(u3)
       + T(u3)*z3^-1
       - 2*T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u1)
       - T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       - 1/2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       + 1/2*T(u3)
       - T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       - T(u3)*z3^-1*z1^2
       - 1/2*T(u3)*[1-z3]^-1
       + T(u3)*[1-z3]^-1*z1
       - T(u3)*[1-z3]^-1*z1^2
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * ( 1/2*T(u1)
       - 1/2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       - T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       + 1/2*T(u2)
       - 1/2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       - T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       )

       + Li2(z3)*Dd([1-z2]) * ( 1/2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       - 1/2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       + 1/2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       - 1/2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       - 1/2*T(u3)*[1-z3]^-1
       + T(u3)*[1-z3]^-1*z1
       + 1/2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       - 1/2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       )

       + Li2(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + Li2(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/4
       )

       + Li2(z1)*Dd([1-z2]) * ( 1/2*[1-z3]^-1
       - [1-z3]^-1*z1
       + [1-z3]^-1*z1^2
       )

       + Li3([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/4
       - 1/2*z1
       + 1/2*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/24*pi^2
       - 1/8*z1
       - 1/12*z1*pi^2
       + 1/12*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/8
       - 1/24*pi^2
       - 1/4*z1
       )

       + Dd([1-z2]) * ( 1/2
       - 3/2*z3^-1
       + 3/4*z3^-1*pi^2
       + 5/4*z3^-1*z1
       - 3/2*z3^-1*z1*pi^2
       + 5/6*z3^-1*z1^2*pi^2
       - 3/2*[1-z3]^-1
       + 5/6*[1-z3]^-1*pi^2
       + [1-z3]^-1*z1
       - 5/3*[1-z3]^-1*z1*pi^2
       + [1-z3]^-1*z1^2*pi^2
       + 1/4*[z1-z3]^-1
       - 1/4*[1-z1-z3]^-1
       - 1/6*pi^2
       - 1/4*z1*[z1-z3]^-1
       + 1/4*z1*[1-z1-z3]^-1
       - z1
       + 3/2*T(u1)*z3^-1
       - 11/12*T(u1)*z3^-1*pi^2
       - T(u1)*z3^-1*z1
       + 11/6*T(u1)*z3^-1*z1*pi^2
       - 7/6*T(u1)*z3^-1*z1^2*pi^2
       + 3/2*T(u1)*[1-z3]^-1
       - 5/6*T(u1)*[1-z3]^-1*pi^2
       - T(u1)*[1-z3]^-1*z1
       + 5/3*T(u1)*[1-z3]^-1*z1*pi^2
       - 7/6*T(u1)*[1-z3]^-1*z1^2*pi^2
       + 7/12*T(u1)*pi^2
       + 3/2*T(u2)*z3^-1
       - 11/12*T(u2)*z3^-1*pi^2
       - T(u2)*z3^-1*z1
       + 11/6*T(u2)*z3^-1*z1*pi^2
       - 7/6*T(u2)*z3^-1*z1^2*pi^2
       + 3/2*T(u2)*[1-z3]^-1
       - 5/6*T(u2)*[1-z3]^-1*pi^2
       - T(u2)*[1-z3]^-1*z1
       + 5/3*T(u2)*[1-z3]^-1*z1*pi^2
       - 7/6*T(u2)*[1-z3]^-1*z1^2*pi^2
       + 7/12*T(u2)*pi^2
       + 3/2*T(u3)*z3^-1
       - 11/12*T(u3)*z3^-1*pi^2
       - T(u3)*z3^-1*z1
       + 11/6*T(u3)*z3^-1*z1*pi^2
       - 7/6*T(u3)*z3^-1*z1^2*pi^2
       + 3/2*T(u3)*[1-z3]^-1
       - 5/6*T(u3)*[1-z3]^-1*pi^2
       - T(u3)*[1-z3]^-1*z1
       + 5/3*T(u3)*[1-z3]^-1*z1*pi^2
       - 7/6*T(u3)*[1-z3]^-1*z1^2*pi^2
       + 7/12*T(u3)*pi^2
       + 3/2*T(u4)*z3^-1
       - 11/12*T(u4)*z3^-1*pi^2
       - T(u4)*z3^-1*z1
       + 11/6*T(u4)*z3^-1*z1*pi^2
       - 7/6*T(u4)*z3^-1*z1^2*pi^2
       + 3/2*T(u4)*[1-z3]^-1
       - 5/6*T(u4)*[1-z3]^-1*pi^2
       - T(u4)*[1-z3]^-1*z1
       + 5/3*T(u4)*[1-z3]^-1*z1*pi^2
       - 7/6*T(u4)*[1-z3]^-1*z1^2*pi^2
       + 7/12*T(u4)*pi^2 ) );

id calqAh31IFg   = (  + D0([1-z1])*ln(z3)*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/6*z3
       )

       + D1([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/6*z3^-1
       - 1/12*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/6*z3
       )

       + ln(z3)*Dd([1-z2]) * (  - 1/3
       + 1/6*z3^-1
       + 1/6*z3^-1*z1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/6*z3^-1
       - 1/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6*z3
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 1/3
       + 1/6*z3^-1
       + 1/6*z3^-1*z1
       )

       + ln(z1)*Dd([1-z2]) * ( 1/3
       + 1/3*z3^-1*[1-z1]^-1
       - 1/6*z3^-1
       - 1/6*z3^-1*z1
       - 1/3*[1-z1]^-1
       + 1/6*z3*[1-z1]^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 1/3
       + 1/6*z3^-1
       + 1/6*z3^-1*z1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/36*z3^-1*pi^2
       - 1/36*pi^2
       + 1/72*z3*pi^2
       )

       + Dd([1-z2])*e^-1 * ( 1/3
       - 1/6*z3^-1
       - 1/6*z3^-1*z1
       )

       + Dd([1-z2]) * ( 1/3
       - 1/6*z3^-1
       + 1/6*z3^-1*z1 ) );

id calqAh31IFq   = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 1/6
       + 1/3*[1-z1]^-1
       - 1/6*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/6*z1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/36*pi^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z1
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 1/6
       + 1/6*z1
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 1/6
       + 1/6*z3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/36*pi^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z3
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/6*z3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D1([1-z3])*Dd([1-z2]) * ( 1/6
       + 1/6*z1
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D1([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/6*z3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       - 1/6*[1-z3]^-1
       + 1/12*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*[1-z3]^-1
       - 1/6*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/6*z3
       )

       + ln(z3)*Dd([1-z2]) * (  - 1/3
       + 1/6*[1-z3]^-1
       + 1/6*[1-z3]^-1*z1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       + 1/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/6*z3
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 1/3
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 1/12
       - 1/6*[1-z1]^-1
       + 1/12*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       + 1/3*[1-z1]^-1
       - 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*[1-z1]^-1
       + 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/6
       - 1/6*z1
       )

       + ln(z1)*Dd([1-z2]) * ( 1/3
       - 1/6*[1-z1]^-1
       - 1/6*z3*[1-z1]^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 1/12
       + 1/12*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       + 1/6*z1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/9*zeta3
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1/6
       + 1/6*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/6*z1
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 1/72*pi^2
       - 1/72*z1*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       + 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/72*pi^2
       - 1/72*z3*pi^2
       )

       + Dd([1-z2])*e^-1 * ( 1/3
       )

       + Dd([1-z2]) * ( 1/3 ) );

id calgAh31IFq   = (  + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 1/6
       + 1/3*z1
       - 1/3*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*z1
       + 1/3*z1^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*z1
       - 1/3*z1^2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1/6
       )

       + D1([1-z3])*Dd([1-z2]) * ( 1/6
       - 1/3*z1
       + 1/3*z1^2
       )

       + ln(z3)*Dd([1-z2]) * (  - 1/3
       + 1/6*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       + 1/6*[1-z3]^-1
       - 1/3*[1-z3]^-1*z1
       + 1/3*[1-z3]^-1*z1^2
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 1/3
       + 1/6*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 1/12
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       + 1/3*z1
       - 1/3*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*z1
       + 1/3*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       )

       + ln(z1)*Dd([1-z2]) * ( 1/3
       - 1/6*z3^-1
       + 1/3*z3^-1*z1
       - 1/3*z3^-1*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 1/12
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*z1
       - 1/3*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/6
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 1/3
       + 1/6*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1/6
       - 1/3*z1
       + 1/3*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 1/72*pi^2
       + 1/36*z1*pi^2
       - 1/36*z1^2*pi^2
       )

       + Dd([1-z2])*e^-1 * ( 1/3
       - 1/6*z3^-1
       + 1/3*z3^-1*z1
       - 1/3*z3^-1*z1^2
       )

       + Dd([1-z2]) * ( 1/6*z3^-1 ) );

id calqE31IFqp   = (  + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 3/2*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * (  - 1/6
       - 2/3*z3
       + 2/3*z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 3/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 1/6
       - 2/3*z3
       + 2/3*z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * ( 20/9
       - 1/12*pi^2
       - 43/9*z3
       + 1/6*z3*pi^2
       + 43/9*z3^2
       - 1/6*z3^2*pi^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + D1([1-z1])*Dd([1-z2]) * (  - 5/4
       + 5/2*z3
       - 5/2*z3^2
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( 1/2*T(u3)*[1-z1]^-1
       - T(u3)*z3*[1-z1]^-1
       - 1/2*T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       - T(u4)*z3*[1-z1]^-1
       - 1/2*T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 7/24
       + 7/12*z3
       - 7/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/8
       - 3/4*z3
       + 3/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 9/8*z3
       + 9/8*z3^2
       )

       + ln(z3)^2*Dd([1-z2]) * ( 5/4*[1-z1]^-1
       + 1/4*x^-1
       - 5/2*z3*[1-z1]^-1
       - 1/4*z3*x^-1
       + 5/2*z3^2*[1-z1]^-1
       + z3^2*x^-1
       - 5/4*T(u1)*[1-z1]^-1
       - 1/4*T(u1)*x^-1
       + 5/2*T(u1)*z3*[1-z1]^-1
       + 7/4*T(u1)*z3*x^-1
       - 5/2*T(u1)*z3^2*[1-z1]^-1
       - 5/2*T(u1)*z3^2*x^-1
       - 5/4*T(u2)*[1-z1]^-1
       - 1/4*T(u2)*x^-1
       + 5/2*T(u2)*z3*[1-z1]^-1
       + 7/4*T(u2)*z3*x^-1
       - 5/2*T(u2)*z3^2*[1-z1]^-1
       - 5/2*T(u2)*z3^2*x^-1
       - 3/2*T(u3)*[1-z1]^-1
       - 1/4*T(u3)*x^-1
       + 3*T(u3)*z3*[1-z1]^-1
       + 2*T(u3)*z3*x^-1
       - 3*T(u3)*z3^2*[1-z1]^-1
       - 3*T(u3)*z3^2*x^-1
       - 3/2*T(u4)*[1-z1]^-1
       - 1/4*T(u4)*x^-1
       + 3*T(u4)*z3*[1-z1]^-1
       + 2*T(u4)*z3*x^-1
       - 3*T(u4)*z3^2*[1-z1]^-1
       - 3*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 5/4*z3
       + 5/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 3/2*[1-z1]^-1
       + x^-1
       - 3*z3*[1-z1]^-1
       - 2*z3*x^-1
       + 3*z3^2*[1-z1]^-1
       + 2*z3^2*x^-1
       - 2*T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       + 4*T(u1)*z3*[1-z1]^-1
       + 4*T(u1)*z3*x^-1
       - 4*T(u1)*z3^2*[1-z1]^-1
       - 4*T(u1)*z3^2*x^-1
       - 5/2*T(u2)*[1-z1]^-1
       - 3/2*T(u2)*x^-1
       + 5*T(u2)*z3*[1-z1]^-1
       + 11/2*T(u2)*z3*x^-1
       - 5*T(u2)*z3^2*[1-z1]^-1
       - 5*T(u2)*z3^2*x^-1
       - 3/2*T(u3)*[1-z1]^-1
       - T(u3)*x^-1
       + 3*T(u3)*z3*[1-z1]^-1
       + 7/2*T(u3)*z3*x^-1
       - 3*T(u3)*z3^2*[1-z1]^-1
       - 3*T(u3)*z3^2*x^-1
       - 2*T(u4)*[1-z1]^-1
       - 3/2*T(u4)*x^-1
       + 4*T(u4)*z3*[1-z1]^-1
       + 5*T(u4)*z3*x^-1
       - 4*T(u4)*z3^2*[1-z1]^-1
       - 4*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 2*[1-z1]^-1
       - 3/2*x^-1
       + 4*z3*[1-z1]^-1
       + 3*z3*x^-1
       - 4*z3^2*[1-z1]^-1
       - 4*z3^2*x^-1
       + 4*T(u1)*[1-z1]^-1
       + 3/2*T(u1)*x^-1
       - 8*T(u1)*z3*[1-z1]^-1
       - 7*T(u1)*z3*x^-1
       + 8*T(u1)*z3^2*[1-z1]^-1
       + 8*T(u1)*z3^2*x^-1
       + 9/2*T(u2)*[1-z1]^-1
       + 2*T(u2)*x^-1
       - 9*T(u2)*z3*[1-z1]^-1
       - 17/2*T(u2)*z3*x^-1
       + 9*T(u2)*z3^2*[1-z1]^-1
       + 9*T(u2)*z3^2*x^-1
       + 9/2*T(u3)*[1-z1]^-1
       + 3/2*T(u3)*x^-1
       - 9*T(u3)*z3*[1-z1]^-1
       - 15/2*T(u3)*z3*x^-1
       + 9*T(u3)*z3^2*[1-z1]^-1
       + 9*T(u3)*z3^2*x^-1
       + 5*T(u4)*[1-z1]^-1
       + 2*T(u4)*x^-1
       - 10*T(u4)*z3*[1-z1]^-1
       - 9*T(u4)*z3*x^-1
       + 10*T(u4)*z3^2*[1-z1]^-1
       + 10*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 3*[1-z1]^-1
       + x^-1
       - 6*z3*[1-z1]^-1
       - 7/2*z3*x^-1
       + 6*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       - 3*T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       + 6*T(u1)*z3*[1-z1]^-1
       + 5*T(u1)*z3*x^-1
       - 6*T(u1)*z3^2*[1-z1]^-1
       - 6*T(u1)*z3^2*x^-1
       - 3*T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 6*T(u2)*z3*[1-z1]^-1
       + 5*T(u2)*z3*x^-1
       - 6*T(u2)*z3^2*[1-z1]^-1
       - 6*T(u2)*z3^2*x^-1
       - 7/2*T(u3)*[1-z1]^-1
       - T(u3)*x^-1
       + 7*T(u3)*z3*[1-z1]^-1
       + 11/2*T(u3)*z3*x^-1
       - 7*T(u3)*z3^2*[1-z1]^-1
       - 7*T(u3)*z3^2*x^-1
       - 7/2*T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       + 7*T(u4)*z3*[1-z1]^-1
       + 11/2*T(u4)*z3*x^-1
       - 7*T(u4)*z3^2*[1-z1]^-1
       - 7*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)*[1-z1]^-1
       - T(u1)*z3*[1-z1]^-1
       - 1/2*T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u2)*[1-z1]^-1
       - T(u2)*z3*[1-z1]^-1
       - 1/2*T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 5/4*z3
       - 5/4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 10/9
       + 1/12*pi^2
       - 35/36*z3
       - 1/6*z3*pi^2
       + 35/36*z3^2
       + 1/6*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * (  - z3*x^-1
       + z3^2*x^-1
       )

       + ln(z3)*Dd([1-z2]) * ( 3/4
       - 1/2*x^-1
       + 3*z3*[1-z1]^-1
       + 11/6*z3*x^-1
       - 3*z3^2*[1-z1]^-1
       - 7/3*z3^2*x^-1
       - 3/4*T(u1)
       + 1/2*T(u1)*x^-1
       - 3*T(u1)*z3*[1-z1]^-1
       - 5/2*T(u1)*z3*x^-1
       + 3*T(u1)*z3^2*[1-z1]^-1
       + 3*T(u1)*z3^2*x^-1
       - 3/4*T(u2)
       + 1/2*T(u2)*x^-1
       - 3*T(u2)*z3*[1-z1]^-1
       - 5/2*T(u2)*z3*x^-1
       + 3*T(u2)*z3^2*[1-z1]^-1
       + 3*T(u2)*z3^2*x^-1
       - 3/4*T(u3)
       + 1/2*T(u3)*x^-1
       - 3*T(u3)*z3*[1-z1]^-1
       - 5/2*T(u3)*z3*x^-1
       + 3*T(u3)*z3^2*[1-z1]^-1
       + 3*T(u3)*z3^2*x^-1
       - 3/4*T(u4)
       + 1/2*T(u4)*x^-1
       - 3*T(u4)*z3*[1-z1]^-1
       - 5/2*T(u4)*z3*x^-1
       + 3*T(u4)*z3^2*[1-z1]^-1
       + 3*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - 3/2*T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - 3/2*T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 7/24
       + 7/12*z3
       - 7/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/8
       - 3/4*z3
       + 3/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 9/8*z3
       + 9/8*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 5/4*[1-z1]^-1
       + x^-1
       - 5/2*z3*[1-z1]^-1
       - 7/4*z3*x^-1
       + 5/2*z3^2*[1-z1]^-1
       + z3^2*x^-1
       - 3/2*T(u1)*[1-z1]^-1
       - 5/4*T(u1)*x^-1
       + 3*T(u1)*z3*[1-z1]^-1
       + 4*T(u1)*z3*x^-1
       - 3*T(u1)*z3^2*[1-z1]^-1
       - 3*T(u1)*z3^2*x^-1
       - 5/4*T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 5/2*T(u2)*z3*[1-z1]^-1
       + 13/4*T(u2)*z3*x^-1
       - 5/2*T(u2)*z3^2*[1-z1]^-1
       - 5/2*T(u2)*z3^2*x^-1
       - 3/2*T(u3)*[1-z1]^-1
       - 5/4*T(u3)*x^-1
       + 3*T(u3)*z3*[1-z1]^-1
       + 4*T(u3)*z3*x^-1
       - 3*T(u3)*z3^2*[1-z1]^-1
       - 3*T(u3)*z3^2*x^-1
       - 5/4*T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       + 5/2*T(u4)*z3*[1-z1]^-1
       + 13/4*T(u4)*z3*x^-1
       - 5/2*T(u4)*z3^2*[1-z1]^-1
       - 5/2*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 2*[1-z1]^-1
       - 5/2*x^-1
       + 4*z3*[1-z1]^-1
       + 5*z3*x^-1
       - 4*z3^2*[1-z1]^-1
       - 4*z3^2*x^-1
       + 5*T(u1)*[1-z1]^-1
       + 3*T(u1)*x^-1
       - 10*T(u1)*z3*[1-z1]^-1
       - 11*T(u1)*z3*x^-1
       + 10*T(u1)*z3^2*[1-z1]^-1
       + 10*T(u1)*z3^2*x^-1
       + 9/2*T(u2)*[1-z1]^-1
       + 5/2*T(u2)*x^-1
       - 9*T(u2)*z3*[1-z1]^-1
       - 19/2*T(u2)*z3*x^-1
       + 9*T(u2)*z3^2*[1-z1]^-1
       + 9*T(u2)*z3^2*x^-1
       + 9/2*T(u3)*[1-z1]^-1
       + 3*T(u3)*x^-1
       - 9*T(u3)*z3*[1-z1]^-1
       - 21/2*T(u3)*z3*x^-1
       + 9*T(u3)*z3^2*[1-z1]^-1
       + 9*T(u3)*z3^2*x^-1
       + 4*T(u4)*[1-z1]^-1
       + 5/2*T(u4)*x^-1
       - 8*T(u4)*z3*[1-z1]^-1
       - 9*T(u4)*z3*x^-1
       + 8*T(u4)*z3^2*[1-z1]^-1
       + 8*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 3*[1-z1]^-1
       + 3/2*x^-1
       - 6*z3*[1-z1]^-1
       - 9/2*z3*x^-1
       + 6*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       - 7/2*T(u1)*[1-z1]^-1
       - 5/2*T(u1)*x^-1
       + 7*T(u1)*z3*[1-z1]^-1
       + 17/2*T(u1)*z3*x^-1
       - 7*T(u1)*z3^2*[1-z1]^-1
       - 7*T(u1)*z3^2*x^-1
       - 3*T(u2)*[1-z1]^-1
       - 2*T(u2)*x^-1
       + 6*T(u2)*z3*[1-z1]^-1
       + 7*T(u2)*z3*x^-1
       - 6*T(u2)*z3^2*[1-z1]^-1
       - 6*T(u2)*z3^2*x^-1
       - 7/2*T(u3)*[1-z1]^-1
       - 5/2*T(u3)*x^-1
       + 7*T(u3)*z3*[1-z1]^-1
       + 17/2*T(u3)*z3*x^-1
       - 7*T(u3)*z3^2*[1-z1]^-1
       - 7*T(u3)*z3^2*x^-1
       - 3*T(u4)*[1-z1]^-1
       - 2*T(u4)*x^-1
       + 6*T(u4)*z3*[1-z1]^-1
       + 7*T(u4)*z3*x^-1
       - 6*T(u4)*z3^2*[1-z1]^-1
       - 6*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - 3/2*T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - 3/2*T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 5/4*z3
       - 5/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 10/9
       + 1/12*pi^2
       - 35/36*z3
       - 1/6*z3*pi^2
       + 35/36*z3^2
       + 1/6*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * (  - z3*x^-1
       + z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 3/4
       - x^-1
       + 3*z3*[1-z1]^-1
       + 17/6*z3*x^-1
       - 3*z3^2*[1-z1]^-1
       - 7/3*z3^2*x^-1
       - 3/4*T(u1)
       + T(u1)*x^-1
       - 3*T(u1)*z3*[1-z1]^-1
       - 7/2*T(u1)*z3*x^-1
       + 3*T(u1)*z3^2*[1-z1]^-1
       + 3*T(u1)*z3^2*x^-1
       - 3/4*T(u2)
       + T(u2)*x^-1
       - 3*T(u2)*z3*[1-z1]^-1
       - 7/2*T(u2)*z3*x^-1
       + 3*T(u2)*z3^2*[1-z1]^-1
       + 3*T(u2)*z3^2*x^-1
       - 3/4*T(u3)
       + T(u3)*x^-1
       - 3*T(u3)*z3*[1-z1]^-1
       - 7/2*T(u3)*z3*x^-1
       + 3*T(u3)*z3^2*[1-z1]^-1
       + 3*T(u3)*z3^2*x^-1
       - 3/4*T(u4)
       + T(u4)*x^-1
       - 3*T(u4)*z3*[1-z1]^-1
       - 7/2*T(u4)*z3*x^-1
       + 3*T(u4)*z3^2*[1-z1]^-1
       + 3*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + 3/2*T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + 3/2*T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - 1/2*T(u3)*[1-z1]^-1
       + T(u3)*z3*[1-z1]^-1
       + 1/2*T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       + T(u4)*z3*[1-z1]^-1
       + 1/2*T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + ln(z1)^2*Dd([1-z2]) * ( 2*[1-z1]^-1
       + 7/4*x^-1
       - 4*z3*[1-z1]^-1
       - 4*z3*x^-1
       + 4*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       - 13/4*T(u1)*[1-z1]^-1
       - 7/4*T(u1)*x^-1
       + 13/2*T(u1)*z3*[1-z1]^-1
       + 27/4*T(u1)*z3*x^-1
       - 13/2*T(u1)*z3^2*[1-z1]^-1
       - 13/2*T(u1)*z3^2*x^-1
       - 3*T(u2)*[1-z1]^-1
       - 3/2*T(u2)*x^-1
       + 6*T(u2)*z3*[1-z1]^-1
       + 6*T(u2)*z3*x^-1
       - 6*T(u2)*z3^2*[1-z1]^-1
       - 6*T(u2)*z3^2*x^-1
       - 7/2*T(u3)*[1-z1]^-1
       - 7/4*T(u3)*x^-1
       + 7*T(u3)*z3*[1-z1]^-1
       + 7*T(u3)*z3*x^-1
       - 7*T(u3)*z3^2*[1-z1]^-1
       - 7*T(u3)*z3^2*x^-1
       - 13/4*T(u4)*[1-z1]^-1
       - 3/2*T(u4)*x^-1
       + 13/2*T(u4)*z3*[1-z1]^-1
       + 25/4*T(u4)*z3*x^-1
       - 13/2*T(u4)*z3^2*[1-z1]^-1
       - 13/2*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 4*[1-z1]^-1
       - 5/2*x^-1
       + 8*z3*[1-z1]^-1
       + 8*z3*x^-1
       - 8*z3^2*[1-z1]^-1
       - 8*z3^2*x^-1
       + 11/2*T(u1)*[1-z1]^-1
       + 3*T(u1)*x^-1
       - 11*T(u1)*z3*[1-z1]^-1
       - 23/2*T(u1)*z3*x^-1
       + 11*T(u1)*z3^2*[1-z1]^-1
       + 11*T(u1)*z3^2*x^-1
       + 5*T(u2)*[1-z1]^-1
       + 5/2*T(u2)*x^-1
       - 10*T(u2)*z3*[1-z1]^-1
       - 10*T(u2)*z3*x^-1
       + 10*T(u2)*z3^2*[1-z1]^-1
       + 10*T(u2)*z3^2*x^-1
       + 6*T(u3)*[1-z1]^-1
       + 3*T(u3)*x^-1
       - 12*T(u3)*z3*[1-z1]^-1
       - 12*T(u3)*z3*x^-1
       + 12*T(u3)*z3^2*[1-z1]^-1
       + 12*T(u3)*z3^2*x^-1
       + 11/2*T(u4)*[1-z1]^-1
       + 5/2*T(u4)*x^-1
       - 11*T(u4)*z3*[1-z1]^-1
       - 21/2*T(u4)*z3*x^-1
       + 11*T(u4)*z3^2*[1-z1]^-1
       + 11*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       + T(u1)*z3*[1-z1]^-1
       + 1/2*T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u2)*[1-z1]^-1
       + T(u2)*z3*[1-z1]^-1
       + 1/2*T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + 3/2*T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + 3/2*T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - [1-z1]^-1
       + 2*z3*[1-z1]^-1
       + 2*z3*x^-1
       - 2*z3^2*[1-z1]^-1
       - 2*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 3/2
       + 5/4*[1-z1]^-1
       + 3/2*x^-1
       - 13/2*z3*[1-z1]^-1
       - 13/2*z3*x^-1
       + 13/2*z3^2*[1-z1]^-1
       + 13/2*z3^2*x^-1
       + 3/2*T(u1)
       - 3/2*T(u1)*x^-1
       + 6*T(u1)*z3*[1-z1]^-1
       + 6*T(u1)*z3*x^-1
       - 6*T(u1)*z3^2*[1-z1]^-1
       - 6*T(u1)*z3^2*x^-1
       + 3/2*T(u2)
       - 3/2*T(u2)*x^-1
       + 6*T(u2)*z3*[1-z1]^-1
       + 6*T(u2)*z3*x^-1
       - 6*T(u2)*z3^2*[1-z1]^-1
       - 6*T(u2)*z3^2*x^-1
       + 3/2*T(u3)
       - 3/2*T(u3)*x^-1
       + 6*T(u3)*z3*[1-z1]^-1
       + 6*T(u3)*z3*x^-1
       - 6*T(u3)*z3^2*[1-z1]^-1
       - 6*T(u3)*z3^2*x^-1
       + 3/2*T(u4)
       - 3/2*T(u4)*x^-1
       + 6*T(u4)*z3*[1-z1]^-1
       + 6*T(u4)*z3*x^-1
       - 6*T(u4)*z3^2*[1-z1]^-1
       - 6*T(u4)*z3^2*x^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 2*[1-z1]^-1
       + x^-1
       - 4*z3*[1-z1]^-1
       - 4*z3*x^-1
       + 4*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       - 2*T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       + 4*T(u1)*z3*[1-z1]^-1
       + 4*T(u1)*z3*x^-1
       - 4*T(u1)*z3^2*[1-z1]^-1
       - 4*T(u1)*z3^2*x^-1
       - 2*T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 4*T(u2)*z3*[1-z1]^-1
       + 4*T(u2)*z3*x^-1
       - 4*T(u2)*z3^2*[1-z1]^-1
       - 4*T(u2)*z3^2*x^-1
       - 2*T(u3)*[1-z1]^-1
       - T(u3)*x^-1
       + 4*T(u3)*z3*[1-z1]^-1
       + 4*T(u3)*z3*x^-1
       - 4*T(u3)*z3^2*[1-z1]^-1
       - 4*T(u3)*z3^2*x^-1
       - 2*T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       + 4*T(u4)*z3*[1-z1]^-1
       + 4*T(u4)*z3*x^-1
       - 4*T(u4)*z3^2*[1-z1]^-1
       - 4*T(u4)*z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 1
       - x^-1
       + 4*z3*[1-z1]^-1
       + 13/2*z3*x^-1
       - 4*z3^2*[1-z1]^-1
       - 13/2*z3^2*x^-1
       - T(u1)
       + T(u1)*x^-1
       - 4*T(u1)*z3*[1-z1]^-1
       - 4*T(u1)*z3*x^-1
       + 4*T(u1)*z3^2*[1-z1]^-1
       + 4*T(u1)*z3^2*x^-1
       - T(u2)
       + T(u2)*x^-1
       - 4*T(u2)*z3*[1-z1]^-1
       - 4*T(u2)*z3*x^-1
       + 4*T(u2)*z3^2*[1-z1]^-1
       + 4*T(u2)*z3^2*x^-1
       - T(u3)
       + T(u3)*x^-1
       - 4*T(u3)*z3*[1-z1]^-1
       - 4*T(u3)*z3*x^-1
       + 4*T(u3)*z3^2*[1-z1]^-1
       + 4*T(u3)*z3^2*x^-1
       - T(u4)
       + T(u4)*x^-1
       - 4*T(u4)*z3*[1-z1]^-1
       - 4*T(u4)*z3*x^-1
       + 4*T(u4)*z3^2*[1-z1]^-1
       + 4*T(u4)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + 3/2*T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + 3/2*T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * ( 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - 3/2*T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - 3/2*T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u3)*[1-z1]^-1
       + T(u3)*z3*[1-z1]^-1
       + 1/2*T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       + T(u4)*z3*[1-z1]^-1
       + 1/2*T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       + T(u1)*z3*[1-z1]^-1
       + 1/2*T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u2)*[1-z1]^-1
       + T(u2)*z3*[1-z1]^-1
       + 1/2*T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u3)*[1-z1]^-1
       - T(u3)*z3*[1-z1]^-1
       - 1/2*T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       - T(u4)*z3*[1-z1]^-1
       - 1/2*T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + 3/2*T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + 3/2*T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - 3/2*T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - 3/2*T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * ( 1/2*T(u1)*
         [1-z1]^-1
       - T(u1)*z3*[1-z1]^-1
       - 1/2*T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u2)*[1-z1]^-1
       - T(u2)*z3*[1-z1]^-1
       - 1/2*T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       )

       + Li2(z3)*Dd([1-z2]) * (  - 1/2*T(u1)*x^-1
       + T(u1)*z3*x^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*x^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*x^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*x^-1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/8
       - 3/4*z3
       + 3/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 10/9
       + 1/24*pi^2
       + 53/36*z3
       - 1/12*z3*pi^2
       - 53/36*z3^2
       + 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 121/54
       - 1/2*zeta3
       + 41/144*pi^2
       + 643/108*z3
       + z3*zeta3
       - 47/72*z3*pi^2
       - 643/108*z3^2
       - z3^2*zeta3
       + 47/72*z3^2*pi^2
       )

       + Dd([1-z2])*e^-1 * (  - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + Dd([1-z2]) * (  - 1/2
       - 7/12*[1-z1]^-1*pi^2
       + 1/2*x^-1
       - 1/3*pi^2*x^-1
       - 2*z3*[1-z1]^-1
       + 7/6*z3*[1-z1]^-1*pi^2
       - 61/9*z3*x^-1
       + 4/3*z3*pi^2*x^-1
       + 2*z3^2*[1-z1]^-1
       - 7/6*z3^2*[1-z1]^-1*pi^2
       + 61/9*z3^2*x^-1
       - 4/3*z3^2*pi^2*x^-1
       + 1/2*T(u1)
       + 7/12*T(u1)*[1-z1]^-1*pi^2
       - 1/2*T(u1)*x^-1
       + 1/3*T(u1)*pi^2*x^-1
       + 2*T(u1)*z3*[1-z1]^-1
       - 7/6*T(u1)*z3*[1-z1]^-1*pi^2
       + 2*T(u1)*z3*x^-1
       - 5/4*T(u1)*z3*pi^2*x^-1
       - 2*T(u1)*z3^2*[1-z1]^-1
       + 7/6*T(u1)*z3^2*[1-z1]^-1*pi^2
       - 2*T(u1)*z3^2*x^-1
       + 7/6*T(u1)*z3^2*pi^2*x^-1
       + 1/2*T(u2)
       + 7/12*T(u2)*[1-z1]^-1*pi^2
       - 1/2*T(u2)*x^-1
       + 1/3*T(u2)*pi^2*x^-1
       + 2*T(u2)*z3*[1-z1]^-1
       - 7/6*T(u2)*z3*[1-z1]^-1*pi^2
       + 2*T(u2)*z3*x^-1
       - 5/4*T(u2)*z3*pi^2*x^-1
       - 2*T(u2)*z3^2*[1-z1]^-1
       + 7/6*T(u2)*z3^2*[1-z1]^-1*pi^2
       - 2*T(u2)*z3^2*x^-1
       + 7/6*T(u2)*z3^2*pi^2*x^-1
       + 1/2*T(u3)
       + 7/12*T(u3)*[1-z1]^-1*pi^2
       - 1/2*T(u3)*x^-1
       + 1/3*T(u3)*pi^2*x^-1
       + 2*T(u3)*z3*[1-z1]^-1
       - 7/6*T(u3)*z3*[1-z1]^-1*pi^2
       + 2*T(u3)*z3*x^-1
       - 5/4*T(u3)*z3*pi^2*x^-1
       - 2*T(u3)*z3^2*[1-z1]^-1
       + 7/6*T(u3)*z3^2*[1-z1]^-1*pi^2
       - 2*T(u3)*z3^2*x^-1
       + 7/6*T(u3)*z3^2*pi^2*x^-1
       + 1/2*T(u4)
       + 7/12*T(u4)*[1-z1]^-1*pi^2
       - 1/2*T(u4)*x^-1
       + 1/3*T(u4)*pi^2*x^-1
       + 2*T(u4)*z3*[1-z1]^-1
       - 7/6*T(u4)*z3*[1-z1]^-1*pi^2
       + 2*T(u4)*z3*x^-1
       - 5/4*T(u4)*z3*pi^2*x^-1
       - 2*T(u4)*z3^2*[1-z1]^-1
       + 7/6*T(u4)*z3^2*[1-z1]^-1*pi^2
       - 2*T(u4)*z3^2*x^-1
       + 7/6*T(u4)*z3^2*pi^2*x^-1 ) );

id calqpE31IFq   = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * (  - 4
       + 4*x^-1
       + 2*z1
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 4
       - 4*x^-1
       - 2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * (  - 2
       + 2*x^-1
       + z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * ( 1/2
       - 1/2*x^-1
       - 5/4*z1
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * (  - 3/2
       + 3/2*x^-1
       + 3/4*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - x^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*x^-1
       + 1/6*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * ( 1/3
       - 1/3*x^-1
       - 1/6*z1
       )

       + D0([1-z3])*Dd([1-z2]) * ( 43/9
       - 43/9*x^-1
       - 1/3*pi^2*x^-1
       + 1/3*pi^2
       - 20/9*z1
       - 1/6*z1*pi^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * ( 4
       - 4*x^-1
       - 2*z1
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 2
       + 2*x^-1
       + z1
       )

       + D1([1-z3])*Dd([1-z2]) * (  - 5/2
       + 5/2*x^-1
       + 5/4*z1
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * (  - 1/2*T(u3)
       - T(u3)*[1-z3]^-1*x^-1
       + T(u3)*[1-z3]^-1
       - 1/2*T(u3)*[1-z3]^-1*z1
       + T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       - 1/2*T(u4)
       - T(u4)*[1-z3]^-1*x^-1
       + T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       + T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + ln(z3)^2*Dd([1-z2]) * (  - 1/4
       - [1-z3]^-1*x^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 3/4*x^-1
       + z3*x^-1
       + T(u1)
       + 5/2*T(u1)*[1-z3]^-1*x^-1
       - 5/2*T(u1)*[1-z3]^-1
       + 5/4*T(u1)*[1-z3]^-1*z1
       - 9/4*T(u1)*x^-1
       - T(u1)*z3*x^-1
       + T(u2)
       + 5/2*T(u2)*[1-z3]^-1*x^-1
       - 5/2*T(u2)*[1-z3]^-1
       + 5/4*T(u2)*[1-z3]^-1*z1
       - 9/4*T(u2)*x^-1
       - T(u2)*z3*x^-1
       + 5/4*T(u3)
       + 3*T(u3)*[1-z3]^-1*x^-1
       - 3*T(u3)*[1-z3]^-1
       + 3/2*T(u3)*[1-z3]^-1*z1
       - 11/4*T(u3)*x^-1
       - 5/4*T(u3)*z3*x^-1
       + 3/4*T(u4)
       + 2*T(u4)*[1-z3]^-1*x^-1
       - 2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - 7/4*T(u4)*x^-1
       - 3/4*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * (  - 1
       - 4*[1-z3]^-1*x^-1
       + 4*[1-z3]^-1
       - 2*[1-z3]^-1*z1
       + 3*x^-1
       + 3/2*z3*x^-1
       + 2*T(u1)
       + 6*T(u1)*[1-z3]^-1*x^-1
       - 6*T(u1)*[1-z3]^-1
       + 3*T(u1)*[1-z3]^-1*z1
       - 5*T(u1)*x^-1
       - 2*T(u1)*z3*x^-1
       + 5/2*T(u2)
       + 8*T(u2)*[1-z3]^-1*x^-1
       - 8*T(u2)*[1-z3]^-1
       + 4*T(u2)*[1-z3]^-1*z1
       - 13/2*T(u2)*x^-1
       - 5/2*T(u2)*z3*x^-1
       + 5/2*T(u3)
       + 7*T(u3)*[1-z3]^-1*x^-1
       - 7*T(u3)*[1-z3]^-1
       + 7/2*T(u3)*[1-z3]^-1*z1
       - 6*T(u3)*x^-1
       - 5/2*T(u3)*z3*x^-1
       + 2*T(u4)
       + 7*T(u4)*[1-z3]^-1*x^-1
       - 7*T(u4)*[1-z3]^-1
       + 7/2*T(u4)*[1-z3]^-1*z1
       - 11/2*T(u4)*x^-1
       - 2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * ( 1/2
       + 4*[1-z3]^-1*x^-1
       - 4*[1-z3]^-1
       + 2*[1-z3]^-1*z1
       - 5/2*x^-1
       - 5/2*z3*x^-1
       - 5/2*T(u1)
       - 8*T(u1)*[1-z3]^-1*x^-1
       + 8*T(u1)*[1-z3]^-1
       - 4*T(u1)*[1-z3]^-1*z1
       + 13/2*T(u1)*x^-1
       + 5/2*T(u1)*z3*x^-1
       - 3*T(u2)
       - 10*T(u2)*[1-z3]^-1*x^-1
       + 10*T(u2)*[1-z3]^-1
       - 5*T(u2)*[1-z3]^-1*z1
       + 8*T(u2)*x^-1
       + 3*T(u2)*z3*x^-1
       - 3*T(u3)
       - 9*T(u3)*[1-z3]^-1*x^-1
       + 9*T(u3)*[1-z3]^-1
       - 9/2*T(u3)*[1-z3]^-1*z1
       + 15/2*T(u3)*x^-1
       + 3*T(u3)*z3*x^-1
       - 5/2*T(u4)
       - 9*T(u4)*[1-z3]^-1*x^-1
       + 9*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 7*T(u4)*x^-1
       + 5/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * (  - 2*[1-z3]^-1*x^-1
       + 2*[1-z3]^-1
       - [1-z3]^-1*z1
       + x^-1
       + z3*x^-1
       + T(u1)
       + 4*T(u1)*[1-z3]^-1*x^-1
       - 4*T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 3*T(u1)*x^-1
       - T(u1)*z3*x^-1
       + T(u2)
       + 4*T(u2)*[1-z3]^-1*x^-1
       - 4*T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 3*T(u2)*x^-1
       - T(u2)*z3*x^-1
       + 1/2*T(u3)
       + 3*T(u3)*[1-z3]^-1*x^-1
       - 3*T(u3)*[1-z3]^-1
       + 3/2*T(u3)*[1-z3]^-1*z1
       - 2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       + 3/2*T(u4)
       + 5*T(u4)*[1-z3]^-1*x^-1
       - 5*T(u4)*[1-z3]^-1
       + 5/2*T(u4)*[1-z3]^-1*z1
       - 4*T(u4)*x^-1
       - 3/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)
       - T(u1)*[1-z3]^-1*x^-1
       + T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       + T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       - 1/2*T(u2)
       - T(u2)*[1-z3]^-1*x^-1
       + T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       + T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       )

       + ln(z3)*Dd([1-z2])*e^-1 * (  - 1/2
       - [1-z3]^-1*x^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + x^-1
       )

       + ln(z3)*Dd([1-z2]) * ( 29/12
       + 7/3*[1-z3]^-1*x^-1
       - 7/3*[1-z3]^-1
       + 1/6*[1-z3]^-1*z1
       - 11/6*x^-1
       - z3*x^-1
       - 13/4*T(u1)
       - 3*T(u1)*[1-z3]^-1*x^-1
       + 3*T(u1)*[1-z3]^-1
       + 5/2*T(u1)*x^-1
       + T(u1)*z3*x^-1
       - 13/4*T(u2)
       - 3*T(u2)*[1-z3]^-1*x^-1
       + 3*T(u2)*[1-z3]^-1
       + 5/2*T(u2)*x^-1
       + T(u2)*z3*x^-1
       - 13/4*T(u3)
       - 3*T(u3)*[1-z3]^-1*x^-1
       + 3*T(u3)*[1-z3]^-1
       + 5/2*T(u3)*x^-1
       + T(u3)*z3*x^-1
       - 13/4*T(u4)
       - 3*T(u4)*[1-z3]^-1*x^-1
       + 3*T(u4)*[1-z3]^-1
       + 5/2*T(u4)*x^-1
       + T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u2)
       - 2*T(u2)*[1-z3]^-1*x^-1
       + 2*T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       + 3/2*T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       - 1/2*T(u4)
       - 2*T(u4)*[1-z3]^-1*x^-1
       + 2*T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       + 3/2*T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + ln([1-z3])^2*Dd([1-z2]) * (  - 1
       - 4*[1-z3]^-1*x^-1
       + 4*[1-z3]^-1
       - 2*[1-z3]^-1*z1
       + 3*x^-1
       + z3*x^-1
       + 3/4*T(u1)
       + 4*T(u1)*[1-z3]^-1*x^-1
       - 4*T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 11/4*T(u1)*x^-1
       - 3/4*T(u1)*z3*x^-1
       + T(u2)
       + 4*T(u2)*[1-z3]^-1*x^-1
       - 4*T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 3*T(u2)*x^-1
       - T(u2)*z3*x^-1
       + 5/4*T(u3)
       + 5*T(u3)*[1-z3]^-1*x^-1
       - 5*T(u3)*[1-z3]^-1
       + 5/2*T(u3)*[1-z3]^-1*z1
       - 15/4*T(u3)*x^-1
       - 5/4*T(u3)*z3*x^-1
       + T(u4)
       + 4*T(u4)*[1-z3]^-1*x^-1
       - 4*T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - 3*T(u4)*x^-1
       - T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * ( 3/2
       + 12*[1-z3]^-1*x^-1
       - 12*[1-z3]^-1
       + 6*[1-z3]^-1*z1
       - 11/2*x^-1
       - 5/2*z3*x^-1
       - 5/2*T(u1)
       - 11*T(u1)*[1-z3]^-1*x^-1
       + 11*T(u1)*[1-z3]^-1
       - 11/2*T(u1)*[1-z3]^-1*z1
       + 8*T(u1)*x^-1
       + 5/2*T(u1)*z3*x^-1
       - 3*T(u2)
       - 11*T(u2)*[1-z3]^-1*x^-1
       + 11*T(u2)*[1-z3]^-1
       - 11/2*T(u2)*[1-z3]^-1*z1
       + 17/2*T(u2)*x^-1
       + 3*T(u2)*z3*x^-1
       - 3*T(u3)
       - 12*T(u3)*[1-z3]^-1*x^-1
       + 12*T(u3)*[1-z3]^-1
       - 6*T(u3)*[1-z3]^-1*z1
       + 9*T(u3)*x^-1
       + 3*T(u3)*z3*x^-1
       - 5/2*T(u4)
       - 10*T(u4)*[1-z3]^-1*x^-1
       + 10*T(u4)*[1-z3]^-1
       - 5*T(u4)*[1-z3]^-1*z1
       + 15/2*T(u4)*x^-1
       + 5/2*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 1/2
       - 6*[1-z3]^-1*x^-1
       + 6*[1-z3]^-1
       - 3*[1-z3]^-1*z1
       + 5/2*x^-1
       + z3*x^-1
       + 3/2*T(u1)
       + 8*T(u1)*[1-z3]^-1*x^-1
       - 8*T(u1)*[1-z3]^-1
       + 4*T(u1)*[1-z3]^-1*z1
       - 11/2*T(u1)*x^-1
       - 3/2*T(u1)*z3*x^-1
       + T(u2)
       + 6*T(u2)*[1-z3]^-1*x^-1
       - 6*T(u2)*[1-z3]^-1
       + 3*T(u2)*[1-z3]^-1*z1
       - 4*T(u2)*x^-1
       - T(u2)*z3*x^-1
       + 1/2*T(u3)
       + 6*T(u3)*[1-z3]^-1*x^-1
       - 6*T(u3)*[1-z3]^-1
       + 3*T(u3)*[1-z3]^-1*z1
       - 7/2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       + T(u4)
       + 6*T(u4)*[1-z3]^-1*x^-1
       - 6*T(u4)*[1-z3]^-1
       + 3*T(u4)*[1-z3]^-1*z1
       - 4*T(u4)*x^-1
       - T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)
       - 2*T(u1)*[1-z3]^-1*x^-1
       + 2*T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       + 3/2*T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       - 1/2*T(u3)
       - 2*T(u3)*[1-z3]^-1*x^-1
       + 2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + 3/2*T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 21/4
       + 4*[1-z3]^-1*x^-1
       - 4*[1-z3]^-1
       - 11/2*x^-1
       - z3*x^-1
       - 4*T(u1)
       - 4*T(u1)*[1-z3]^-1*x^-1
       + 4*T(u1)*[1-z3]^-1
       + 3*T(u1)*x^-1
       + T(u1)*z3*x^-1
       - 4*T(u2)
       - 4*T(u2)*[1-z3]^-1*x^-1
       + 4*T(u2)*[1-z3]^-1
       + 3*T(u2)*x^-1
       + T(u2)*z3*x^-1
       - 4*T(u3)
       - 4*T(u3)*[1-z3]^-1*x^-1
       + 4*T(u3)*[1-z3]^-1
       + 3*T(u3)*x^-1
       + T(u3)*z3*x^-1
       - 4*T(u4)
       - 4*T(u4)*[1-z3]^-1*x^-1
       + 4*T(u4)*[1-z3]^-1
       + 3*T(u4)*x^-1
       + T(u4)*z3*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u2)
       + 2*T(u2)*[1-z3]^-1*x^-1
       - 2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - 3/2*T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       + 1/2*T(u4)
       + 2*T(u4)*[1-z3]^-1*x^-1
       - 2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - 3/2*T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * ( 1/2*T(u3)
       + T(u3)*[1-z3]^-1*x^-1
       - T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       - T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       + 1/2*T(u4)
       + T(u4)*[1-z3]^-1*x^-1
       - T(u4)*[1-z3]^-1
       + 1/2*T(u4)*[1-z3]^-1*z1
       - T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * ( 2
       - 2*x^-1
       - z1
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 3
       + 3*x^-1
       + 3/2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 2
       - 2*x^-1
       - z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 3/4
       - 3/4*x^-1
       + 5/8*z1
       )

       + ln(z1)^2*Dd([1-z2]) * (  - 1/4
       - 8*[1-z3]^-1*x^-1
       + 8*[1-z3]^-1
       - 4*[1-z3]^-1*z1
       + 9/4*x^-1
       + 7/4*z3*x^-1
       + 3/2*T(u1)
       + 13/2*T(u1)*[1-z3]^-1*x^-1
       - 13/2*T(u1)*[1-z3]^-1
       + 13/4*T(u1)*[1-z3]^-1*z1
       - 19/4*T(u1)*x^-1
       - 3/2*T(u1)*z3*x^-1
       + 7/4*T(u2)
       + 13/2*T(u2)*[1-z3]^-1*x^-1
       - 13/2*T(u2)*[1-z3]^-1
       + 13/4*T(u2)*[1-z3]^-1*z1
       - 5*T(u2)*x^-1
       - 7/4*T(u2)*z3*x^-1
       + 7/4*T(u3)
       + 7*T(u3)*[1-z3]^-1*x^-1
       - 7*T(u3)*[1-z3]^-1
       + 7/2*T(u3)*[1-z3]^-1*z1
       - 21/4*T(u3)*x^-1
       - 7/4*T(u3)*z3*x^-1
       + 3/2*T(u4)
       + 6*T(u4)*[1-z3]^-1*x^-1
       - 6*T(u4)*[1-z3]^-1
       + 3*T(u4)*[1-z3]^-1*z1
       - 9/2*T(u4)*x^-1
       - 3/2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 2
       - 2*x^-1
       - z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 2
       + 2*x^-1
       + z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 5/3
       + 5/3*x^-1
       - 1/6*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 1/2
       + 8*[1-z3]^-1*x^-1
       - 8*[1-z3]^-1
       + 4*[1-z3]^-1*z1
       - 3/2*x^-1
       - 3/2*z3*x^-1
       - 2*T(u1)
       - 10*T(u1)*[1-z3]^-1*x^-1
       + 10*T(u1)*[1-z3]^-1
       - 5*T(u1)*[1-z3]^-1*z1
       + 7*T(u1)*x^-1
       + 2*T(u1)*z3*x^-1
       - 3/2*T(u2)
       - 8*T(u2)*[1-z3]^-1*x^-1
       + 8*T(u2)*[1-z3]^-1
       - 4*T(u2)*[1-z3]^-1*z1
       + 11/2*T(u2)*x^-1
       + 3/2*T(u2)*z3*x^-1
       - 3/2*T(u3)
       - 9*T(u3)*[1-z3]^-1*x^-1
       + 9*T(u3)*[1-z3]^-1
       - 9/2*T(u3)*[1-z3]^-1*z1
       + 6*T(u3)*x^-1
       + 3/2*T(u3)*z3*x^-1
       - 2*T(u4)
       - 9*T(u4)*[1-z3]^-1*x^-1
       + 9*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 13/2*T(u4)*x^-1
       + 2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)
       + T(u1)*[1-z3]^-1*x^-1
       - T(u1)*[1-z3]^-1
       + 1/2*T(u1)*[1-z3]^-1*z1
       - T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       + 1/2*T(u2)
       + T(u2)*[1-z3]^-1*x^-1
       - T(u2)*[1-z3]^-1
       + 1/2*T(u2)*[1-z3]^-1*z1
       - T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)
       + 2*T(u1)*[1-z3]^-1*x^-1
       - 2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - 3/2*T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       + 1/2*T(u3)
       + 2*T(u3)*[1-z3]^-1*x^-1
       - 2*T(u3)*[1-z3]^-1
       + T(u3)*[1-z3]^-1*z1
       - 3/2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1
       - x^-1
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 2/3
       - 2/3*x^-1
       + 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 34/9
       + 34/9*x^-1
       + 1/2*pi^2*x^-1
       - 1/2*pi^2
       + 20/9*z1
       + 1/4*z1*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * ( 1
       - 2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 21/4
       - 6*[1-z3]^-1*x^-1
       + 6*[1-z3]^-1
       + 5*x^-1
       + 3/2*z3*x^-1
       + 6*T(u1)
       + 6*T(u1)*[1-z3]^-1*x^-1
       - 6*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*x^-1
       - 3/2*T(u1)*z3*x^-1
       + 6*T(u2)
       + 6*T(u2)*[1-z3]^-1*x^-1
       - 6*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*x^-1
       - 3/2*T(u2)*z3*x^-1
       + 6*T(u3)
       + 6*T(u3)*[1-z3]^-1*x^-1
       - 6*T(u3)*[1-z3]^-1
       - 9/2*T(u3)*x^-1
       - 3/2*T(u3)*z3*x^-1
       + 6*T(u4)
       + 6*T(u4)*[1-z3]^-1*x^-1
       - 6*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*x^-1
       - 3/2*T(u4)*z3*x^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * (  - 7/12
       + 7/12*x^-1
       + 7/24*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 3/4
       - 3/4*x^-1
       - 3/8*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 9/8
       - 9/8*x^-1
       - 3/16*z1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 1/2
       - 5/2*[1-z3]^-1*x^-1
       + 5/2*[1-z3]^-1
       - 5/4*[1-z3]^-1*z1
       + 1/4*z3*x^-1
       + 1/4*T(u1)
       + 5/2*T(u1)*[1-z3]^-1*x^-1
       - 5/2*T(u1)*[1-z3]^-1
       + 5/4*T(u1)*[1-z3]^-1*z1
       - 3/2*T(u1)*x^-1
       - 1/4*T(u1)*z3*x^-1
       + 1/4*T(u2)
       + 5/2*T(u2)*[1-z3]^-1*x^-1
       - 5/2*T(u2)*[1-z3]^-1
       + 5/4*T(u2)*[1-z3]^-1*z1
       - 3/2*T(u2)*x^-1
       - 1/4*T(u2)*z3*x^-1
       + 3/4*T(u3)
       + 7/2*T(u3)*[1-z3]^-1*x^-1
       - 7/2*T(u3)*[1-z3]^-1
       + 7/4*T(u3)*[1-z3]^-1*z1
       - 5/2*T(u3)*x^-1
       - 3/4*T(u3)*z3*x^-1
       + 1/4*T(u4)
       + 5/2*T(u4)*[1-z3]^-1*x^-1
       - 5/2*T(u4)*[1-z3]^-1
       + 5/4*T(u4)*[1-z3]^-1*z1
       - 3/2*T(u4)*x^-1
       - 1/4*T(u4)*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1/2
       + 1/2*x^-1
       + 1/4*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 5/4
       + 5/4*x^-1
       + 3/8*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 35/36
       - 35/36*x^-1
       - 5/12*pi^2*x^-1
       + 5/12*pi^2
       - 10/9*z1
       - 5/24*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 23/12
       + 3*[1-z3]^-1*x^-1
       - 3*[1-z3]^-1
       - 4/3*x^-1
       - 1/2*z3*x^-1
       - 11/4*T(u1)
       - 3*T(u1)*[1-z3]^-1*x^-1
       + 3*T(u1)*[1-z3]^-1
       + 2*T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       - 11/4*T(u2)
       - 3*T(u2)*[1-z3]^-1*x^-1
       + 3*T(u2)*[1-z3]^-1
       + 2*T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       - 11/4*T(u3)
       - 3*T(u3)*[1-z3]^-1*x^-1
       + 3*T(u3)*[1-z3]^-1
       + 2*T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       - 11/4*T(u4)
       - 3*T(u4)*[1-z3]^-1*x^-1
       + 3*T(u4)*[1-z3]^-1
       + 2*T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * ( 1/2*T(u2)
       + T(u2)*[1-z3]^-1*x^-1
       - T(u2)*[1-z3]^-1
       + 1/2*T(u2)*[1-z3]^-1*z1
       - T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       + 1/2*T(u3)
       + T(u3)*[1-z3]^-1*x^-1
       - T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       - T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u2)
       + 1/2*T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       - 1/2*T(u4)
       + 1/2*T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * (  - T(u2)*[1-z3]^-1*x^-1
       + T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       + 1/2*T(u2)*x^-1
       - T(u4)*[1-z3]^-1*x^-1
       + T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       + 1/2*T(u4)*x^-1
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u1)
       - T(u1)*[1-z3]^-1*x^-1
       + T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       + T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       - 1/2*T(u2)
       - T(u2)*[1-z3]^-1*x^-1
       + T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       + T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u3)
       + T(u3)*[1-z3]^-1*x^-1
       - T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       - T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       + 1/2*T(u4)
       + T(u4)*[1-z3]^-1*x^-1
       - T(u4)*[1-z3]^-1
       + 1/2*T(u4)*[1-z3]^-1*z1
       - T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * ( T(u1)*[1-z3]^-1*x^-1
       - T(u1)*[1-z3]^-1
       + 1/2*T(u1)*[1-z3]^-1*z1
       - 1/2*T(u1)*x^-1
       + T(u3)*[1-z3]^-1*x^-1
       - T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       - 1/2*T(u3)*x^-1
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u1)
       - 1/2*T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       + 1/2*T(u3)
       - 1/2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u1)
       - T(u1)*[1-z3]^-1*x^-1
       + T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       + T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       - 1/2*T(u4)
       - T(u4)*[1-z3]^-1*x^-1
       + T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       + T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3)*Dd([1-z2]) * ( T(u1)*[1-z3]^-1*x^-1
       - T(u1)*[1-z3]^-1
       + 1/2*T(u1)*[1-z3]^-1*z1
       - 1/2*T(u1)*x^-1
       + T(u2)*[1-z3]^-1*x^-1
       - T(u2)*[1-z3]^-1
       + 1/2*T(u2)*[1-z3]^-1*z1
       - 1/2*T(u2)*x^-1
       + T(u3)*[1-z3]^-1*x^-1
       - T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       - 1/2*T(u3)*x^-1
       + T(u4)*[1-z3]^-1*x^-1
       - T(u4)*[1-z3]^-1
       + 1/2*T(u4)*[1-z3]^-1*z1
       - 1/2*T(u4)*x^-1
       )

       + Li3([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1
       + x^-1
       + 1/2*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * ( 3/4
       - 3/4*x^-1
       - 3/8*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 53/36
       + 53/36*x^-1
       + 1/6*pi^2*x^-1
       - 1/6*pi^2
       + 10/9*z1
       + 1/12*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 643/108
       + 643/108*x^-1
       + 5/36*pi^2*x^-1
       - 5/36*pi^2
       + 121/54*z1
       - 1/72*z1*pi^2
       )

       + Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*x^-1
       )

       + Dd([1-z2]) * (  - 41/9
       - 2*[1-z3]^-1*x^-1
       + 2*[1-z3]^-1
       + 2/3*[1-z3]^-1*pi^2*x^-1
       - 2/3*[1-z3]^-1*pi^2
       + 1/3*[1-z3]^-1*z1*pi^2
       + 113/18*x^-1
       - 1/6*pi^2
       + 1/2*z3*x^-1
       - 1/12*z3*pi^2*x^-1
       + 2*T(u1)
       + 2*T(u1)*[1-z3]^-1*x^-1
       - 2*T(u1)*[1-z3]^-1
       - 5/6*T(u1)*[1-z3]^-1*pi^2*x^-1
       + 5/6*T(u1)*[1-z3]^-1*pi^2
       - 5/12*T(u1)*[1-z3]^-1*z1*pi^2
       - 3/2*T(u1)*x^-1
       + 1/2*T(u1)*pi^2*x^-1
       - 1/12*T(u1)*pi^2
       - 1/2*T(u1)*z3*x^-1
       + 1/12*T(u1)*z3*pi^2*x^-1
       + 2*T(u2)
       + 2*T(u2)*[1-z3]^-1*x^-1
       - 2*T(u2)*[1-z3]^-1
       - 5/6*T(u2)*[1-z3]^-1*pi^2*x^-1
       + 5/6*T(u2)*[1-z3]^-1*pi^2
       - 5/12*T(u2)*[1-z3]^-1*z1*pi^2
       - 3/2*T(u2)*x^-1
       + 1/2*T(u2)*pi^2*x^-1
       - 1/12*T(u2)*pi^2
       - 1/2*T(u2)*z3*x^-1
       + 1/12*T(u2)*z3*pi^2*x^-1
       + 2*T(u3)
       + 2*T(u3)*[1-z3]^-1*x^-1
       - 2*T(u3)*[1-z3]^-1
       - 3/2*T(u3)*[1-z3]^-1*pi^2*x^-1
       + 3/2*T(u3)*[1-z3]^-1*pi^2
       - 3/4*T(u3)*[1-z3]^-1*z1*pi^2
       - 3/2*T(u3)*x^-1
       + 7/6*T(u3)*pi^2*x^-1
       - 5/12*T(u3)*pi^2
       - 1/2*T(u3)*z3*x^-1
       + 5/12*T(u3)*z3*pi^2*x^-1
       + 2*T(u4)
       + 2*T(u4)*[1-z3]^-1*x^-1
       - 2*T(u4)*[1-z3]^-1
       - 5/6*T(u4)*[1-z3]^-1*pi^2*x^-1
       + 5/6*T(u4)*[1-z3]^-1*pi^2
       - 5/12*T(u4)*[1-z3]^-1*z1*pi^2
       - 3/2*T(u4)*x^-1
       + 1/2*T(u4)*pi^2*x^-1
       - 1/12*T(u4)*pi^2
       - 1/2*T(u4)*z3*x^-1
       + 1/12*T(u4)*z3*pi^2*x^-1 ) );

id calqpE31IFqp  = (  + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * (  - 1/2*T(u3)
       - 2*T(u3)*z3^-1*x^-1
       + 2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + 2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       - 1/2*T(u4)
       - 2*T(u4)*z3^-1*x^-1
       + 2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + 2*T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + ln(z3)^2*Dd([1-z2]) * (  - 1
       - 4*z3^-1*x^-1
       + 4*z3^-1
       - 2*z3^-1*z1
       + 4*x^-1
       - z3*x^-1
       + T(u1)
       + 4*T(u1)*z3^-1*x^-1
       - 4*T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - 4*T(u1)*x^-1
       + T(u1)*z3*x^-1
       + T(u2)
       + 4*T(u2)*z3^-1*x^-1
       - 4*T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 4*T(u2)*x^-1
       + T(u2)*z3*x^-1
       + 5/4*T(u3)
       + 5*T(u3)*z3^-1*x^-1
       - 5*T(u3)*z3^-1
       + 5/2*T(u3)*z3^-1*z1
       - 5*T(u3)*x^-1
       + 5/4*T(u3)*z3*x^-1
       + 3/4*T(u4)
       + 4*T(u4)*z3^-1*x^-1
       - 4*T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 7/2*T(u4)*x^-1
       + 3/4*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * (  - 1
       - 4*z3^-1*x^-1
       + 4*z3^-1
       - 2*z3^-1*z1
       + 9/2*x^-1
       - 3/2*z3*x^-1
       + 2*T(u1)
       + 6*T(u1)*z3^-1*x^-1
       - 6*T(u1)*z3^-1
       + 3*T(u1)*z3^-1*z1
       - 7*T(u1)*x^-1
       + 2*T(u1)*z3*x^-1
       + 5/2*T(u2)
       + 7*T(u2)*z3^-1*x^-1
       - 7*T(u2)*z3^-1
       + 7/2*T(u2)*z3^-1*z1
       - 17/2*T(u2)*x^-1
       + 5/2*T(u2)*z3*x^-1
       + 5/2*T(u3)
       + 6*T(u3)*z3^-1*x^-1
       - 6*T(u3)*z3^-1
       + 3*T(u3)*z3^-1*z1
       - 8*T(u3)*x^-1
       + 5/2*T(u3)*z3*x^-1
       + 2*T(u4)
       + 5*T(u4)*z3^-1*x^-1
       - 5*T(u4)*z3^-1
       + 5/2*T(u4)*z3^-1*z1
       - 13/2*T(u4)*x^-1
       + 2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * ( 3/2
       + 8*z3^-1*x^-1
       - 8*z3^-1
       + 4*z3^-1*z1
       - 8*x^-1
       + 5/2*z3*x^-1
       - 5/2*T(u1)
       - 10*T(u1)*z3^-1*x^-1
       + 10*T(u1)*z3^-1
       - 5*T(u1)*z3^-1*z1
       + 10*T(u1)*x^-1
       - 5/2*T(u1)*z3*x^-1
       - 3*T(u2)
       - 11*T(u2)*z3^-1*x^-1
       + 11*T(u2)*z3^-1
       - 11/2*T(u2)*z3^-1*z1
       + 23/2*T(u2)*x^-1
       - 3*T(u2)*z3*x^-1
       - 3*T(u3)
       - 12*T(u3)*z3^-1*x^-1
       + 12*T(u3)*z3^-1
       - 6*T(u3)*z3^-1*z1
       + 12*T(u3)*x^-1
       - 3*T(u3)*z3*x^-1
       - 5/2*T(u4)
       - 11*T(u4)*z3^-1*x^-1
       + 11*T(u4)*z3^-1
       - 11/2*T(u4)*z3^-1*z1
       + 21/2*T(u4)*x^-1
       - 5/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * (  - 1/2
       - 4*z3^-1*x^-1
       + 4*z3^-1
       - 2*z3^-1*z1
       + 7/2*x^-1
       - z3*x^-1
       + T(u1)
       + 6*T(u1)*z3^-1*x^-1
       - 6*T(u1)*z3^-1
       + 3*T(u1)*z3^-1*z1
       - 5*T(u1)*x^-1
       + T(u1)*z3*x^-1
       + T(u2)
       + 6*T(u2)*z3^-1*x^-1
       - 6*T(u2)*z3^-1
       + 3*T(u2)*z3^-1*z1
       - 5*T(u2)*x^-1
       + T(u2)*z3*x^-1
       + 1/2*T(u3)
       + 6*T(u3)*z3^-1*x^-1
       - 6*T(u3)*z3^-1
       + 3*T(u3)*z3^-1*z1
       - 4*T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       + 3/2*T(u4)
       + 8*T(u4)*z3^-1*x^-1
       - 8*T(u4)*z3^-1
       + 4*T(u4)*z3^-1*z1
       - 7*T(u4)*x^-1
       + 3/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)
       - 2*T(u1)*z3^-1*x^-1
       + 2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + 2*T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       - 1/2*T(u2)
       - 2*T(u2)*z3^-1*x^-1
       + 2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + 2*T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       )

       + ln(z3)*Dd([1-z2]) * ( 21/4
       + 13/2*z3^-1*x^-1
       - 13/2*z3^-1
       + 5/4*z3^-1*z1
       - 13/2*x^-1
       + z3*x^-1
       - 4*T(u1)
       - 4*T(u1)*z3^-1*x^-1
       + 4*T(u1)*z3^-1
       + 4*T(u1)*x^-1
       - T(u1)*z3*x^-1
       - 4*T(u2)
       - 4*T(u2)*z3^-1*x^-1
       + 4*T(u2)*z3^-1
       + 4*T(u2)*x^-1
       - T(u2)*z3*x^-1
       - 4*T(u3)
       - 4*T(u3)*z3^-1*x^-1
       + 4*T(u3)*z3^-1
       + 4*T(u3)*x^-1
       - T(u3)*z3*x^-1
       - 4*T(u4)
       - 4*T(u4)*z3^-1*x^-1
       + 4*T(u4)*z3^-1
       + 4*T(u4)*x^-1
       - T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u2)
       - T(u2)*z3^-1*x^-1
       + T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + 3/2*T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       - 1/2*T(u4)
       - T(u4)*z3^-1*x^-1
       + T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + 3/2*T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + ln([1-z3])^2*Dd([1-z2]) * (  - 1/4
       - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + 7/4*x^-1
       - z3*x^-1
       + 3/4*T(u1)
       + 2*T(u1)*z3^-1*x^-1
       - 2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - 5/2*T(u1)*x^-1
       + 3/4*T(u1)*z3*x^-1
       + T(u2)
       + 5/2*T(u2)*z3^-1*x^-1
       - 5/2*T(u2)*z3^-1
       + 5/4*T(u2)*z3^-1*z1
       - 13/4*T(u2)*x^-1
       + T(u2)*z3*x^-1
       + 5/4*T(u3)
       + 3*T(u3)*z3^-1*x^-1
       - 3*T(u3)*z3^-1
       + 3/2*T(u3)*z3^-1*z1
       - 4*T(u3)*x^-1
       + 5/4*T(u3)*z3*x^-1
       + T(u4)
       + 5/2*T(u4)*z3^-1*x^-1
       - 5/2*T(u4)*z3^-1
       + 5/4*T(u4)*z3^-1*z1
       - 13/4*T(u4)*x^-1
       + T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * ( 1/2
       + 4*z3^-1*x^-1
       - 4*z3^-1
       + 2*z3^-1*z1
       - 5*x^-1
       + 5/2*z3*x^-1
       - 5/2*T(u1)
       - 9*T(u1)*z3^-1*x^-1
       + 9*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 19/2*T(u1)*x^-1
       - 5/2*T(u1)*z3*x^-1
       - 3*T(u2)
       - 10*T(u2)*z3^-1*x^-1
       + 10*T(u2)*z3^-1
       - 5*T(u2)*z3^-1*z1
       + 11*T(u2)*x^-1
       - 3*T(u2)*z3*x^-1
       - 3*T(u3)
       - 9*T(u3)*z3^-1*x^-1
       + 9*T(u3)*z3^-1
       - 9/2*T(u3)*z3^-1*z1
       + 21/2*T(u3)*x^-1
       - 3*T(u3)*z3*x^-1
       - 5/2*T(u4)
       - 8*T(u4)*z3^-1*x^-1
       + 8*T(u4)*z3^-1
       - 4*T(u4)*z3^-1*z1
       + 9*T(u4)*x^-1
       - 5/2*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 2*z3^-1*x^-1
       + 2*z3^-1
       - z3^-1*z1
       + 2*x^-1
       - z3*x^-1
       + 3/2*T(u1)
       + 5*T(u1)*z3^-1*x^-1
       - 5*T(u1)*z3^-1
       + 5/2*T(u1)*z3^-1*z1
       - 11/2*T(u1)*x^-1
       + 3/2*T(u1)*z3*x^-1
       + T(u2)
       + 4*T(u2)*z3^-1*x^-1
       - 4*T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 4*T(u2)*x^-1
       + T(u2)*z3*x^-1
       + 1/2*T(u3)
       + 3*T(u3)*z3^-1*x^-1
       - 3*T(u3)*z3^-1
       + 3/2*T(u3)*z3^-1*z1
       - 5/2*T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       + T(u4)
       + 4*T(u4)*z3^-1*x^-1
       - 4*T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 4*T(u4)*x^-1
       + T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)
       - T(u1)*z3^-1*x^-1
       + T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + 3/2*T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       - 1/2*T(u3)
       - T(u3)*z3^-1*x^-1
       + T(u3)*z3^-1
       - 1/2*T(u3)*z3^-1*z1
       + 3/2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * (  - 1/2
       - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 29/12
       + 7/3*z3^-1*x^-1
       - 7/3*z3^-1
       + 1/6*z3^-1*z1
       - 17/6*x^-1
       + z3*x^-1
       - 13/4*T(u1)
       - 3*T(u1)*z3^-1*x^-1
       + 3*T(u1)*z3^-1
       + 7/2*T(u1)*x^-1
       - T(u1)*z3*x^-1
       - 13/4*T(u2)
       - 3*T(u2)*z3^-1*x^-1
       + 3*T(u2)*z3^-1
       + 7/2*T(u2)*x^-1
       - T(u2)*z3*x^-1
       - 13/4*T(u3)
       - 3*T(u3)*z3^-1*x^-1
       + 3*T(u3)*z3^-1
       + 7/2*T(u3)*x^-1
       - T(u3)*z3*x^-1
       - 13/4*T(u4)
       - 3*T(u4)*z3^-1*x^-1
       + 3*T(u4)*z3^-1
       + 7/2*T(u4)*x^-1
       - T(u4)*z3*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u2)
       + T(u2)*z3^-1*x^-1
       - T(u2)*z3^-1
       + 1/2*T(u2)*z3^-1*z1
       - 3/2*T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       + 1/2*T(u4)
       + T(u4)*z3^-1*x^-1
       - T(u4)*z3^-1
       + 1/2*T(u4)*z3^-1*z1
       - 3/2*T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * ( 1/2*T(u3)
       + 2*T(u3)*z3^-1*x^-1
       - 2*T(u3)*z3^-1
       + T(u3)*z3^-1*z1
       - 2*T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       + 1/2*T(u4)
       + 2*T(u4)*z3^-1*x^-1
       - 2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - 2*T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + ln(z1)^2*Dd([1-z2]) * (  - 1/4
       - 4*z3^-1*x^-1
       + 4*z3^-1
       - 2*z3^-1*z1
       + 4*x^-1
       - 7/4*z3*x^-1
       + 3/2*T(u1)
       + 6*T(u1)*z3^-1*x^-1
       - 6*T(u1)*z3^-1
       + 3*T(u1)*z3^-1*z1
       - 6*T(u1)*x^-1
       + 3/2*T(u1)*z3*x^-1
       + 7/4*T(u2)
       + 13/2*T(u2)*z3^-1*x^-1
       - 13/2*T(u2)*z3^-1
       + 13/4*T(u2)*z3^-1*z1
       - 27/4*T(u2)*x^-1
       + 7/4*T(u2)*z3*x^-1
       + 7/4*T(u3)
       + 7*T(u3)*z3^-1*x^-1
       - 7*T(u3)*z3^-1
       + 7/2*T(u3)*z3^-1*z1
       - 7*T(u3)*x^-1
       + 7/4*T(u3)*z3*x^-1
       + 3/2*T(u4)
       + 13/2*T(u4)*z3^-1*x^-1
       - 13/2*T(u4)*z3^-1
       + 13/4*T(u4)*z3^-1*z1
       - 25/4*T(u4)*x^-1
       + 3/2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 1/2
       + 4*z3^-1*x^-1
       - 4*z3^-1
       + 2*z3^-1*z1
       - 3*x^-1
       + 3/2*z3*x^-1
       - 2*T(u1)
       - 9*T(u1)*z3^-1*x^-1
       + 9*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 17/2*T(u1)*x^-1
       - 2*T(u1)*z3*x^-1
       - 3/2*T(u2)
       - 8*T(u2)*z3^-1*x^-1
       + 8*T(u2)*z3^-1
       - 4*T(u2)*z3^-1*z1
       + 7*T(u2)*x^-1
       - 3/2*T(u2)*z3*x^-1
       - 3/2*T(u3)
       - 9*T(u3)*z3^-1*x^-1
       + 9*T(u3)*z3^-1
       - 9/2*T(u3)*z3^-1*z1
       + 15/2*T(u3)*x^-1
       - 3/2*T(u3)*z3*x^-1
       - 2*T(u4)
       - 10*T(u4)*z3^-1*x^-1
       + 10*T(u4)*z3^-1
       - 5*T(u4)*z3^-1*z1
       + 9*T(u4)*x^-1
       - 2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)
       + 2*T(u1)*z3^-1*x^-1
       - 2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - 2*T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       + 1/2*T(u2)
       + 2*T(u2)*z3^-1*x^-1
       - 2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - 2*T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)
       + T(u1)*z3^-1*x^-1
       - T(u1)*z3^-1
       + 1/2*T(u1)*z3^-1*z1
       - 3/2*T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       + 1/2*T(u3)
       + T(u3)*z3^-1*x^-1
       - T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - 3/2*T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       )

       + ln(z1)*Dd([1-z2])*e^-1 * ( 1
       + 2*z3^-1*x^-1
       - 2*z3^-1
       + z3^-1*z1
       - 2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 21/4
       - 13/2*z3^-1*x^-1
       + 13/2*z3^-1
       - 5/4*z3^-1*z1
       + 13/2*x^-1
       - 3/2*z3*x^-1
       + 6*T(u1)
       + 6*T(u1)*z3^-1*x^-1
       - 6*T(u1)*z3^-1
       - 6*T(u1)*x^-1
       + 3/2*T(u1)*z3*x^-1
       + 6*T(u2)
       + 6*T(u2)*z3^-1*x^-1
       - 6*T(u2)*z3^-1
       - 6*T(u2)*x^-1
       + 3/2*T(u2)*z3*x^-1
       + 6*T(u3)
       + 6*T(u3)*z3^-1*x^-1
       - 6*T(u3)*z3^-1
       - 6*T(u3)*x^-1
       + 3/2*T(u3)*z3*x^-1
       + 6*T(u4)
       + 6*T(u4)*z3^-1*x^-1
       - 6*T(u4)*z3^-1
       - 6*T(u4)*x^-1
       + 3/2*T(u4)*z3*x^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 1/2
       - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + 1/4*x^-1
       - 1/4*z3*x^-1
       + 1/4*T(u1)
       + 5/2*T(u1)*z3^-1*x^-1
       - 5/2*T(u1)*z3^-1
       + 5/4*T(u1)*z3^-1*z1
       - 7/4*T(u1)*x^-1
       + 1/4*T(u1)*z3*x^-1
       + 1/4*T(u2)
       + 5/2*T(u2)*z3^-1*x^-1
       - 5/2*T(u2)*z3^-1
       + 5/4*T(u2)*z3^-1*z1
       - 7/4*T(u2)*x^-1
       + 1/4*T(u2)*z3*x^-1
       + 3/4*T(u3)
       + 7/2*T(u3)*z3^-1*x^-1
       - 7/2*T(u3)*z3^-1
       + 7/4*T(u3)*z3^-1*z1
       - 13/4*T(u3)*x^-1
       + 3/4*T(u3)*z3*x^-1
       + 1/4*T(u4)
       + 5/2*T(u4)*z3^-1*x^-1
       - 5/2*T(u4)*z3^-1
       + 5/4*T(u4)*z3^-1*z1
       - 7/4*T(u4)*x^-1
       + 1/4*T(u4)*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 23/12
       + 7/3*z3^-1*x^-1
       - 7/3*z3^-1
       + 1/6*z3^-1*z1
       - 11/6*x^-1
       + 1/2*z3*x^-1
       - 11/4*T(u1)
       - 3*T(u1)*z3^-1*x^-1
       + 3*T(u1)*z3^-1
       + 5/2*T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       - 11/4*T(u2)
       - 3*T(u2)*z3^-1*x^-1
       + 3*T(u2)*z3^-1
       + 5/2*T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       - 11/4*T(u3)
       - 3*T(u3)*z3^-1*x^-1
       + 3*T(u3)*z3^-1
       + 5/2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       - 11/4*T(u4)
       - 3*T(u4)*z3^-1*x^-1
       + 3*T(u4)*z3^-1
       + 5/2*T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * ( 1/2*T(u2)
       + T(u2)*z3^-1*x^-1
       - T(u2)*z3^-1
       + 1/2*T(u2)*z3^-1*z1
       - 3/2*T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       + 1/2*T(u3)
       + T(u3)*z3^-1*x^-1
       - T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - 3/2*T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u2)
       - T(u2)*z3^-1*x^-1
       + T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + 3/2*T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       - 1/2*T(u4)
       - T(u4)*z3^-1*x^-1
       + T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + 3/2*T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * ( T(u3)*z3^-1*x^-1
       - T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - 1/2*T(u3)*x^-1
       + T(u4)*z3^-1*x^-1
       - T(u4)*z3^-1
       + 1/2*T(u4)*z3^-1*z1
       - 1/2*T(u4)*x^-1
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u1)
       + T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       - 1/2*T(u2)
       + T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u3)
       - T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       + 1/2*T(u4)
       - T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u1)
       + T(u1)*z3^-1*x^-1
       - T(u1)*z3^-1
       + 1/2*T(u1)*z3^-1*z1
       - 3/2*T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       + 1/2*T(u3)
       + T(u3)*z3^-1*x^-1
       - T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - 3/2*T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u1)
       - T(u1)*z3^-1*x^-1
       + T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + 3/2*T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       - 1/2*T(u4)
       - T(u4)*z3^-1*x^-1
       + T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + 3/2*T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * (  - T(u1)*
         z3^-1*x^-1
       + T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + 1/2*T(u1)*x^-1
       - T(u2)*z3^-1*x^-1
       + T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + 1/2*T(u2)*x^-1
       )

       + Li2(z3)*Dd([1-z2]) * (  - T(u1)*z3^-1*x^-1
       + T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + 1/2*T(u1)*x^-1
       - T(u2)*z3^-1*x^-1
       + T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + 1/2*T(u2)*x^-1
       - T(u3)*z3^-1*x^-1
       + T(u3)*z3^-1
       - 1/2*T(u3)*z3^-1*z1
       + 1/2*T(u3)*x^-1
       - T(u4)*z3^-1*x^-1
       + T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + 1/2*T(u4)*x^-1
       )

       + Dd([1-z2])*e^-1 * (  - 1/6
       - 1/3*z3^-1*x^-1
       + 1/3*z3^-1
       - 1/6*z3^-1*z1
       + 1/3*x^-1
       )

       + Dd([1-z2]) * (  - 41/9
       - 61/9*z3^-1*x^-1
       + 61/9*z3^-1
       + 1/3*z3^-1*pi^2*x^-1
       - 1/3*z3^-1*pi^2
       - 20/9*z3^-1*z1
       + 1/6*z3^-1*z1*pi^2
       + 61/9*x^-1
       - 1/12*pi^2*x^-1
       - 1/6*pi^2
       - 1/2*z3*x^-1
       + 1/12*z3*pi^2*x^-1
       + 2*T(u1)
       + 2*T(u1)*z3^-1*x^-1
       - 2*T(u1)*z3^-1
       - 2/3*T(u1)*z3^-1*pi^2*x^-1
       + 2/3*T(u1)*z3^-1*pi^2
       - 1/3*T(u1)*z3^-1*z1*pi^2
       - 2*T(u1)*x^-1
       + 1/2*T(u1)*pi^2*x^-1
       - 1/12*T(u1)*pi^2
       + 1/2*T(u1)*z3*x^-1
       - 1/12*T(u1)*z3*pi^2*x^-1
       + 2*T(u2)
       + 2*T(u2)*z3^-1*x^-1
       - 2*T(u2)*z3^-1
       - 2/3*T(u2)*z3^-1*pi^2*x^-1
       + 2/3*T(u2)*z3^-1*pi^2
       - 1/3*T(u2)*z3^-1*z1*pi^2
       - 2*T(u2)*x^-1
       + 1/2*T(u2)*pi^2*x^-1
       - 1/12*T(u2)*pi^2
       + 1/2*T(u2)*z3*x^-1
       - 1/12*T(u2)*z3*pi^2*x^-1
       + 2*T(u3)
       + 2*T(u3)*z3^-1*x^-1
       - 2*T(u3)*z3^-1
       - 4/3*T(u3)*z3^-1*pi^2*x^-1
       + 4/3*T(u3)*z3^-1*pi^2
       - 2/3*T(u3)*z3^-1*z1*pi^2
       - 2*T(u3)*x^-1
       + 3/2*T(u3)*pi^2*x^-1
       - 5/12*T(u3)*pi^2
       + 1/2*T(u3)*z3*x^-1
       - 5/12*T(u3)*z3*pi^2*x^-1
       + 2*T(u4)
       + 2*T(u4)*z3^-1*x^-1
       - 2*T(u4)*z3^-1
       - 2/3*T(u4)*z3^-1*pi^2*x^-1
       + 2/3*T(u4)*z3^-1*pi^2
       - 1/3*T(u4)*z3^-1*z1*pi^2
       - 2*T(u4)*x^-1
       + 1/2*T(u4)*pi^2*x^-1
       - 1/12*T(u4)*pi^2
       + 1/2*T(u4)*z3*x^-1
       - 1/12*T(u4)*z3*pi^2*x^-1 ) );

id calqEt31IFqp  = (  + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * ( 3/4
       - 5/2*z3
       + 5/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 3/4
       - 5/2*z3
       + 5/2*z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-2 * (  - 1/2
       + z3
       - z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * (  - 3/4
       + 5/2*z3
       - 5/2*z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 2
       + 1/3*pi^2
       + 13/2*z3
       - 2/3*z3*pi^2
       - 13/2*z3^2
       + 2/3*z3^2*pi^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + D1([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 2*z3
       + 2*z3^2
       )

       + D1([1-z1])*Dd([1-z2]) * ( 3/2
       - 5*z3
       + 5*z3^2
       )

       + D2([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/24
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/8
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 5/8*z3
       + 5/8*z3^2
       )

       + ln(z3)^2*Dd([1-z2]) * ( 1/2*z3*x^-1
       - 1/2*z3^2*x^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 5/4*z3
       + 5/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( z3*x^-1
       - z3^2*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * ( [1-z1]^-1
       - 2*z3*[1-z1]^-1
       - 2*z3*x^-1
       + 2*z3^2*[1-z1]^-1
       + 2*z3^2*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 2*z3*x^-1
       - 2*z3^2*x^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 5/4*z3
       - 5/4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/6*pi^2
       + 13/4*z3
       - 1/3*z3*pi^2
       - 13/4*z3^2
       + 1/3*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * (  - z3*x^-1
       + z3^2*x^-1
       )

       + ln(z3)*Dd([1-z2]) * (  - 5/2*z3*x^-1
       + 5/2*z3^2*x^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/24
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/8
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 5/8*z3
       + 5/8*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 1/2*z3*x^-1
       - 1/2*z3^2*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * ( [1-z1]^-1
       - 2*z3*[1-z1]^-1
       - 2*z3*x^-1
       + 2*z3^2*[1-z1]^-1
       + 2*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 2*z3*x^-1
       - 2*z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 5/4*z3
       - 5/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/6*pi^2
       + 13/4*z3
       - 1/3*z3*pi^2
       - 13/4*z3^2
       + 1/3*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * (  - z3*x^-1
       + z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 5/2*z3*x^-1
       + 5/2*z3^2*x^-1
       )

       + ln(z1)^2*Dd([1-z2]) * (  - [1-z1]^-1
       + 2*z3*[1-z1]^-1
       + 2*z3*x^-1
       - 2*z3^2*[1-z1]^-1
       - 2*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 2*[1-z1]^-1
       - 4*z3*[1-z1]^-1
       - 4*z3*x^-1
       + 4*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - [1-z1]^-1
       + 2*z3*[1-z1]^-1
       + 2*z3*x^-1
       - 2*z3^2*[1-z1]^-1
       - 2*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 3/2*[1-z1]^-1
       + 5*z3*[1-z1]^-1
       + 5*z3*x^-1
       - 5*z3^2*[1-z1]^-1
       - 5*z3^2*x^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 2*z3*x^-1
       - 2*z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * (  - 2*z3*x^-1
       + 2*z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 5*z3*x^-1
       + 5*z3^2*x^-1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/8
       - 5/4*z3
       + 5/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 1/6*pi^2
       - 13/4*z3
       + 1/3*z3*pi^2
       + 13/4*z3^2
       - 1/3*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 2
       - 2/3*zeta3
       - 1/4*pi^2
       - 29/4*z3
       + 4/3*z3*zeta3
       + 5/6*z3*pi^2
       + 29/4*z3^2
       - 4/3*z3^2*zeta3
       - 5/6*z3^2*pi^2
       )

       + Dd([1-z2])*e^-2 * ( z3*x^-1
       - z3^2*x^-1
       )

       + Dd([1-z2])*e^-1 * ( 5/2*z3*x^-1
       - 5/2*z3^2*x^-1
       )

       + Dd([1-z2]) * ( 13/2*z3*x^-1
       - 2/3*z3*pi^2*x^-1
       - 13/2*z3^2*x^-1
       + 2/3*z3^2*pi^2*x^-1 ) );

id calqpEt31IFq  = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * (  - 2
       + 2*x^-1
       + z1
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 2
       - 2*x^-1
       - z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * (  - 2
       + 2*x^-1
       + z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 5
       + 5*x^-1
       + 3/2*z1
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * (  - 1/2
       + 1/2*x^-1
       + 1/4*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - x^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 5/2
       - 5/2*x^-1
       - 3/4*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^-2 * (  - 1
       + x^-1
       + 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * (  - 5/2
       + 5/2*x^-1
       + 3/4*z1
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 13/2
       + 13/2*x^-1
       - 1/6*pi^2*x^-1
       + 1/6*pi^2
       + 2*z1
       - 1/12*z1*pi^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * ( 4
       - 4*x^-1
       - 2*z1
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 2
       + 2*x^-1
       + z1
       )

       + D1([1-z3])*Dd([1-z2])*e^-1 * ( 2
       - 2*x^-1
       - z1
       )

       + D1([1-z3])*Dd([1-z2]) * ( 5
       - 5*x^-1
       - 3/2*z1
       )

       + D2([1-z3])*Dd([1-z2]) * (  - 2
       + 2*x^-1
       + z1
       )

       + ln(z3)^2*Dd([1-z2]) * ( 1/4
       + 1/2*[1-z3]^-1*x^-1
       - 1/2*[1-z3]^-1
       + 1/4*[1-z3]^-1*z1
       - 1/2*x^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 1
       + 2*[1-z3]^-1*x^-1
       - 2*[1-z3]^-1
       + [1-z3]^-1*z1
       - 2*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 1
       - 2*[1-z3]^-1*x^-1
       + 2*[1-z3]^-1
       - [1-z3]^-1*z1
       + 2*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 1/2
       + [1-z3]^-1*x^-1
       - [1-z3]^-1
       + 1/2*[1-z3]^-1*z1
       - x^-1
       )

       + ln(z3)*Dd([1-z2])*e^-1 * (  - 1/2
       - [1-z3]^-1*x^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + x^-1
       )

       + ln(z3)*Dd([1-z2]) * (  - 7/4
       - 5/2*[1-z3]^-1*x^-1
       + 5/2*[1-z3]^-1
       - 3/4*[1-z3]^-1*z1
       + 5/2*x^-1
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 1
       - 2*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 2
       + 4*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1
       - 2*x^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + 2*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 7/2
       + 5*x^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * ( 2/3
       - 2/3*x^-1
       - 1/3*z1
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1
       + x^-1
       + 1/2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1
       - x^-1
       - 1/2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 5/2
       - 5/2*x^-1
       - 3/4*z1
       )

       + ln(z1)^2*Dd([1-z2]) * ( 1
       - 2*x^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - 1/2*x^-1
       - 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + x^-1
       + 1/2*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 5/2
       + 5/2*x^-1
       + 3/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 1
       + 2*x^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1
       - x^-1
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 5/2
       - 5/2*x^-1
       - 3/4*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 13/2
       - 13/2*x^-1
       + 1/6*pi^2*x^-1
       - 1/6*pi^2
       - 2*z1
       + 1/12*z1*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * ( 1
       - 2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * ( 7/2
       - 5*x^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * (  - 1/12
       + 1/12*x^-1
       + 1/24*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/4*x^-1
       - 1/8*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 5/8
       - 5/8*x^-1
       - 3/16*z1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 1/4
       - 1/2*x^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1/2
       + 1/2*x^-1
       + 1/4*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 5/4
       + 5/4*x^-1
       + 3/8*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 13/4
       + 13/4*x^-1
       - 1/12*pi^2*x^-1
       + 1/12*pi^2
       + z1
       - 1/24*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 7/4
       + 5/2*x^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-3 * ( 1/2
       - 1/2*x^-1
       - 1/4*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * ( 5/4
       - 5/4*x^-1
       - 3/8*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 13/4
       - 13/4*x^-1
       + 1/12*pi^2*x^-1
       - 1/12*pi^2
       - z1
       + 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 29/4
       - 29/4*x^-1
       + 4/3*zeta3*x^-1
       - 4/3*zeta3
       + 5/24*pi^2*x^-1
       - 5/24*pi^2
       - 2*z1
       + 2/3*z1*zeta3
       + 1/16*z1*pi^2
       )

       + Dd([1-z2])*e^-2 * ( 1/2
       - x^-1
       )

       + Dd([1-z2])*e^-1 * ( 7/4
       - 5/2*x^-1
       )

       + Dd([1-z2]) * ( 9/2
       - 13/2*x^-1
       + 1/6*pi^2*x^-1
       - 1/12*pi^2 ) );

id calqpEt31IFqp = (  + ln(z3)^2*Dd([1-z2]) * ( 1
       + 2*z3^-1*x^-1
       - 2*z3^-1
       + z3^-1*z1
       - 2*x^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 1
       + 2*z3^-1*x^-1
       - 2*z3^-1
       + z3^-1*z1
       - 2*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 2
       - 4*z3^-1*x^-1
       + 4*z3^-1
       - 2*z3^-1*z1
       + 4*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3^-1*x^-1
       - 2*z3^-1
       + z3^-1*z1
       - 2*x^-1
       )

       + ln(z3)*Dd([1-z2])*e^-1 * (  - 1
       - 2*z3^-1*x^-1
       + 2*z3^-1
       - z3^-1*z1
       + 2*x^-1
       )

       + ln(z3)*Dd([1-z2]) * (  - 7/2
       - 5*z3^-1*x^-1
       + 5*z3^-1
       - 3/2*z3^-1*z1
       + 5*x^-1
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 1/4
       + 1/2*z3^-1*x^-1
       - 1/2*z3^-1
       + 1/4*z3^-1*z1
       - 1/2*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 1
       - 2*z3^-1*x^-1
       + 2*z3^-1
       - z3^-1*z1
       + 2*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1/2
       + z3^-1*x^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - x^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * (  - 1/2
       - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 7/4
       - 5/2*z3^-1*x^-1
       + 5/2*z3^-1
       - 3/4*z3^-1*z1
       + 5/2*x^-1
       )

       + ln(z1)^2*Dd([1-z2]) * ( 1
       + 2*z3^-1*x^-1
       - 2*z3^-1
       + z3^-1*z1
       - 2*x^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3^-1*x^-1
       + 2*z3^-1
       - z3^-1*z1
       + 2*x^-1
       )

       + ln(z1)*Dd([1-z2])*e^-1 * ( 1
       + 2*z3^-1*x^-1
       - 2*z3^-1
       + z3^-1*z1
       - 2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * ( 7/2
       + 5*z3^-1*x^-1
       - 5*z3^-1
       + 3/2*z3^-1*z1
       - 5*x^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 1/4
       + 1/2*z3^-1*x^-1
       - 1/2*z3^-1
       + 1/4*z3^-1*z1
       - 1/2*x^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 7/4
       - 5/2*z3^-1*x^-1
       + 5/2*z3^-1
       - 3/4*z3^-1*z1
       + 5/2*x^-1
       )

       + Dd([1-z2])*e^-2 * ( 1/2
       + z3^-1*x^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - x^-1
       )

       + Dd([1-z2])*e^-1 * ( 7/4
       + 5/2*z3^-1*x^-1
       - 5/2*z3^-1
       + 3/4*z3^-1*z1
       - 5/2*x^-1
       )

       + Dd([1-z2]) * ( 9/2
       + 13/2*z3^-1*x^-1
       - 13/2*z3^-1
       - 1/6*z3^-1*pi^2*x^-1
       + 1/6*z3^-1*pi^2
       + 2*z3^-1*z1
       - 1/12*z3^-1*z1*pi^2
       - 13/2*x^-1
       + 1/6*pi^2*x^-1
       - 1/12*pi^2 ) );

id calqEh31IFqp  = (  + D0([1-z1])*ln(z3)*Dd([1-z2]) * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 5/9
       + 13/9*z3
       - 13/9*z3^2
       )

       + D1([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/18
       + 5/9*z3
       - 5/9*z3^2
       )

       + ln(z3)*Dd([1-z2]) * (  - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/18
       + 5/9*z3
       - 5/9*z3^2
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 1/2*[1-z1]^-1
       + z3*[1-z1]^-1
       + z3*x^-1
       - z3^2*[1-z1]^-1
       - z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - z3*x^-1
       + z3^2*x^-1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/18
       - 5/9*z3
       + 5/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 14/27
       - 7/72*pi^2
       - 43/27*z3
       + 7/36*z3*pi^2
       + 43/27*z3^2
       - 7/36*z3^2*pi^2
       )

       + Dd([1-z2])*e^-1 * ( 1/3*z3*x^-1
       - 1/3*z3^2*x^-1
       )

       + Dd([1-z2]) * ( 13/9*z3*x^-1
       - 13/9*z3^2*x^-1 ) );

id calqpEh31IFq  = (  + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 1
       + x^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*x^-1
       - 1/6*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*x^-1
       + 1/6*z1
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 13/9
       + 13/9*x^-1
       + 5/9*z1
       )

       + D1([1-z3])*Dd([1-z2]) * ( 1
       - x^-1
       - 1/2*z1
       )

       + ln(z3)*Dd([1-z2]) * (  - 1/6
       - 1/3*[1-z3]^-1*x^-1
       + 1/3*[1-z3]^-1
       - 1/6*[1-z3]^-1*z1
       + 1/3*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 1/2
       + x^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - 1/2*x^-1
       - 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/3
       + 1/3*x^-1
       + 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/3
       - 1/3*x^-1
       - 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 13/9
       - 13/9*x^-1
       - 5/9*z1
       )

       + ln(z1)*Dd([1-z2]) * ( 1/2
       - x^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 5/9
       + 5/9*x^-1
       + 5/18*z1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/3*x^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 5/9
       - 5/9*x^-1
       - 5/18*z1
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 43/27
       - 43/27*x^-1
       + 1/36*pi^2*x^-1
       - 1/36*pi^2
       - 14/27*z1
       + 1/72*z1*pi^2
       )

       + Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*x^-1
       )

       + Dd([1-z2]) * ( 8/9
       - 13/9*x^-1 ) );

id calqpEh31IFqp = (  + ln(z3)*Dd([1-z2]) * (  - 1/2
       - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 1/6
       - 1/3*z3^-1*x^-1
       + 1/3*z3^-1
       - 1/6*z3^-1*z1
       + 1/3*x^-1
       )

       + ln(z1)*Dd([1-z2]) * ( 1/2
       + z3^-1*x^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/3*z3^-1*x^-1
       + 1/3*z3^-1
       - 1/6*z3^-1*z1
       + 1/3*x^-1
       )

       + Dd([1-z2])*e^-1 * ( 1/6
       + 1/3*z3^-1*x^-1
       - 1/3*z3^-1
       + 1/6*z3^-1*z1
       - 1/3*x^-1
       )

       + Dd([1-z2]) * ( 8/9
       + 13/9*z3^-1*x^-1
       - 13/9*z3^-1
       + 5/9*z3^-1*z1
       - 13/9*x^-1 ) );

id calgG31IFqp   = (  + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 3/2*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * (  - 1/6
       - 2/3*z3
       + 2/3*z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * (  - 3/4
       + 3/2*z3
       - 3/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 1/6
       - 2/3*z3
       + 2/3*z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * ( 20/9
       - 1/12*pi^2
       - 43/9*z3
       + 1/6*z3*pi^2
       + 43/9*z3^2
       - 1/6*z3^2*pi^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + D1([1-z1])*Dd([1-z2]) * (  - 5/4
       + 5/2*z3
       - 5/2*z3^2
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 7/24
       + 7/12*z3
       - 7/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/8
       - 3/4*z3
       + 3/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 9/8*z3
       + 9/8*z3^2
       )

       + ln(z3)^2*Dd([1-z2]) * ( 5/4*[1-z1]^-1
       + 1/2*x^-1
       - 5/2*z3*[1-z1]^-1
       - z3*x^-1
       + 5/2*z3^2*[1-z1]^-1
       + z3^2*x^-1
       - 5/4*T(u1)*[1-z1]^-1
       - 5/4*T(u1)*x^-1
       + 5/2*T(u1)*z3*[1-z1]^-1
       + 5/2*T(u1)*z3*x^-1
       - 5/2*T(u1)*z3^2*[1-z1]^-1
       - 5/2*T(u1)*z3^2*x^-1
       - 5/4*T(u2)*[1-z1]^-1
       - 5/4*T(u2)*x^-1
       + 5/2*T(u2)*z3*[1-z1]^-1
       + 5/2*T(u2)*z3*x^-1
       - 5/2*T(u2)*z3^2*[1-z1]^-1
       - 5/2*T(u2)*z3^2*x^-1
       - 3/2*T(u3)*[1-z1]^-1
       - 3/2*T(u3)*x^-1
       + 3*T(u3)*z3*[1-z1]^-1
       + 3*T(u3)*z3*x^-1
       - 3*T(u3)*z3^2*[1-z1]^-1
       - 3*T(u3)*z3^2*x^-1
       - 3/2*T(u4)*[1-z1]^-1
       - 3/2*T(u4)*x^-1
       + 3*T(u4)*z3*[1-z1]^-1
       + 3*T(u4)*z3*x^-1
       - 3*T(u4)*z3^2*[1-z1]^-1
       - 3*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 5/4*z3
       + 5/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 3/2*[1-z1]^-1
       + x^-1
       - 3*z3*[1-z1]^-1
       - 2*z3*x^-1
       + 3*z3^2*[1-z1]^-1
       + 2*z3^2*x^-1
       - 2*T(u1)*[1-z1]^-1
       - 2*T(u1)*x^-1
       + 4*T(u1)*z3*[1-z1]^-1
       + 4*T(u1)*z3*x^-1
       - 4*T(u1)*z3^2*[1-z1]^-1
       - 4*T(u1)*z3^2*x^-1
       - 5/2*T(u2)*[1-z1]^-1
       - 5/2*T(u2)*x^-1
       + 5*T(u2)*z3*[1-z1]^-1
       + 5*T(u2)*z3*x^-1
       - 5*T(u2)*z3^2*[1-z1]^-1
       - 5*T(u2)*z3^2*x^-1
       - 3/2*T(u3)*[1-z1]^-1
       - 3/2*T(u3)*x^-1
       + 3*T(u3)*z3*[1-z1]^-1
       + 3*T(u3)*z3*x^-1
       - 3*T(u3)*z3^2*[1-z1]^-1
       - 3*T(u3)*z3^2*x^-1
       - 2*T(u4)*[1-z1]^-1
       - 2*T(u4)*x^-1
       + 4*T(u4)*z3*[1-z1]^-1
       + 4*T(u4)*z3*x^-1
       - 4*T(u4)*z3^2*[1-z1]^-1
       - 4*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 2*[1-z1]^-1
       - 2*x^-1
       + 4*z3*[1-z1]^-1
       + 4*z3*x^-1
       - 4*z3^2*[1-z1]^-1
       - 4*z3^2*x^-1
       + 4*T(u1)*[1-z1]^-1
       + 4*T(u1)*x^-1
       - 8*T(u1)*z3*[1-z1]^-1
       - 8*T(u1)*z3*x^-1
       + 8*T(u1)*z3^2*[1-z1]^-1
       + 8*T(u1)*z3^2*x^-1
       + 9/2*T(u2)*[1-z1]^-1
       + 9/2*T(u2)*x^-1
       - 9*T(u2)*z3*[1-z1]^-1
       - 9*T(u2)*z3*x^-1
       + 9*T(u2)*z3^2*[1-z1]^-1
       + 9*T(u2)*z3^2*x^-1
       + 9/2*T(u3)*[1-z1]^-1
       + 9/2*T(u3)*x^-1
       - 9*T(u3)*z3*[1-z1]^-1
       - 9*T(u3)*z3*x^-1
       + 9*T(u3)*z3^2*[1-z1]^-1
       + 9*T(u3)*z3^2*x^-1
       + 5*T(u4)*[1-z1]^-1
       + 5*T(u4)*x^-1
       - 10*T(u4)*z3*[1-z1]^-1
       - 10*T(u4)*z3*x^-1
       + 10*T(u4)*z3^2*[1-z1]^-1
       + 10*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 3*[1-z1]^-1
       + 2*x^-1
       - 6*z3*[1-z1]^-1
       - 4*z3*x^-1
       + 6*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       - 3*T(u1)*[1-z1]^-1
       - 3*T(u1)*x^-1
       + 6*T(u1)*z3*[1-z1]^-1
       + 6*T(u1)*z3*x^-1
       - 6*T(u1)*z3^2*[1-z1]^-1
       - 6*T(u1)*z3^2*x^-1
       - 3*T(u2)*[1-z1]^-1
       - 3*T(u2)*x^-1
       + 6*T(u2)*z3*[1-z1]^-1
       + 6*T(u2)*z3*x^-1
       - 6*T(u2)*z3^2*[1-z1]^-1
       - 6*T(u2)*z3^2*x^-1
       - 7/2*T(u3)*[1-z1]^-1
       - 7/2*T(u3)*x^-1
       + 7*T(u3)*z3*[1-z1]^-1
       + 7*T(u3)*z3*x^-1
       - 7*T(u3)*z3^2*[1-z1]^-1
       - 7*T(u3)*z3^2*x^-1
       - 7/2*T(u4)*[1-z1]^-1
       - 7/2*T(u4)*x^-1
       + 7*T(u4)*z3*[1-z1]^-1
       + 7*T(u4)*z3*x^-1
       - 7*T(u4)*z3^2*[1-z1]^-1
       - 7*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 5/4*z3
       - 5/4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 10/9
       + 1/12*pi^2
       - 35/36*z3
       - 1/6*z3*pi^2
       + 35/36*z3^2
       + 1/6*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * ( 1/2*x^-1
       - z3*x^-1
       + z3^2*x^-1
       )

       + ln(z3)*Dd([1-z2]) * ( 3/2
       - 1/6*x^-1
       + 3*z3*[1-z1]^-1
       + 7/3*z3*x^-1
       - 3*z3^2*[1-z1]^-1
       - 7/3*z3^2*x^-1
       - 3/2*T(u1)
       - 3*T(u1)*z3*[1-z1]^-1
       - 3*T(u1)*z3*x^-1
       + 3*T(u1)*z3^2*[1-z1]^-1
       + 3*T(u1)*z3^2*x^-1
       - 3/2*T(u2)
       - 3*T(u2)*z3*[1-z1]^-1
       - 3*T(u2)*z3*x^-1
       + 3*T(u2)*z3^2*[1-z1]^-1
       + 3*T(u2)*z3^2*x^-1
       - 3/2*T(u3)
       - 3*T(u3)*z3*[1-z1]^-1
       - 3*T(u3)*z3*x^-1
       + 3*T(u3)*z3^2*[1-z1]^-1
       + 3*T(u3)*z3^2*x^-1
       - 3/2*T(u4)
       - 3*T(u4)*z3*[1-z1]^-1
       - 3*T(u4)*z3*x^-1
       + 3*T(u4)*z3^2*[1-z1]^-1
       + 3*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 7/24
       + 7/12*z3
       - 7/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/8
       - 3/4*z3
       + 3/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 9/8*z3
       + 9/8*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 5/4*[1-z1]^-1
       + 1/2*x^-1
       - 5/2*z3*[1-z1]^-1
       - z3*x^-1
       + 5/2*z3^2*[1-z1]^-1
       + z3^2*x^-1
       - 3/2*T(u1)*[1-z1]^-1
       - 3/2*T(u1)*x^-1
       + 3*T(u1)*z3*[1-z1]^-1
       + 3*T(u1)*z3*x^-1
       - 3*T(u1)*z3^2*[1-z1]^-1
       - 3*T(u1)*z3^2*x^-1
       - 5/4*T(u2)*[1-z1]^-1
       - 5/4*T(u2)*x^-1
       + 5/2*T(u2)*z3*[1-z1]^-1
       + 5/2*T(u2)*z3*x^-1
       - 5/2*T(u2)*z3^2*[1-z1]^-1
       - 5/2*T(u2)*z3^2*x^-1
       - 3/2*T(u3)*[1-z1]^-1
       - 3/2*T(u3)*x^-1
       + 3*T(u3)*z3*[1-z1]^-1
       + 3*T(u3)*z3*x^-1
       - 3*T(u3)*z3^2*[1-z1]^-1
       - 3*T(u3)*z3^2*x^-1
       - 5/4*T(u4)*[1-z1]^-1
       - 5/4*T(u4)*x^-1
       + 5/2*T(u4)*z3*[1-z1]^-1
       + 5/2*T(u4)*z3*x^-1
       - 5/2*T(u4)*z3^2*[1-z1]^-1
       - 5/2*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 2*[1-z1]^-1
       - 2*x^-1
       + 4*z3*[1-z1]^-1
       + 4*z3*x^-1
       - 4*z3^2*[1-z1]^-1
       - 4*z3^2*x^-1
       + 5*T(u1)*[1-z1]^-1
       + 5*T(u1)*x^-1
       - 10*T(u1)*z3*[1-z1]^-1
       - 10*T(u1)*z3*x^-1
       + 10*T(u1)*z3^2*[1-z1]^-1
       + 10*T(u1)*z3^2*x^-1
       + 9/2*T(u2)*[1-z1]^-1
       + 9/2*T(u2)*x^-1
       - 9*T(u2)*z3*[1-z1]^-1
       - 9*T(u2)*z3*x^-1
       + 9*T(u2)*z3^2*[1-z1]^-1
       + 9*T(u2)*z3^2*x^-1
       + 9/2*T(u3)*[1-z1]^-1
       + 9/2*T(u3)*x^-1
       - 9*T(u3)*z3*[1-z1]^-1
       - 9*T(u3)*z3*x^-1
       + 9*T(u3)*z3^2*[1-z1]^-1
       + 9*T(u3)*z3^2*x^-1
       + 4*T(u4)*[1-z1]^-1
       + 4*T(u4)*x^-1
       - 8*T(u4)*z3*[1-z1]^-1
       - 8*T(u4)*z3*x^-1
       + 8*T(u4)*z3^2*[1-z1]^-1
       + 8*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 3*[1-z1]^-1
       + 2*x^-1
       - 6*z3*[1-z1]^-1
       - 4*z3*x^-1
       + 6*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       - 7/2*T(u1)*[1-z1]^-1
       - 7/2*T(u1)*x^-1
       + 7*T(u1)*z3*[1-z1]^-1
       + 7*T(u1)*z3*x^-1
       - 7*T(u1)*z3^2*[1-z1]^-1
       - 7*T(u1)*z3^2*x^-1
       - 3*T(u2)*[1-z1]^-1
       - 3*T(u2)*x^-1
       + 6*T(u2)*z3*[1-z1]^-1
       + 6*T(u2)*z3*x^-1
       - 6*T(u2)*z3^2*[1-z1]^-1
       - 6*T(u2)*z3^2*x^-1
       - 7/2*T(u3)*[1-z1]^-1
       - 7/2*T(u3)*x^-1
       + 7*T(u3)*z3*[1-z1]^-1
       + 7*T(u3)*z3*x^-1
       - 7*T(u3)*z3^2*[1-z1]^-1
       - 7*T(u3)*z3^2*x^-1
       - 3*T(u4)*[1-z1]^-1
       - 3*T(u4)*x^-1
       + 6*T(u4)*z3*[1-z1]^-1
       + 6*T(u4)*z3*x^-1
       - 6*T(u4)*z3^2*[1-z1]^-1
       - 6*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 5/4*z3
       - 5/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 10/9
       + 1/12*pi^2
       - 35/36*z3
       - 1/6*z3*pi^2
       + 35/36*z3^2
       + 1/6*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * ( 1/2*x^-1
       - z3*x^-1
       + z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 3/2
       - 1/6*x^-1
       + 3*z3*[1-z1]^-1
       + 7/3*z3*x^-1
       - 3*z3^2*[1-z1]^-1
       - 7/3*z3^2*x^-1
       - 3/2*T(u1)
       - 3*T(u1)*z3*[1-z1]^-1
       - 3*T(u1)*z3*x^-1
       + 3*T(u1)*z3^2*[1-z1]^-1
       + 3*T(u1)*z3^2*x^-1
       - 3/2*T(u2)
       - 3*T(u2)*z3*[1-z1]^-1
       - 3*T(u2)*z3*x^-1
       + 3*T(u2)*z3^2*[1-z1]^-1
       + 3*T(u2)*z3^2*x^-1
       - 3/2*T(u3)
       - 3*T(u3)*z3*[1-z1]^-1
       - 3*T(u3)*z3*x^-1
       + 3*T(u3)*z3^2*[1-z1]^-1
       + 3*T(u3)*z3^2*x^-1
       - 3/2*T(u4)
       - 3*T(u4)*z3*[1-z1]^-1
       - 3*T(u4)*z3*x^-1
       + 3*T(u4)*z3^2*[1-z1]^-1
       + 3*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + ln(z1)^2*Dd([1-z2]) * ( 2*[1-z1]^-1
       + 2*x^-1
       - 4*z3*[1-z1]^-1
       - 4*z3*x^-1
       + 4*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       - 13/4*T(u1)*[1-z1]^-1
       - 13/4*T(u1)*x^-1
       + 13/2*T(u1)*z3*[1-z1]^-1
       + 13/2*T(u1)*z3*x^-1
       - 13/2*T(u1)*z3^2*[1-z1]^-1
       - 13/2*T(u1)*z3^2*x^-1
       - 3*T(u2)*[1-z1]^-1
       - 3*T(u2)*x^-1
       + 6*T(u2)*z3*[1-z1]^-1
       + 6*T(u2)*z3*x^-1
       - 6*T(u2)*z3^2*[1-z1]^-1
       - 6*T(u2)*z3^2*x^-1
       - 7/2*T(u3)*[1-z1]^-1
       - 7/2*T(u3)*x^-1
       + 7*T(u3)*z3*[1-z1]^-1
       + 7*T(u3)*z3*x^-1
       - 7*T(u3)*z3^2*[1-z1]^-1
       - 7*T(u3)*z3^2*x^-1
       - 13/4*T(u4)*[1-z1]^-1
       - 13/4*T(u4)*x^-1
       + 13/2*T(u4)*z3*[1-z1]^-1
       + 13/2*T(u4)*z3*x^-1
       - 13/2*T(u4)*z3^2*[1-z1]^-1
       - 13/2*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 4*[1-z1]^-1
       - 4*x^-1
       + 8*z3*[1-z1]^-1
       + 8*z3*x^-1
       - 8*z3^2*[1-z1]^-1
       - 8*z3^2*x^-1
       + 11/2*T(u1)*[1-z1]^-1
       + 11/2*T(u1)*x^-1
       - 11*T(u1)*z3*[1-z1]^-1
       - 11*T(u1)*z3*x^-1
       + 11*T(u1)*z3^2*[1-z1]^-1
       + 11*T(u1)*z3^2*x^-1
       + 5*T(u2)*[1-z1]^-1
       + 5*T(u2)*x^-1
       - 10*T(u2)*z3*[1-z1]^-1
       - 10*T(u2)*z3*x^-1
       + 10*T(u2)*z3^2*[1-z1]^-1
       + 10*T(u2)*z3^2*x^-1
       + 6*T(u3)*[1-z1]^-1
       + 6*T(u3)*x^-1
       - 12*T(u3)*z3*[1-z1]^-1
       - 12*T(u3)*z3*x^-1
       + 12*T(u3)*z3^2*[1-z1]^-1
       + 12*T(u3)*z3^2*x^-1
       + 11/2*T(u4)*[1-z1]^-1
       + 11/2*T(u4)*x^-1
       - 11*T(u4)*z3*[1-z1]^-1
       - 11*T(u4)*z3*x^-1
       + 11*T(u4)*z3^2*[1-z1]^-1
       + 11*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - [1-z1]^-1
       - x^-1
       + 2*z3*[1-z1]^-1
       + 2*z3*x^-1
       - 2*z3^2*[1-z1]^-1
       - 2*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 3
       + 5/4*[1-z1]^-1
       + 5/4*x^-1
       - 13/2*z3*[1-z1]^-1
       - 13/2*z3*x^-1
       + 13/2*z3^2*[1-z1]^-1
       + 13/2*z3^2*x^-1
       + 3*T(u1)
       + 6*T(u1)*z3*[1-z1]^-1
       + 6*T(u1)*z3*x^-1
       - 6*T(u1)*z3^2*[1-z1]^-1
       - 6*T(u1)*z3^2*x^-1
       + 3*T(u2)
       + 6*T(u2)*z3*[1-z1]^-1
       + 6*T(u2)*z3*x^-1
       - 6*T(u2)*z3^2*[1-z1]^-1
       - 6*T(u2)*z3^2*x^-1
       + 3*T(u3)
       + 6*T(u3)*z3*[1-z1]^-1
       + 6*T(u3)*z3*x^-1
       - 6*T(u3)*z3^2*[1-z1]^-1
       - 6*T(u3)*z3^2*x^-1
       + 3*T(u4)
       + 6*T(u4)*z3*[1-z1]^-1
       + 6*T(u4)*z3*x^-1
       - 6*T(u4)*z3^2*[1-z1]^-1
       - 6*T(u4)*z3^2*x^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 2*[1-z1]^-1
       + 2*x^-1
       - 4*z3*[1-z1]^-1
       - 4*z3*x^-1
       + 4*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       - 2*T(u1)*[1-z1]^-1
       - 2*T(u1)*x^-1
       + 4*T(u1)*z3*[1-z1]^-1
       + 4*T(u1)*z3*x^-1
       - 4*T(u1)*z3^2*[1-z1]^-1
       - 4*T(u1)*z3^2*x^-1
       - 2*T(u2)*[1-z1]^-1
       - 2*T(u2)*x^-1
       + 4*T(u2)*z3*[1-z1]^-1
       + 4*T(u2)*z3*x^-1
       - 4*T(u2)*z3^2*[1-z1]^-1
       - 4*T(u2)*z3^2*x^-1
       - 2*T(u3)*[1-z1]^-1
       - 2*T(u3)*x^-1
       + 4*T(u3)*z3*[1-z1]^-1
       + 4*T(u3)*z3*x^-1
       - 4*T(u3)*z3^2*[1-z1]^-1
       - 4*T(u3)*z3^2*x^-1
       - 2*T(u4)*[1-z1]^-1
       - 2*T(u4)*x^-1
       + 4*T(u4)*z3*[1-z1]^-1
       + 4*T(u4)*z3*x^-1
       - 4*T(u4)*z3^2*[1-z1]^-1
       - 4*T(u4)*z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 2
       - 5/4*x^-1
       + 4*z3*[1-z1]^-1
       + 13/2*z3*x^-1
       - 4*z3^2*[1-z1]^-1
       - 13/2*z3^2*x^-1
       - 2*T(u1)
       - 4*T(u1)*z3*[1-z1]^-1
       - 4*T(u1)*z3*x^-1
       + 4*T(u1)*z3^2*[1-z1]^-1
       + 4*T(u1)*z3^2*x^-1
       - 2*T(u2)
       - 4*T(u2)*z3*[1-z1]^-1
       - 4*T(u2)*z3*x^-1
       + 4*T(u2)*z3^2*[1-z1]^-1
       + 4*T(u2)*z3^2*x^-1
       - 2*T(u3)
       - 4*T(u3)*z3*[1-z1]^-1
       - 4*T(u3)*z3*x^-1
       + 4*T(u3)*z3^2*[1-z1]^-1
       + 4*T(u3)*z3^2*x^-1
       - 2*T(u4)
       - 4*T(u4)*z3*[1-z1]^-1
       - 4*T(u4)*z3*x^-1
       + 4*T(u4)*z3^2*[1-z1]^-1
       + 4*T(u4)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * ( 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * ( 1/2*T(u1)*
         [1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/8
       - 3/4*z3
       + 3/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 10/9
       + 1/24*pi^2
       + 53/36*z3
       - 1/12*z3*pi^2
       - 53/36*z3^2
       + 1/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 121/54
       - 1/2*zeta3
       + 41/144*pi^2
       + 643/108*z3
       + z3*zeta3
       - 47/72*z3*pi^2
       - 643/108*z3^2
       - z3^2*zeta3
       + 47/72*z3^2*pi^2
       )

       + Dd([1-z2])*e^-1 * ( 1/6*x^-1
       - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + Dd([1-z2]) * (  - 1
       - 7/12*[1-z1]^-1*pi^2
       + 89/36*x^-1
       - 2/3*pi^2*x^-1
       - 2*z3*[1-z1]^-1
       + 7/6*z3*[1-z1]^-1*pi^2
       - 61/9*z3*x^-1
       + 4/3*z3*pi^2*x^-1
       + 2*z3^2*[1-z1]^-1
       - 7/6*z3^2*[1-z1]^-1*pi^2
       + 61/9*z3^2*x^-1
       - 4/3*z3^2*pi^2*x^-1
       + T(u1)
       + 7/12*T(u1)*[1-z1]^-1*pi^2
       + 7/12*T(u1)*pi^2*x^-1
       + 2*T(u1)*z3*[1-z1]^-1
       - 7/6*T(u1)*z3*[1-z1]^-1*pi^2
       + 2*T(u1)*z3*x^-1
       - 7/6*T(u1)*z3*pi^2*x^-1
       - 2*T(u1)*z3^2*[1-z1]^-1
       + 7/6*T(u1)*z3^2*[1-z1]^-1*pi^2
       - 2*T(u1)*z3^2*x^-1
       + 7/6*T(u1)*z3^2*pi^2*x^-1
       + T(u2)
       + 7/12*T(u2)*[1-z1]^-1*pi^2
       + 7/12*T(u2)*pi^2*x^-1
       + 2*T(u2)*z3*[1-z1]^-1
       - 7/6*T(u2)*z3*[1-z1]^-1*pi^2
       + 2*T(u2)*z3*x^-1
       - 7/6*T(u2)*z3*pi^2*x^-1
       - 2*T(u2)*z3^2*[1-z1]^-1
       + 7/6*T(u2)*z3^2*[1-z1]^-1*pi^2
       - 2*T(u2)*z3^2*x^-1
       + 7/6*T(u2)*z3^2*pi^2*x^-1
       + T(u3)
       + 7/12*T(u3)*[1-z1]^-1*pi^2
       + 7/12*T(u3)*pi^2*x^-1
       + 2*T(u3)*z3*[1-z1]^-1
       - 7/6*T(u3)*z3*[1-z1]^-1*pi^2
       + 2*T(u3)*z3*x^-1
       - 7/6*T(u3)*z3*pi^2*x^-1
       - 2*T(u3)*z3^2*[1-z1]^-1
       + 7/6*T(u3)*z3^2*[1-z1]^-1*pi^2
       - 2*T(u3)*z3^2*x^-1
       + 7/6*T(u3)*z3^2*pi^2*x^-1
       + T(u4)
       + 7/12*T(u4)*[1-z1]^-1*pi^2
       + 7/12*T(u4)*pi^2*x^-1
       + 2*T(u4)*z3*[1-z1]^-1
       - 7/6*T(u4)*z3*[1-z1]^-1*pi^2
       + 2*T(u4)*z3*x^-1
       - 7/6*T(u4)*z3*pi^2*x^-1
       - 2*T(u4)*z3^2*[1-z1]^-1
       + 7/6*T(u4)*z3^2*[1-z1]^-1*pi^2
       - 2*T(u4)*z3^2*x^-1
       + 7/6*T(u4)*z3^2*pi^2*x^-1 ) );

id calqpG31IFg   = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * (  - 4
       + 4*x^-1
       + 2*z1
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 4
       - 4*x^-1
       - 2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * (  - 2
       + 2*x^-1
       + z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * ( 1/2
       - 1/2*x^-1
       - 5/4*z1
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * (  - 3/2
       + 3/2*x^-1
       + 3/4*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - x^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*x^-1
       + 1/6*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * ( 1/3
       - 1/3*x^-1
       - 1/6*z1
       )

       + D0([1-z3])*Dd([1-z2]) * ( 43/9
       - 43/9*x^-1
       - 1/3*pi^2*x^-1
       + 1/3*pi^2
       - 20/9*z1
       - 1/6*z1*pi^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * ( 4
       - 4*x^-1
       - 2*z1
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 2
       + 2*x^-1
       + z1
       )

       + D1([1-z3])*Dd([1-z2]) * (  - 5/2
       + 5/2*x^-1
       + 5/4*z1
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * (  - T(u3)*[1-z3]^-1*x^-1
       + T(u3)*[1-z3]^-1
       - 1/2*T(u3)*[1-z3]^-1*z1
       + 1/2*T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       - T(u4)*[1-z3]^-1*x^-1
       + T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       + 1/2*T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + ln(z3)^2*Dd([1-z2]) * (  - [1-z3]^-1*x^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*x^-1
       + 1/2*z3*x^-1
       + 5/2*T(u1)*[1-z3]^-1*x^-1
       - 5/2*T(u1)*[1-z3]^-1
       + 5/4*T(u1)*[1-z3]^-1*z1
       - 5/4*T(u1)*x^-1
       - 5/4*T(u1)*z3*x^-1
       + 5/2*T(u2)*[1-z3]^-1*x^-1
       - 5/2*T(u2)*[1-z3]^-1
       + 5/4*T(u2)*[1-z3]^-1*z1
       - 5/4*T(u2)*x^-1
       - 5/4*T(u2)*z3*x^-1
       + 3*T(u3)*[1-z3]^-1*x^-1
       - 3*T(u3)*[1-z3]^-1
       + 3/2*T(u3)*[1-z3]^-1*z1
       - 3/2*T(u3)*x^-1
       - 3/2*T(u3)*z3*x^-1
       + 2*T(u4)*[1-z3]^-1*x^-1
       - 2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*x^-1
       - T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * (  - 4*[1-z3]^-1*x^-1
       + 4*[1-z3]^-1
       - 2*[1-z3]^-1*z1
       + 2*x^-1
       + 2*z3*x^-1
       + 6*T(u1)*[1-z3]^-1*x^-1
       - 6*T(u1)*[1-z3]^-1
       + 3*T(u1)*[1-z3]^-1*z1
       - 3*T(u1)*x^-1
       - 3*T(u1)*z3*x^-1
       + 8*T(u2)*[1-z3]^-1*x^-1
       - 8*T(u2)*[1-z3]^-1
       + 4*T(u2)*[1-z3]^-1*z1
       - 4*T(u2)*x^-1
       - 4*T(u2)*z3*x^-1
       + 7*T(u3)*[1-z3]^-1*x^-1
       - 7*T(u3)*[1-z3]^-1
       + 7/2*T(u3)*[1-z3]^-1*z1
       - 7/2*T(u3)*x^-1
       - 7/2*T(u3)*z3*x^-1
       + 7*T(u4)*[1-z3]^-1*x^-1
       - 7*T(u4)*[1-z3]^-1
       + 7/2*T(u4)*[1-z3]^-1*z1
       - 7/2*T(u4)*x^-1
       - 7/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * ( 4*[1-z3]^-1*x^-1
       - 4*[1-z3]^-1
       + 2*[1-z3]^-1*z1
       - 2*x^-1
       - 2*z3*x^-1
       - 8*T(u1)*[1-z3]^-1*x^-1
       + 8*T(u1)*[1-z3]^-1
       - 4*T(u1)*[1-z3]^-1*z1
       + 4*T(u1)*x^-1
       + 4*T(u1)*z3*x^-1
       - 10*T(u2)*[1-z3]^-1*x^-1
       + 10*T(u2)*[1-z3]^-1
       - 5*T(u2)*[1-z3]^-1*z1
       + 5*T(u2)*x^-1
       + 5*T(u2)*z3*x^-1
       - 9*T(u3)*[1-z3]^-1*x^-1
       + 9*T(u3)*[1-z3]^-1
       - 9/2*T(u3)*[1-z3]^-1*z1
       + 9/2*T(u3)*x^-1
       + 9/2*T(u3)*z3*x^-1
       - 9*T(u4)*[1-z3]^-1*x^-1
       + 9*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*x^-1
       + 9/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * (  - 2*[1-z3]^-1*x^-1
       + 2*[1-z3]^-1
       - [1-z3]^-1*z1
       + x^-1
       + z3*x^-1
       + 4*T(u1)*[1-z3]^-1*x^-1
       - 4*T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*x^-1
       - 2*T(u1)*z3*x^-1
       + 4*T(u2)*[1-z3]^-1*x^-1
       - 4*T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*x^-1
       - 2*T(u2)*z3*x^-1
       + 3*T(u3)*[1-z3]^-1*x^-1
       - 3*T(u3)*[1-z3]^-1
       + 3/2*T(u3)*[1-z3]^-1*z1
       - 3/2*T(u3)*x^-1
       - 3/2*T(u3)*z3*x^-1
       + 5*T(u4)*[1-z3]^-1*x^-1
       - 5*T(u4)*[1-z3]^-1
       + 5/2*T(u4)*[1-z3]^-1*z1
       - 5/2*T(u4)*x^-1
       - 5/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * (  - T(u1)*[1-z3]^-1*x^-1
       + T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       + 1/2*T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       - T(u2)*[1-z3]^-1*x^-1
       + T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       + 1/2*T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       )

       + ln(z3)*Dd([1-z2])*e^-1 * (  - [1-z3]^-1*x^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*x^-1
       + 1/2*z3*x^-1
       )

       + ln(z3)*Dd([1-z2]) * ( 7/2
       + 7/3*[1-z3]^-1*x^-1
       - 7/3*[1-z3]^-1
       + 1/6*[1-z3]^-1*z1
       - 13/6*x^-1
       - 1/6*z3*x^-1
       - 9/2*T(u1)
       - 3*T(u1)*[1-z3]^-1*x^-1
       + 3*T(u1)*[1-z3]^-1
       + 3*T(u1)*x^-1
       - 9/2*T(u2)
       - 3*T(u2)*[1-z3]^-1*x^-1
       + 3*T(u2)*[1-z3]^-1
       + 3*T(u2)*x^-1
       - 9/2*T(u3)
       - 3*T(u3)*[1-z3]^-1*x^-1
       + 3*T(u3)*[1-z3]^-1
       + 3*T(u3)*x^-1
       - 9/2*T(u4)
       - 3*T(u4)*[1-z3]^-1*x^-1
       + 3*T(u4)*[1-z3]^-1
       + 3*T(u4)*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * (  - 2*T(u2)*[1-z3]^-1*x^-1
       + 2*T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       + T(u2)*x^-1
       + T(u2)*z3*x^-1
       - 2*T(u4)*[1-z3]^-1*x^-1
       + 2*T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       + T(u4)*x^-1
       + T(u4)*z3*x^-1
       )

       + ln([1-z3])^2*Dd([1-z2]) * (  - 4*[1-z3]^-1*x^-1
       + 4*[1-z3]^-1
       - 2*[1-z3]^-1*z1
       + 2*x^-1
       + 2*z3*x^-1
       + 4*T(u1)*[1-z3]^-1*x^-1
       - 4*T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*x^-1
       - 2*T(u1)*z3*x^-1
       + 4*T(u2)*[1-z3]^-1*x^-1
       - 4*T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*x^-1
       - 2*T(u2)*z3*x^-1
       + 5*T(u3)*[1-z3]^-1*x^-1
       - 5*T(u3)*[1-z3]^-1
       + 5/2*T(u3)*[1-z3]^-1*z1
       - 5/2*T(u3)*x^-1
       - 5/2*T(u3)*z3*x^-1
       + 4*T(u4)*[1-z3]^-1*x^-1
       - 4*T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - 2*T(u4)*x^-1
       - 2*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * ( 12*[1-z3]^-1*x^-1
       - 12*[1-z3]^-1
       + 6*[1-z3]^-1*z1
       - 4*x^-1
       - 4*z3*x^-1
       - 11*T(u1)*[1-z3]^-1*x^-1
       + 11*T(u1)*[1-z3]^-1
       - 11/2*T(u1)*[1-z3]^-1*z1
       + 11/2*T(u1)*x^-1
       + 11/2*T(u1)*z3*x^-1
       - 11*T(u2)*[1-z3]^-1*x^-1
       + 11*T(u2)*[1-z3]^-1
       - 11/2*T(u2)*[1-z3]^-1*z1
       + 11/2*T(u2)*x^-1
       + 11/2*T(u2)*z3*x^-1
       - 12*T(u3)*[1-z3]^-1*x^-1
       + 12*T(u3)*[1-z3]^-1
       - 6*T(u3)*[1-z3]^-1*z1
       + 6*T(u3)*x^-1
       + 6*T(u3)*z3*x^-1
       - 10*T(u4)*[1-z3]^-1*x^-1
       + 10*T(u4)*[1-z3]^-1
       - 5*T(u4)*[1-z3]^-1*z1
       + 5*T(u4)*x^-1
       + 5*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 6*[1-z3]^-1*x^-1
       + 6*[1-z3]^-1
       - 3*[1-z3]^-1*z1
       + 2*x^-1
       + 2*z3*x^-1
       + 8*T(u1)*[1-z3]^-1*x^-1
       - 8*T(u1)*[1-z3]^-1
       + 4*T(u1)*[1-z3]^-1*z1
       - 4*T(u1)*x^-1
       - 4*T(u1)*z3*x^-1
       + 6*T(u2)*[1-z3]^-1*x^-1
       - 6*T(u2)*[1-z3]^-1
       + 3*T(u2)*[1-z3]^-1*z1
       - 3*T(u2)*x^-1
       - 3*T(u2)*z3*x^-1
       + 6*T(u3)*[1-z3]^-1*x^-1
       - 6*T(u3)*[1-z3]^-1
       + 3*T(u3)*[1-z3]^-1*z1
       - 3*T(u3)*x^-1
       - 3*T(u3)*z3*x^-1
       + 6*T(u4)*[1-z3]^-1*x^-1
       - 6*T(u4)*[1-z3]^-1
       + 3*T(u4)*[1-z3]^-1*z1
       - 3*T(u4)*x^-1
       - 3*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * (  - 2*T(u1)*[1-z3]^-1*x^-1
       + 2*T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       + T(u1)*x^-1
       + T(u1)*z3*x^-1
       - 2*T(u3)*[1-z3]^-1*x^-1
       + 2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*x^-1
       + T(u3)*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 6
       + 4*[1-z3]^-1*x^-1
       - 4*[1-z3]^-1
       - 21/4*x^-1
       - 5/4*z3*x^-1
       - 6*T(u1)
       - 4*T(u1)*[1-z3]^-1*x^-1
       + 4*T(u1)*[1-z3]^-1
       + 4*T(u1)*x^-1
       - 6*T(u2)
       - 4*T(u2)*[1-z3]^-1*x^-1
       + 4*T(u2)*[1-z3]^-1
       + 4*T(u2)*x^-1
       - 6*T(u3)
       - 4*T(u3)*[1-z3]^-1*x^-1
       + 4*T(u3)*[1-z3]^-1
       + 4*T(u3)*x^-1
       - 6*T(u4)
       - 4*T(u4)*[1-z3]^-1*x^-1
       + 4*T(u4)*[1-z3]^-1
       + 4*T(u4)*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * ( 2*T(u2)*[1-z3]^-1*x^-1
       - 2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*x^-1
       - T(u2)*z3*x^-1
       + 2*T(u4)*[1-z3]^-1*x^-1
       - 2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*x^-1
       - T(u4)*z3*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * ( T(u3)*[1-z3]^-1*x^-1
       - T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       - 1/2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       + T(u4)*[1-z3]^-1*x^-1
       - T(u4)*[1-z3]^-1
       + 1/2*T(u4)*[1-z3]^-1*z1
       - 1/2*T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * ( 2
       - 2*x^-1
       - z1
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 3
       + 3*x^-1
       + 3/2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 2
       - 2*x^-1
       - z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 3/4
       - 3/4*x^-1
       + 5/8*z1
       )

       + ln(z1)^2*Dd([1-z2]) * (  - 8*[1-z3]^-1*x^-1
       + 8*[1-z3]^-1
       - 4*[1-z3]^-1*z1
       + 2*x^-1
       + 2*z3*x^-1
       + 13/2*T(u1)*[1-z3]^-1*x^-1
       - 13/2*T(u1)*[1-z3]^-1
       + 13/4*T(u1)*[1-z3]^-1*z1
       - 13/4*T(u1)*x^-1
       - 13/4*T(u1)*z3*x^-1
       + 13/2*T(u2)*[1-z3]^-1*x^-1
       - 13/2*T(u2)*[1-z3]^-1
       + 13/4*T(u2)*[1-z3]^-1*z1
       - 13/4*T(u2)*x^-1
       - 13/4*T(u2)*z3*x^-1
       + 7*T(u3)*[1-z3]^-1*x^-1
       - 7*T(u3)*[1-z3]^-1
       + 7/2*T(u3)*[1-z3]^-1*z1
       - 7/2*T(u3)*x^-1
       - 7/2*T(u3)*z3*x^-1
       + 6*T(u4)*[1-z3]^-1*x^-1
       - 6*T(u4)*[1-z3]^-1
       + 3*T(u4)*[1-z3]^-1*z1
       - 3*T(u4)*x^-1
       - 3*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 2
       - 2*x^-1
       - z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 2
       + 2*x^-1
       + z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 5/3
       + 5/3*x^-1
       - 1/6*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 8*[1-z3]^-1*x^-1
       - 8*[1-z3]^-1
       + 4*[1-z3]^-1*z1
       - 2*x^-1
       - 2*z3*x^-1
       - 10*T(u1)*[1-z3]^-1*x^-1
       + 10*T(u1)*[1-z3]^-1
       - 5*T(u1)*[1-z3]^-1*z1
       + 5*T(u1)*x^-1
       + 5*T(u1)*z3*x^-1
       - 8*T(u2)*[1-z3]^-1*x^-1
       + 8*T(u2)*[1-z3]^-1
       - 4*T(u2)*[1-z3]^-1*z1
       + 4*T(u2)*x^-1
       + 4*T(u2)*z3*x^-1
       - 9*T(u3)*[1-z3]^-1*x^-1
       + 9*T(u3)*[1-z3]^-1
       - 9/2*T(u3)*[1-z3]^-1*z1
       + 9/2*T(u3)*x^-1
       + 9/2*T(u3)*z3*x^-1
       - 9*T(u4)*[1-z3]^-1*x^-1
       + 9*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*x^-1
       + 9/2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * ( T(u1)*[1-z3]^-1*x^-1
       - T(u1)*[1-z3]^-1
       + 1/2*T(u1)*[1-z3]^-1*z1
       - 1/2*T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       + T(u2)*[1-z3]^-1*x^-1
       - T(u2)*[1-z3]^-1
       + 1/2*T(u2)*[1-z3]^-1*z1
       - 1/2*T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * ( 2*T(u1)*[1-z3]^-1*x^-1
       - 2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*x^-1
       - T(u1)*z3*x^-1
       + 2*T(u3)*[1-z3]^-1*x^-1
       - 2*T(u3)*[1-z3]^-1
       + T(u3)*[1-z3]^-1*z1
       - T(u3)*x^-1
       - T(u3)*z3*x^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1
       - x^-1
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 2/3
       - 2/3*x^-1
       + 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 34/9
       + 34/9*x^-1
       + 1/2*pi^2*x^-1
       - 1/2*pi^2
       + 20/9*z1
       + 1/4*z1*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - x^-1
       - z3*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 7
       - 6*[1-z3]^-1*x^-1
       + 6*[1-z3]^-1
       + 21/4*x^-1
       + 5/4*z3*x^-1
       + 9*T(u1)
       + 6*T(u1)*[1-z3]^-1*x^-1
       - 6*T(u1)*[1-z3]^-1
       - 6*T(u1)*x^-1
       + 9*T(u2)
       + 6*T(u2)*[1-z3]^-1*x^-1
       - 6*T(u2)*[1-z3]^-1
       - 6*T(u2)*x^-1
       + 9*T(u3)
       + 6*T(u3)*[1-z3]^-1*x^-1
       - 6*T(u3)*[1-z3]^-1
       - 6*T(u3)*x^-1
       + 9*T(u4)
       + 6*T(u4)*[1-z3]^-1*x^-1
       - 6*T(u4)*[1-z3]^-1
       - 6*T(u4)*x^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * (  - 7/12
       + 7/12*x^-1
       + 7/24*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 3/4
       - 3/4*x^-1
       - 3/8*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 9/8
       - 9/8*x^-1
       - 3/16*z1
       )

       + ln([1-z1])^2*Dd([1-z2]) * (  - 5/2*[1-z3]^-1*x^-1
       + 5/2*[1-z3]^-1
       - 5/4*[1-z3]^-1*z1
       + 1/2*x^-1
       + 1/2*z3*x^-1
       + 5/2*T(u1)*[1-z3]^-1*x^-1
       - 5/2*T(u1)*[1-z3]^-1
       + 5/4*T(u1)*[1-z3]^-1*z1
       - 5/4*T(u1)*x^-1
       - 5/4*T(u1)*z3*x^-1
       + 5/2*T(u2)*[1-z3]^-1*x^-1
       - 5/2*T(u2)*[1-z3]^-1
       + 5/4*T(u2)*[1-z3]^-1*z1
       - 5/4*T(u2)*x^-1
       - 5/4*T(u2)*z3*x^-1
       + 7/2*T(u3)*[1-z3]^-1*x^-1
       - 7/2*T(u3)*[1-z3]^-1
       + 7/4*T(u3)*[1-z3]^-1*z1
       - 7/4*T(u3)*x^-1
       - 7/4*T(u3)*z3*x^-1
       + 5/2*T(u4)*[1-z3]^-1*x^-1
       - 5/2*T(u4)*[1-z3]^-1
       + 5/4*T(u4)*[1-z3]^-1*z1
       - 5/4*T(u4)*x^-1
       - 5/4*T(u4)*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1/2
       + 1/2*x^-1
       + 1/4*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 5/4
       + 5/4*x^-1
       + 3/8*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 35/36
       - 35/36*x^-1
       - 5/12*pi^2*x^-1
       + 5/12*pi^2
       - 10/9*z1
       - 5/24*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * ( 1/2*x^-1
       + 1/2*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 7/2
       + 3*[1-z3]^-1*x^-1
       - 3*[1-z3]^-1
       - 13/6*x^-1
       - 1/6*z3*x^-1
       - 9/2*T(u1)
       - 3*T(u1)*[1-z3]^-1*x^-1
       + 3*T(u1)*[1-z3]^-1
       + 3*T(u1)*x^-1
       - 9/2*T(u2)
       - 3*T(u2)*[1-z3]^-1*x^-1
       + 3*T(u2)*[1-z3]^-1
       + 3*T(u2)*x^-1
       - 9/2*T(u3)
       - 3*T(u3)*[1-z3]^-1*x^-1
       + 3*T(u3)*[1-z3]^-1
       + 3*T(u3)*x^-1
       - 9/2*T(u4)
       - 3*T(u4)*[1-z3]^-1*x^-1
       + 3*T(u4)*[1-z3]^-1
       + 3*T(u4)*x^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * ( T(u2)*[1-z3]^-1*x^-1
       - T(u2)*[1-z3]^-1
       + 1/2*T(u2)*[1-z3]^-1*z1
       - 1/2*T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       + T(u3)*[1-z3]^-1*x^-1
       - T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       - 1/2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * (  - T(u2)*[1-z3]^-1*x^-1
       + T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       + 1/2*T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       - T(u4)*[1-z3]^-1*x^-1
       + T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       + 1/2*T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * (  - T(u1)*[1-z3]^-1*x^-1
       + T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       + 1/2*T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       - T(u2)*[1-z3]^-1*x^-1
       + T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       + 1/2*T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * ( T(u3)*[1-z3]^-1*x^-1
       - T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       - 1/2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       + T(u4)*[1-z3]^-1*x^-1
       - T(u4)*[1-z3]^-1
       + 1/2*T(u4)*[1-z3]^-1*z1
       - 1/2*T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * ( T(u1)*[1-z3]^-1*x^-1
       - T(u1)*[1-z3]^-1
       + 1/2*T(u1)*[1-z3]^-1*z1
       - 1/2*T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       + T(u3)*[1-z3]^-1*x^-1
       - T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       - 1/2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * (  - T(u1)*[1-z3]^-1*x^-1
       + T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       + 1/2*T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       - T(u4)*[1-z3]^-1*x^-1
       + T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       + 1/2*T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3)*Dd([1-z2]) * ( T(u1)*[1-z3]^-1*x^-1
       - T(u1)*[1-z3]^-1
       + 1/2*T(u1)*[1-z3]^-1*z1
       - 1/2*T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       + T(u2)*[1-z3]^-1*x^-1
       - T(u2)*[1-z3]^-1
       + 1/2*T(u2)*[1-z3]^-1*z1
       - 1/2*T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       + T(u3)*[1-z3]^-1*x^-1
       - T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       - 1/2*T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       + T(u4)*[1-z3]^-1*x^-1
       - T(u4)*[1-z3]^-1
       + 1/2*T(u4)*[1-z3]^-1*z1
       - 1/2*T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li3([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1
       + x^-1
       + 1/2*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * ( 3/4
       - 3/4*x^-1
       - 3/8*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 53/36
       + 53/36*x^-1
       + 1/6*pi^2*x^-1
       - 1/6*pi^2
       + 10/9*z1
       + 1/12*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 643/108
       + 643/108*x^-1
       + 5/36*pi^2*x^-1
       - 5/36*pi^2
       + 121/54*z1
       - 1/72*z1*pi^2
       )

       + Dd([1-z2])*e^-1 * ( 1/6*x^-1
       + 1/6*z3*x^-1
       )

       + Dd([1-z2]) * (  - 37/12
       - 2*[1-z3]^-1*x^-1
       + 2*[1-z3]^-1
       + 2/3*[1-z3]^-1*pi^2*x^-1
       - 2/3*[1-z3]^-1*pi^2
       + 1/3*[1-z3]^-1*z1*pi^2
       + 155/36*x^-1
       - 1/6*pi^2*x^-1
       + 89/36*z3*x^-1
       - 1/6*z3*pi^2*x^-1
       + 3*T(u1)
       + 2*T(u1)*[1-z3]^-1*x^-1
       - 2*T(u1)*[1-z3]^-1
       - 5/6*T(u1)*[1-z3]^-1*pi^2*x^-1
       + 5/6*T(u1)*[1-z3]^-1*pi^2
       - 5/12*T(u1)*[1-z3]^-1*z1*pi^2
       - 2*T(u1)*x^-1
       + 5/12*T(u1)*pi^2*x^-1
       + 5/12*T(u1)*z3*pi^2*x^-1
       + 3*T(u2)
       + 2*T(u2)*[1-z3]^-1*x^-1
       - 2*T(u2)*[1-z3]^-1
       - 5/6*T(u2)*[1-z3]^-1*pi^2*x^-1
       + 5/6*T(u2)*[1-z3]^-1*pi^2
       - 5/12*T(u2)*[1-z3]^-1*z1*pi^2
       - 2*T(u2)*x^-1
       + 5/12*T(u2)*pi^2*x^-1
       + 5/12*T(u2)*z3*pi^2*x^-1
       + 3*T(u3)
       + 2*T(u3)*[1-z3]^-1*x^-1
       - 2*T(u3)*[1-z3]^-1
       - 3/2*T(u3)*[1-z3]^-1*pi^2*x^-1
       + 3/2*T(u3)*[1-z3]^-1*pi^2
       - 3/4*T(u3)*[1-z3]^-1*z1*pi^2
       - 2*T(u3)*x^-1
       + 3/4*T(u3)*pi^2*x^-1
       + 3/4*T(u3)*z3*pi^2*x^-1
       + 3*T(u4)
       + 2*T(u4)*[1-z3]^-1*x^-1
       - 2*T(u4)*[1-z3]^-1
       - 5/6*T(u4)*[1-z3]^-1*pi^2*x^-1
       + 5/6*T(u4)*[1-z3]^-1*pi^2
       - 5/12*T(u4)*[1-z3]^-1*z1*pi^2
       - 2*T(u4)*x^-1
       + 5/12*T(u4)*pi^2*x^-1
       + 5/12*T(u4)*z3*pi^2*x^-1 ) );

id calqpG31IFqp  = (  + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * (  - 2*T(u3)*z3^-1*
         x^-1
       + 2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + 2*T(u3)*x^-1
       - T(u3)*z3*x^-1
       - 2*T(u4)*z3^-1*x^-1
       + 2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + 2*T(u4)*x^-1
       - T(u4)*z3*x^-1
       )

       + ln(z3)^2*Dd([1-z2]) * (  - 4*z3^-1*x^-1
       + 4*z3^-1
       - 2*z3^-1*z1
       + 4*x^-1
       - 2*z3*x^-1
       + 4*T(u1)*z3^-1*x^-1
       - 4*T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - 4*T(u1)*x^-1
       + 2*T(u1)*z3*x^-1
       + 4*T(u2)*z3^-1*x^-1
       - 4*T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 4*T(u2)*x^-1
       + 2*T(u2)*z3*x^-1
       + 5*T(u3)*z3^-1*x^-1
       - 5*T(u3)*z3^-1
       + 5/2*T(u3)*z3^-1*z1
       - 5*T(u3)*x^-1
       + 5/2*T(u3)*z3*x^-1
       + 4*T(u4)*z3^-1*x^-1
       - 4*T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 4*T(u4)*x^-1
       + 2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * (  - 4*z3^-1*x^-1
       + 4*z3^-1
       - 2*z3^-1*z1
       + 4*x^-1
       - 2*z3*x^-1
       + 6*T(u1)*z3^-1*x^-1
       - 6*T(u1)*z3^-1
       + 3*T(u1)*z3^-1*z1
       - 6*T(u1)*x^-1
       + 3*T(u1)*z3*x^-1
       + 7*T(u2)*z3^-1*x^-1
       - 7*T(u2)*z3^-1
       + 7/2*T(u2)*z3^-1*z1
       - 7*T(u2)*x^-1
       + 7/2*T(u2)*z3*x^-1
       + 6*T(u3)*z3^-1*x^-1
       - 6*T(u3)*z3^-1
       + 3*T(u3)*z3^-1*z1
       - 6*T(u3)*x^-1
       + 3*T(u3)*z3*x^-1
       + 5*T(u4)*z3^-1*x^-1
       - 5*T(u4)*z3^-1
       + 5/2*T(u4)*z3^-1*z1
       - 5*T(u4)*x^-1
       + 5/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * ( 8*z3^-1*x^-1
       - 8*z3^-1
       + 4*z3^-1*z1
       - 8*x^-1
       + 4*z3*x^-1
       - 10*T(u1)*z3^-1*x^-1
       + 10*T(u1)*z3^-1
       - 5*T(u1)*z3^-1*z1
       + 10*T(u1)*x^-1
       - 5*T(u1)*z3*x^-1
       - 11*T(u2)*z3^-1*x^-1
       + 11*T(u2)*z3^-1
       - 11/2*T(u2)*z3^-1*z1
       + 11*T(u2)*x^-1
       - 11/2*T(u2)*z3*x^-1
       - 12*T(u3)*z3^-1*x^-1
       + 12*T(u3)*z3^-1
       - 6*T(u3)*z3^-1*z1
       + 12*T(u3)*x^-1
       - 6*T(u3)*z3*x^-1
       - 11*T(u4)*z3^-1*x^-1
       + 11*T(u4)*z3^-1
       - 11/2*T(u4)*z3^-1*z1
       + 11*T(u4)*x^-1
       - 11/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * (  - 4*z3^-1*x^-1
       + 4*z3^-1
       - 2*z3^-1*z1
       + 4*x^-1
       - 2*z3*x^-1
       + 6*T(u1)*z3^-1*x^-1
       - 6*T(u1)*z3^-1
       + 3*T(u1)*z3^-1*z1
       - 6*T(u1)*x^-1
       + 3*T(u1)*z3*x^-1
       + 6*T(u2)*z3^-1*x^-1
       - 6*T(u2)*z3^-1
       + 3*T(u2)*z3^-1*z1
       - 6*T(u2)*x^-1
       + 3*T(u2)*z3*x^-1
       + 6*T(u3)*z3^-1*x^-1
       - 6*T(u3)*z3^-1
       + 3*T(u3)*z3^-1*z1
       - 6*T(u3)*x^-1
       + 3*T(u3)*z3*x^-1
       + 8*T(u4)*z3^-1*x^-1
       - 8*T(u4)*z3^-1
       + 4*T(u4)*z3^-1*z1
       - 8*T(u4)*x^-1
       + 4*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * (  - 2*T(u1)*z3^-1*x^-1
       + 2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + 2*T(u1)*x^-1
       - T(u1)*z3*x^-1
       - 2*T(u2)*z3^-1*x^-1
       + 2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + 2*T(u2)*x^-1
       - T(u2)*z3*x^-1
       )

       + ln(z3)*Dd([1-z2]) * ( 6
       + 13/2*z3^-1*x^-1
       - 13/2*z3^-1
       + 5/4*z3^-1*z1
       - 13/2*x^-1
       + 5/4*z3*x^-1
       - 6*T(u1)
       - 4*T(u1)*z3^-1*x^-1
       + 4*T(u1)*z3^-1
       + 4*T(u1)*x^-1
       - 6*T(u2)
       - 4*T(u2)*z3^-1*x^-1
       + 4*T(u2)*z3^-1
       + 4*T(u2)*x^-1
       - 6*T(u3)
       - 4*T(u3)*z3^-1*x^-1
       + 4*T(u3)*z3^-1
       + 4*T(u3)*x^-1
       - 6*T(u4)
       - 4*T(u4)*z3^-1*x^-1
       + 4*T(u4)*z3^-1
       + 4*T(u4)*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * (  - T(u2)*z3^-1*x^-1
       + T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       - T(u4)*z3^-1*x^-1
       + T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + ln([1-z3])^2*Dd([1-z2]) * (  - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       - 1/2*z3*x^-1
       + 2*T(u1)*z3^-1*x^-1
       - 2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - 2*T(u1)*x^-1
       + T(u1)*z3*x^-1
       + 5/2*T(u2)*z3^-1*x^-1
       - 5/2*T(u2)*z3^-1
       + 5/4*T(u2)*z3^-1*z1
       - 5/2*T(u2)*x^-1
       + 5/4*T(u2)*z3*x^-1
       + 3*T(u3)*z3^-1*x^-1
       - 3*T(u3)*z3^-1
       + 3/2*T(u3)*z3^-1*z1
       - 3*T(u3)*x^-1
       + 3/2*T(u3)*z3*x^-1
       + 5/2*T(u4)*z3^-1*x^-1
       - 5/2*T(u4)*z3^-1
       + 5/4*T(u4)*z3^-1*z1
       - 5/2*T(u4)*x^-1
       + 5/4*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * ( 4*z3^-1*x^-1
       - 4*z3^-1
       + 2*z3^-1*z1
       - 4*x^-1
       + 2*z3*x^-1
       - 9*T(u1)*z3^-1*x^-1
       + 9*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9*T(u1)*x^-1
       - 9/2*T(u1)*z3*x^-1
       - 10*T(u2)*z3^-1*x^-1
       + 10*T(u2)*z3^-1
       - 5*T(u2)*z3^-1*z1
       + 10*T(u2)*x^-1
       - 5*T(u2)*z3*x^-1
       - 9*T(u3)*z3^-1*x^-1
       + 9*T(u3)*z3^-1
       - 9/2*T(u3)*z3^-1*z1
       + 9*T(u3)*x^-1
       - 9/2*T(u3)*z3*x^-1
       - 8*T(u4)*z3^-1*x^-1
       + 8*T(u4)*z3^-1
       - 4*T(u4)*z3^-1*z1
       + 8*T(u4)*x^-1
       - 4*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 2*z3^-1*x^-1
       + 2*z3^-1
       - z3^-1*z1
       + 2*x^-1
       - z3*x^-1
       + 5*T(u1)*z3^-1*x^-1
       - 5*T(u1)*z3^-1
       + 5/2*T(u1)*z3^-1*z1
       - 5*T(u1)*x^-1
       + 5/2*T(u1)*z3*x^-1
       + 4*T(u2)*z3^-1*x^-1
       - 4*T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 4*T(u2)*x^-1
       + 2*T(u2)*z3*x^-1
       + 3*T(u3)*z3^-1*x^-1
       - 3*T(u3)*z3^-1
       + 3/2*T(u3)*z3^-1*z1
       - 3*T(u3)*x^-1
       + 3/2*T(u3)*z3*x^-1
       + 4*T(u4)*z3^-1*x^-1
       - 4*T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 4*T(u4)*x^-1
       + 2*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * (  - T(u1)*z3^-1*x^-1
       + T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       - T(u3)*z3^-1*x^-1
       + T(u3)*z3^-1
       - 1/2*T(u3)*z3^-1*z1
       + T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * (  - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       - 1/2*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 7/2
       + 7/3*z3^-1*x^-1
       - 7/3*z3^-1
       + 1/6*z3^-1*z1
       - 7/3*x^-1
       + 1/6*z3*x^-1
       - 9/2*T(u1)
       - 3*T(u1)*z3^-1*x^-1
       + 3*T(u1)*z3^-1
       + 3*T(u1)*x^-1
       - 9/2*T(u2)
       - 3*T(u2)*z3^-1*x^-1
       + 3*T(u2)*z3^-1
       + 3*T(u2)*x^-1
       - 9/2*T(u3)
       - 3*T(u3)*z3^-1*x^-1
       + 3*T(u3)*z3^-1
       + 3*T(u3)*x^-1
       - 9/2*T(u4)
       - 3*T(u4)*z3^-1*x^-1
       + 3*T(u4)*z3^-1
       + 3*T(u4)*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * ( T(u2)*z3^-1*x^-1
       - T(u2)*z3^-1
       + 1/2*T(u2)*z3^-1*z1
       - T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       + T(u4)*z3^-1*x^-1
       - T(u4)*z3^-1
       + 1/2*T(u4)*z3^-1*z1
       - T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * ( 2*T(u3)*z3^-1*x^-1
       - 2*T(u3)*z3^-1
       + T(u3)*z3^-1*z1
       - 2*T(u3)*x^-1
       + T(u3)*z3*x^-1
       + 2*T(u4)*z3^-1*x^-1
       - 2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - 2*T(u4)*x^-1
       + T(u4)*z3*x^-1
       )

       + ln(z1)^2*Dd([1-z2]) * (  - 4*z3^-1*x^-1
       + 4*z3^-1
       - 2*z3^-1*z1
       + 4*x^-1
       - 2*z3*x^-1
       + 6*T(u1)*z3^-1*x^-1
       - 6*T(u1)*z3^-1
       + 3*T(u1)*z3^-1*z1
       - 6*T(u1)*x^-1
       + 3*T(u1)*z3*x^-1
       + 13/2*T(u2)*z3^-1*x^-1
       - 13/2*T(u2)*z3^-1
       + 13/4*T(u2)*z3^-1*z1
       - 13/2*T(u2)*x^-1
       + 13/4*T(u2)*z3*x^-1
       + 7*T(u3)*z3^-1*x^-1
       - 7*T(u3)*z3^-1
       + 7/2*T(u3)*z3^-1*z1
       - 7*T(u3)*x^-1
       + 7/2*T(u3)*z3*x^-1
       + 13/2*T(u4)*z3^-1*x^-1
       - 13/2*T(u4)*z3^-1
       + 13/4*T(u4)*z3^-1*z1
       - 13/2*T(u4)*x^-1
       + 13/4*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 4*z3^-1*x^-1
       - 4*z3^-1
       + 2*z3^-1*z1
       - 4*x^-1
       + 2*z3*x^-1
       - 9*T(u1)*z3^-1*x^-1
       + 9*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9*T(u1)*x^-1
       - 9/2*T(u1)*z3*x^-1
       - 8*T(u2)*z3^-1*x^-1
       + 8*T(u2)*z3^-1
       - 4*T(u2)*z3^-1*z1
       + 8*T(u2)*x^-1
       - 4*T(u2)*z3*x^-1
       - 9*T(u3)*z3^-1*x^-1
       + 9*T(u3)*z3^-1
       - 9/2*T(u3)*z3^-1*z1
       + 9*T(u3)*x^-1
       - 9/2*T(u3)*z3*x^-1
       - 10*T(u4)*z3^-1*x^-1
       + 10*T(u4)*z3^-1
       - 5*T(u4)*z3^-1*z1
       + 10*T(u4)*x^-1
       - 5*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * ( 2*T(u1)*z3^-1*x^-1
       - 2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - 2*T(u1)*x^-1
       + T(u1)*z3*x^-1
       + 2*T(u2)*z3^-1*x^-1
       - 2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - 2*T(u2)*x^-1
       + T(u2)*z3*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * ( T(u1)*z3^-1*x^-1
       - T(u1)*z3^-1
       + 1/2*T(u1)*z3^-1*z1
       - T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       + T(u3)*z3^-1*x^-1
       - T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       )

       + ln(z1)*Dd([1-z2])*e^-1 * ( 2*z3^-1*x^-1
       - 2*z3^-1
       + z3^-1*z1
       - 2*x^-1
       + z3*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 7
       - 13/2*z3^-1*x^-1
       + 13/2*z3^-1
       - 5/4*z3^-1*z1
       + 13/2*x^-1
       - 5/4*z3*x^-1
       + 9*T(u1)
       + 6*T(u1)*z3^-1*x^-1
       - 6*T(u1)*z3^-1
       - 6*T(u1)*x^-1
       + 9*T(u2)
       + 6*T(u2)*z3^-1*x^-1
       - 6*T(u2)*z3^-1
       - 6*T(u2)*x^-1
       + 9*T(u3)
       + 6*T(u3)*z3^-1*x^-1
       - 6*T(u3)*z3^-1
       - 6*T(u3)*x^-1
       + 9*T(u4)
       + 6*T(u4)*z3^-1*x^-1
       - 6*T(u4)*z3^-1
       - 6*T(u4)*x^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * (  - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       - 1/2*z3*x^-1
       + 5/2*T(u1)*z3^-1*x^-1
       - 5/2*T(u1)*z3^-1
       + 5/4*T(u1)*z3^-1*z1
       - 5/2*T(u1)*x^-1
       + 5/4*T(u1)*z3*x^-1
       + 5/2*T(u2)*z3^-1*x^-1
       - 5/2*T(u2)*z3^-1
       + 5/4*T(u2)*z3^-1*z1
       - 5/2*T(u2)*x^-1
       + 5/4*T(u2)*z3*x^-1
       + 7/2*T(u3)*z3^-1*x^-1
       - 7/2*T(u3)*z3^-1
       + 7/4*T(u3)*z3^-1*z1
       - 7/2*T(u3)*x^-1
       + 7/4*T(u3)*z3*x^-1
       + 5/2*T(u4)*z3^-1*x^-1
       - 5/2*T(u4)*z3^-1
       + 5/4*T(u4)*z3^-1*z1
       - 5/2*T(u4)*x^-1
       + 5/4*T(u4)*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * (  - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       - 1/2*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 7/2
       + 7/3*z3^-1*x^-1
       - 7/3*z3^-1
       + 1/6*z3^-1*z1
       - 7/3*x^-1
       + 1/6*z3*x^-1
       - 9/2*T(u1)
       - 3*T(u1)*z3^-1*x^-1
       + 3*T(u1)*z3^-1
       + 3*T(u1)*x^-1
       - 9/2*T(u2)
       - 3*T(u2)*z3^-1*x^-1
       + 3*T(u2)*z3^-1
       + 3*T(u2)*x^-1
       - 9/2*T(u3)
       - 3*T(u3)*z3^-1*x^-1
       + 3*T(u3)*z3^-1
       + 3*T(u3)*x^-1
       - 9/2*T(u4)
       - 3*T(u4)*z3^-1*x^-1
       + 3*T(u4)*z3^-1
       + 3*T(u4)*x^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * ( T(u2)*z3^-1*x^-1
       - T(u2)*z3^-1
       + 1/2*T(u2)*z3^-1*z1
       - T(u2)*x^-1
       + 1/2*T(u2)*z3*x^-1
       + T(u3)*z3^-1*x^-1
       - T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * (  - T(u2)*z3^-1*x^-1
       + T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       - T(u4)*z3^-1*x^-1
       + T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * ( T(u3)*z3^-1*x^-1
       - T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       + T(u4)*z3^-1*x^-1
       - T(u4)*z3^-1
       + 1/2*T(u4)*z3^-1*z1
       - T(u4)*x^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * ( T(u1)*z3^-1*x^-1
       - T(u1)*z3^-1
       + 1/2*T(u1)*z3^-1*z1
       - T(u1)*x^-1
       + 1/2*T(u1)*z3*x^-1
       + T(u3)*z3^-1*x^-1
       - T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - T(u3)*x^-1
       + 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * (  - T(u1)*z3^-1*x^-1
       + T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       - T(u4)*z3^-1*x^-1
       + T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * (  - T(u1)*
         z3^-1*x^-1
       + T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       - T(u2)*z3^-1*x^-1
       + T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       )

       + Li2(z3)*Dd([1-z2]) * (  - T(u1)*z3^-1*x^-1
       + T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + T(u1)*x^-1
       - 1/2*T(u1)*z3*x^-1
       - T(u2)*z3^-1*x^-1
       + T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + T(u2)*x^-1
       - 1/2*T(u2)*z3*x^-1
       - T(u3)*z3^-1*x^-1
       + T(u3)*z3^-1
       - 1/2*T(u3)*z3^-1*z1
       + T(u3)*x^-1
       - 1/2*T(u3)*z3*x^-1
       - T(u4)*z3^-1*x^-1
       + T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + T(u4)*x^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Dd([1-z2])*e^-1 * (  - 1/3*z3^-1*x^-1
       + 1/3*z3^-1
       - 1/6*z3^-1*z1
       + 1/3*x^-1
       - 1/6*z3*x^-1
       )

       + Dd([1-z2]) * (  - 37/12
       - 61/9*z3^-1*x^-1
       + 61/9*z3^-1
       + 1/3*z3^-1*pi^2*x^-1
       - 1/3*z3^-1*pi^2
       - 20/9*z3^-1*z1
       + 1/6*z3^-1*z1*pi^2
       + 61/9*x^-1
       - 1/3*pi^2*x^-1
       - 89/36*z3*x^-1
       + 1/6*z3*pi^2*x^-1
       + 3*T(u1)
       + 2*T(u1)*z3^-1*x^-1
       - 2*T(u1)*z3^-1
       - 2/3*T(u1)*z3^-1*pi^2*x^-1
       + 2/3*T(u1)*z3^-1*pi^2
       - 1/3*T(u1)*z3^-1*z1*pi^2
       - 2*T(u1)*x^-1
       + 2/3*T(u1)*pi^2*x^-1
       - 1/3*T(u1)*z3*pi^2*x^-1
       + 3*T(u2)
       + 2*T(u2)*z3^-1*x^-1
       - 2*T(u2)*z3^-1
       - 2/3*T(u2)*z3^-1*pi^2*x^-1
       + 2/3*T(u2)*z3^-1*pi^2
       - 1/3*T(u2)*z3^-1*z1*pi^2
       - 2*T(u2)*x^-1
       + 2/3*T(u2)*pi^2*x^-1
       - 1/3*T(u2)*z3*pi^2*x^-1
       + 3*T(u3)
       + 2*T(u3)*z3^-1*x^-1
       - 2*T(u3)*z3^-1
       - 4/3*T(u3)*z3^-1*pi^2*x^-1
       + 4/3*T(u3)*z3^-1*pi^2
       - 2/3*T(u3)*z3^-1*z1*pi^2
       - 2*T(u3)*x^-1
       + 4/3*T(u3)*pi^2*x^-1
       - 2/3*T(u3)*z3*pi^2*x^-1
       + 3*T(u4)
       + 2*T(u4)*z3^-1*x^-1
       - 2*T(u4)*z3^-1
       - 2/3*T(u4)*z3^-1*pi^2*x^-1
       + 2/3*T(u4)*z3^-1*pi^2
       - 1/3*T(u4)*z3^-1*z1*pi^2
       - 2*T(u4)*x^-1
       + 2/3*T(u4)*pi^2*x^-1
       - 1/3*T(u4)*z3*pi^2*x^-1 ) );

id calgGt31IFqp  = (  + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * (  - 1/2
       + z3
       - z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * ( 3/4
       - 5/2*z3
       + 5/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * ( 1/2
       - z3
       + z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 3/4
       - 5/2*z3
       + 5/2*z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-2 * (  - 1/2
       + z3
       - z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * (  - 3/4
       + 5/2*z3
       - 5/2*z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 2
       + 1/3*pi^2
       + 13/2*z3
       - 2/3*z3*pi^2
       - 13/2*z3^2
       + 2/3*z3^2*pi^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + D1([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 2*z3
       + 2*z3^2
       )

       + D1([1-z1])*Dd([1-z2]) * ( 3/2
       - 5*z3
       + 5*z3^2
       )

       + D2([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/24
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/8
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 5/8*z3
       + 5/8*z3^2
       )

       + ln(z3)^2*Dd([1-z2]) * ( [1-z1]^-1
       + 3/4*x^-1
       - 2*z3*[1-z1]^-1
       - 3/2*z3*x^-1
       + 2*z3^2*[1-z1]^-1
       + 3/2*z3^2*x^-1
       - T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       + 2*T(u1)*z3*[1-z1]^-1
       + 2*T(u1)*z3*x^-1
       - 2*T(u1)*z3^2*[1-z1]^-1
       - 2*T(u1)*z3^2*x^-1
       - T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 2*T(u2)*z3*[1-z1]^-1
       + 2*T(u2)*z3*x^-1
       - 2*T(u2)*z3^2*[1-z1]^-1
       - 2*T(u2)*z3^2*x^-1
       - 5/4*T(u3)*[1-z1]^-1
       - 5/4*T(u3)*x^-1
       + 5/2*T(u3)*z3*[1-z1]^-1
       + 5/2*T(u3)*z3*x^-1
       - 5/2*T(u3)*z3^2*[1-z1]^-1
       - 5/2*T(u3)*z3^2*x^-1
       - 3/4*T(u4)*[1-z1]^-1
       - 3/4*T(u4)*x^-1
       + 3/2*T(u4)*z3*[1-z1]^-1
       + 3/2*T(u4)*z3*x^-1
       - 3/2*T(u4)*z3^2*[1-z1]^-1
       - 3/2*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 1/4*z3
       - 1/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/8
       - 5/4*z3
       + 5/4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 3/2*[1-z1]^-1
       + x^-1
       - 3*z3*[1-z1]^-1
       - 2*z3*x^-1
       + 3*z3^2*[1-z1]^-1
       + 2*z3^2*x^-1
       - 2*T(u1)*[1-z1]^-1
       - 2*T(u1)*x^-1
       + 4*T(u1)*z3*[1-z1]^-1
       + 4*T(u1)*z3*x^-1
       - 4*T(u1)*z3^2*[1-z1]^-1
       - 4*T(u1)*z3^2*x^-1
       - 5/2*T(u2)*[1-z1]^-1
       - 5/2*T(u2)*x^-1
       + 5*T(u2)*z3*[1-z1]^-1
       + 5*T(u2)*z3*x^-1
       - 5*T(u2)*z3^2*[1-z1]^-1
       - 5*T(u2)*z3^2*x^-1
       - 5/2*T(u3)*[1-z1]^-1
       - 5/2*T(u3)*x^-1
       + 5*T(u3)*z3*[1-z1]^-1
       + 5*T(u3)*z3*x^-1
       - 5*T(u3)*z3^2*[1-z1]^-1
       - 5*T(u3)*z3^2*x^-1
       - 2*T(u4)*[1-z1]^-1
       - 2*T(u4)*x^-1
       + 4*T(u4)*z3*[1-z1]^-1
       + 4*T(u4)*z3*x^-1
       - 4*T(u4)*z3^2*[1-z1]^-1
       - 4*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 3/2*[1-z1]^-1
       - 3/2*x^-1
       + 3*z3*[1-z1]^-1
       + 3*z3*x^-1
       - 3*z3^2*[1-z1]^-1
       - 3*z3^2*x^-1
       + 5/2*T(u1)*[1-z1]^-1
       + 5/2*T(u1)*x^-1
       - 5*T(u1)*z3*[1-z1]^-1
       - 5*T(u1)*z3*x^-1
       + 5*T(u1)*z3^2*[1-z1]^-1
       + 5*T(u1)*z3^2*x^-1
       + 3*T(u2)*[1-z1]^-1
       + 3*T(u2)*x^-1
       - 6*T(u2)*z3*[1-z1]^-1
       - 6*T(u2)*z3*x^-1
       + 6*T(u2)*z3^2*[1-z1]^-1
       + 6*T(u2)*z3^2*x^-1
       + 3*T(u3)*[1-z1]^-1
       + 3*T(u3)*x^-1
       - 6*T(u3)*z3*[1-z1]^-1
       - 6*T(u3)*z3*x^-1
       + 6*T(u3)*z3^2*[1-z1]^-1
       + 6*T(u3)*z3^2*x^-1
       + 5/2*T(u4)*[1-z1]^-1
       + 5/2*T(u4)*x^-1
       - 5*T(u4)*z3*[1-z1]^-1
       - 5*T(u4)*z3*x^-1
       + 5*T(u4)*z3^2*[1-z1]^-1
       + 5*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( [1-z1]^-1
       - 2*z3*[1-z1]^-1
       + 2*z3^2*[1-z1]^-1
       - T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       + 2*T(u1)*z3*[1-z1]^-1
       + 2*T(u1)*z3*x^-1
       - 2*T(u1)*z3^2*[1-z1]^-1
       - 2*T(u1)*z3^2*x^-1
       - T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 2*T(u2)*z3*[1-z1]^-1
       + 2*T(u2)*z3*x^-1
       - 2*T(u2)*z3^2*[1-z1]^-1
       - 2*T(u2)*z3^2*x^-1
       - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       - 3/2*T(u4)*[1-z1]^-1
       - 3/2*T(u4)*x^-1
       + 3*T(u4)*z3*[1-z1]^-1
       + 3*T(u4)*z3*x^-1
       - 3*T(u4)*z3^2*[1-z1]^-1
       - 3*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 5/4*z3
       - 5/4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/6*pi^2
       + 13/4*z3
       - 1/3*z3*pi^2
       - 13/4*z3^2
       + 1/3*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * ( 1/2*x^-1
       - z3*x^-1
       + z3^2*x^-1
       )

       + ln(z3)*Dd([1-z2]) * ( 3/4*x^-1
       + 2*z3*[1-z1]^-1
       - 1/2*z3*x^-1
       - 2*z3^2*[1-z1]^-1
       + 1/2*z3^2*x^-1
       - 2*T(u1)*z3*[1-z1]^-1
       - 2*T(u1)*z3*x^-1
       + 2*T(u1)*z3^2*[1-z1]^-1
       + 2*T(u1)*z3^2*x^-1
       - 2*T(u2)*z3*[1-z1]^-1
       - 2*T(u2)*z3*x^-1
       + 2*T(u2)*z3^2*[1-z1]^-1
       + 2*T(u2)*z3^2*x^-1
       - 2*T(u3)*z3*[1-z1]^-1
       - 2*T(u3)*z3*x^-1
       + 2*T(u3)*z3^2*[1-z1]^-1
       + 2*T(u3)*z3^2*x^-1
       - 2*T(u4)*z3*[1-z1]^-1
       - 2*T(u4)*z3*x^-1
       + 2*T(u4)*z3^2*[1-z1]^-1
       + 2*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/24
       + 1/12*z3
       - 1/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/8
       - 1/4*z3
       + 1/4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/16
       - 5/8*z3
       + 5/8*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( [1-z1]^-1
       + 3/4*x^-1
       - 2*z3*[1-z1]^-1
       - 3/2*z3*x^-1
       + 2*z3^2*[1-z1]^-1
       + 3/2*z3^2*x^-1
       - 3/4*T(u1)*[1-z1]^-1
       - 3/4*T(u1)*x^-1
       + 3/2*T(u1)*z3*[1-z1]^-1
       + 3/2*T(u1)*z3*x^-1
       - 3/2*T(u1)*z3^2*[1-z1]^-1
       - 3/2*T(u1)*z3^2*x^-1
       - T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 2*T(u2)*z3*[1-z1]^-1
       + 2*T(u2)*z3*x^-1
       - 2*T(u2)*z3^2*[1-z1]^-1
       - 2*T(u2)*z3^2*x^-1
       - 5/4*T(u3)*[1-z1]^-1
       - 5/4*T(u3)*x^-1
       + 5/2*T(u3)*z3*[1-z1]^-1
       + 5/2*T(u3)*z3*x^-1
       - 5/2*T(u3)*z3^2*[1-z1]^-1
       - 5/2*T(u3)*z3^2*x^-1
       - T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       + 2*T(u4)*z3*[1-z1]^-1
       + 2*T(u4)*z3*x^-1
       - 2*T(u4)*z3^2*[1-z1]^-1
       - 2*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 3/2*[1-z1]^-1
       - 3/2*x^-1
       + 3*z3*[1-z1]^-1
       + 3*z3*x^-1
       - 3*z3^2*[1-z1]^-1
       - 3*z3^2*x^-1
       + 5/2*T(u1)*[1-z1]^-1
       + 5/2*T(u1)*x^-1
       - 5*T(u1)*z3*[1-z1]^-1
       - 5*T(u1)*z3*x^-1
       + 5*T(u1)*z3^2*[1-z1]^-1
       + 5*T(u1)*z3^2*x^-1
       + 3*T(u2)*[1-z1]^-1
       + 3*T(u2)*x^-1
       - 6*T(u2)*z3*[1-z1]^-1
       - 6*T(u2)*z3*x^-1
       + 6*T(u2)*z3^2*[1-z1]^-1
       + 6*T(u2)*z3^2*x^-1
       + 3*T(u3)*[1-z1]^-1
       + 3*T(u3)*x^-1
       - 6*T(u3)*z3*[1-z1]^-1
       - 6*T(u3)*z3*x^-1
       + 6*T(u3)*z3^2*[1-z1]^-1
       + 6*T(u3)*z3^2*x^-1
       + 5/2*T(u4)*[1-z1]^-1
       + 5/2*T(u4)*x^-1
       - 5*T(u4)*z3*[1-z1]^-1
       - 5*T(u4)*z3*x^-1
       + 5*T(u4)*z3^2*[1-z1]^-1
       + 5*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( [1-z1]^-1
       - 2*z3*[1-z1]^-1
       + 2*z3^2*[1-z1]^-1
       - 3/2*T(u1)*[1-z1]^-1
       - 3/2*T(u1)*x^-1
       + 3*T(u1)*z3*[1-z1]^-1
       + 3*T(u1)*z3*x^-1
       - 3*T(u1)*z3^2*[1-z1]^-1
       - 3*T(u1)*z3^2*x^-1
       - T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 2*T(u2)*z3*[1-z1]^-1
       + 2*T(u2)*z3*x^-1
       - 2*T(u2)*z3^2*[1-z1]^-1
       - 2*T(u2)*z3^2*x^-1
       - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       - T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       + 2*T(u4)*z3*[1-z1]^-1
       + 2*T(u4)*z3*x^-1
       - 2*T(u4)*z3^2*[1-z1]^-1
       - 2*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( 1/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/8
       + 5/4*z3
       - 5/4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 1/6*pi^2
       + 13/4*z3
       - 1/3*z3*pi^2
       - 13/4*z3^2
       + 1/3*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * ( 1/2*x^-1
       - z3*x^-1
       + z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 3/4*x^-1
       + 2*z3*[1-z1]^-1
       - 1/2*z3*x^-1
       - 2*z3^2*[1-z1]^-1
       + 1/2*z3^2*x^-1
       - 2*T(u1)*z3*[1-z1]^-1
       - 2*T(u1)*z3*x^-1
       + 2*T(u1)*z3^2*[1-z1]^-1
       + 2*T(u1)*z3^2*x^-1
       - 2*T(u2)*z3*[1-z1]^-1
       - 2*T(u2)*z3*x^-1
       + 2*T(u2)*z3^2*[1-z1]^-1
       + 2*T(u2)*z3^2*x^-1
       - 2*T(u3)*z3*[1-z1]^-1
       - 2*T(u3)*z3*x^-1
       + 2*T(u3)*z3^2*[1-z1]^-1
       + 2*T(u3)*z3^2*x^-1
       - 2*T(u4)*z3*[1-z1]^-1
       - 2*T(u4)*z3*x^-1
       + 2*T(u4)*z3^2*[1-z1]^-1
       + 2*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + ln(z1)^2*Dd([1-z2]) * ( 3/4*[1-z1]^-1
       + 3/4*x^-1
       - 3/2*z3*[1-z1]^-1
       - 3/2*z3*x^-1
       + 3/2*z3^2*[1-z1]^-1
       + 3/2*z3^2*x^-1
       - 3/2*T(u1)*[1-z1]^-1
       - 3/2*T(u1)*x^-1
       + 3*T(u1)*z3*[1-z1]^-1
       + 3*T(u1)*z3*x^-1
       - 3*T(u1)*z3^2*[1-z1]^-1
       - 3*T(u1)*z3^2*x^-1
       - 7/4*T(u2)*[1-z1]^-1
       - 7/4*T(u2)*x^-1
       + 7/2*T(u2)*z3*[1-z1]^-1
       + 7/2*T(u2)*z3*x^-1
       - 7/2*T(u2)*z3^2*[1-z1]^-1
       - 7/2*T(u2)*z3^2*x^-1
       - 7/4*T(u3)*[1-z1]^-1
       - 7/4*T(u3)*x^-1
       + 7/2*T(u3)*z3*[1-z1]^-1
       + 7/2*T(u3)*z3*x^-1
       - 7/2*T(u3)*z3^2*[1-z1]^-1
       - 7/2*T(u3)*z3^2*x^-1
       - 3/2*T(u4)*[1-z1]^-1
       - 3/2*T(u4)*x^-1
       + 3*T(u4)*z3*[1-z1]^-1
       + 3*T(u4)*z3*x^-1
       - 3*T(u4)*z3^2*[1-z1]^-1
       - 3*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 1/2*[1-z1]^-1
       + 1/2*x^-1
       - z3*[1-z1]^-1
       - z3*x^-1
       + z3^2*[1-z1]^-1
       + z3^2*x^-1
       + 2*T(u1)*[1-z1]^-1
       + 2*T(u1)*x^-1
       - 4*T(u1)*z3*[1-z1]^-1
       - 4*T(u1)*z3*x^-1
       + 4*T(u1)*z3^2*[1-z1]^-1
       + 4*T(u1)*z3^2*x^-1
       + 3/2*T(u2)*[1-z1]^-1
       + 3/2*T(u2)*x^-1
       - 3*T(u2)*z3*[1-z1]^-1
       - 3*T(u2)*z3*x^-1
       + 3*T(u2)*z3^2*[1-z1]^-1
       + 3*T(u2)*z3^2*x^-1
       + 3/2*T(u3)*[1-z1]^-1
       + 3/2*T(u3)*x^-1
       - 3*T(u3)*z3*[1-z1]^-1
       - 3*T(u3)*z3*x^-1
       + 3*T(u3)*z3^2*[1-z1]^-1
       + 3*T(u3)*z3^2*x^-1
       + 2*T(u4)*[1-z1]^-1
       + 2*T(u4)*x^-1
       - 4*T(u4)*z3*[1-z1]^-1
       - 4*T(u4)*z3*x^-1
       + 4*T(u4)*z3^2*[1-z1]^-1
       + 4*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - [1-z1]^-1
       - x^-1
       + 2*z3*[1-z1]^-1
       + 2*z3*x^-1
       - 2*z3^2*[1-z1]^-1
       - 2*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 3/2*[1-z1]^-1
       - 3/2*x^-1
       + 2*z3*[1-z1]^-1
       + 2*z3*x^-1
       - 2*z3^2*[1-z1]^-1
       - 2*z3^2*x^-1
       + 3*T(u1)*z3*[1-z1]^-1
       + 3*T(u1)*z3*x^-1
       - 3*T(u1)*z3^2*[1-z1]^-1
       - 3*T(u1)*z3^2*x^-1
       + 3*T(u2)*z3*[1-z1]^-1
       + 3*T(u2)*z3*x^-1
       - 3*T(u2)*z3^2*[1-z1]^-1
       - 3*T(u2)*z3^2*x^-1
       + 3*T(u3)*z3*[1-z1]^-1
       + 3*T(u3)*z3*x^-1
       - 3*T(u3)*z3^2*[1-z1]^-1
       - 3*T(u3)*z3^2*x^-1
       + 3*T(u4)*z3*[1-z1]^-1
       + 3*T(u4)*z3*x^-1
       - 3*T(u4)*z3^2*[1-z1]^-1
       - 3*T(u4)*z3^2*x^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 1/4*[1-z1]^-1
       - 3/4*x^-1
       - 1/2*z3*[1-z1]^-1
       + 3/2*z3*x^-1
       + 1/2*z3^2*[1-z1]^-1
       - 3/2*z3^2*x^-1
       - 1/4*T(u1)*[1-z1]^-1
       - 1/4*T(u1)*x^-1
       + 1/2*T(u1)*z3*[1-z1]^-1
       + 1/2*T(u1)*z3*x^-1
       - 1/2*T(u1)*z3^2*[1-z1]^-1
       - 1/2*T(u1)*z3^2*x^-1
       - 1/4*T(u2)*[1-z1]^-1
       - 1/4*T(u2)*x^-1
       + 1/2*T(u2)*z3*[1-z1]^-1
       + 1/2*T(u2)*z3*x^-1
       - 1/2*T(u2)*z3^2*[1-z1]^-1
       - 1/2*T(u2)*z3^2*x^-1
       - 3/4*T(u3)*[1-z1]^-1
       - 3/4*T(u3)*x^-1
       + 3/2*T(u3)*z3*[1-z1]^-1
       + 3/2*T(u3)*z3*x^-1
       - 3/2*T(u3)*z3^2*[1-z1]^-1
       - 3/2*T(u3)*z3^2*x^-1
       - 1/4*T(u4)*[1-z1]^-1
       - 1/4*T(u4)*x^-1
       + 1/2*T(u4)*z3*[1-z1]^-1
       + 1/2*T(u4)*z3*x^-1
       - 1/2*T(u4)*z3^2*[1-z1]^-1
       - 1/2*T(u4)*z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * ( x^-1
       - 2*z3*x^-1
       + 2*z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 3/2*x^-1
       + z3*[1-z1]^-1
       - 4*z3*x^-1
       - z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * ( 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * ( 1/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       - 1/2*T(u3)*[1-z1]^-1
       - 1/2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       - T(u3)*z3^2*x^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/4
       - 1/2*z3
       + 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/8
       - 5/4*z3
       + 5/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - 1/6*pi^2
       - 13/4*z3
       + 1/3*z3*pi^2
       + 13/4*z3^2
       - 1/3*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 2
       - 2/3*zeta3
       - 1/4*pi^2
       - 29/4*z3
       + 4/3*z3*zeta3
       + 5/6*z3*pi^2
       + 29/4*z3^2
       - 4/3*z3^2*zeta3
       - 5/6*z3^2*pi^2
       )

       + Dd([1-z2])*e^-2 * (  - 1/2*x^-1
       + z3*x^-1
       - z3^2*x^-1
       )

       + Dd([1-z2])*e^-1 * (  - 3/4*x^-1
       + 5/2*z3*x^-1
       - 5/2*z3^2*x^-1
       )

       + Dd([1-z2]) * (  - 1/2*[1-z1]^-1
       - 1/12*[1-z1]^-1*pi^2
       - 9/4*x^-1
       + 1/4*pi^2*x^-1
       - z3*[1-z1]^-1
       + 1/6*z3*[1-z1]^-1*pi^2
       + 11/2*z3*x^-1
       - 1/2*z3*pi^2*x^-1
       + z3^2*[1-z1]^-1
       - 1/6*z3^2*[1-z1]^-1*pi^2
       - 11/2*z3^2*x^-1
       + 1/2*z3^2*pi^2*x^-1
       + 1/2*T(u1)*[1-z1]^-1
       + 1/12*T(u1)*[1-z1]^-1*pi^2
       + 1/12*T(u1)*pi^2*x^-1
       + T(u1)*z3*[1-z1]^-1
       - 1/6*T(u1)*z3*[1-z1]^-1*pi^2
       + T(u1)*z3*x^-1
       - 1/6*T(u1)*z3*pi^2*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       + 1/6*T(u1)*z3^2*[1-z1]^-1*pi^2
       - T(u1)*z3^2*x^-1
       + 1/6*T(u1)*z3^2*pi^2*x^-1
       + 1/2*T(u2)*[1-z1]^-1
       + 1/12*T(u2)*[1-z1]^-1*pi^2
       + 1/12*T(u2)*pi^2*x^-1
       + T(u2)*z3*[1-z1]^-1
       - 1/6*T(u2)*z3*[1-z1]^-1*pi^2
       + T(u2)*z3*x^-1
       - 1/6*T(u2)*z3*pi^2*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       + 1/6*T(u2)*z3^2*[1-z1]^-1*pi^2
       - T(u2)*z3^2*x^-1
       + 1/6*T(u2)*z3^2*pi^2*x^-1
       + 1/2*T(u3)*[1-z1]^-1
       + 5/12*T(u3)*[1-z1]^-1*pi^2
       + 5/12*T(u3)*pi^2*x^-1
       + T(u3)*z3*[1-z1]^-1
       - 5/6*T(u3)*z3*[1-z1]^-1*pi^2
       + T(u3)*z3*x^-1
       - 5/6*T(u3)*z3*pi^2*x^-1
       - T(u3)*z3^2*[1-z1]^-1
       + 5/6*T(u3)*z3^2*[1-z1]^-1*pi^2
       - T(u3)*z3^2*x^-1
       + 5/6*T(u3)*z3^2*pi^2*x^-1
       + 1/2*T(u4)*[1-z1]^-1
       + 1/12*T(u4)*[1-z1]^-1*pi^2
       + 1/12*T(u4)*pi^2*x^-1
       + T(u4)*z3*[1-z1]^-1
       - 1/6*T(u4)*z3*[1-z1]^-1*pi^2
       + T(u4)*z3*x^-1
       - 1/6*T(u4)*z3*pi^2*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       + 1/6*T(u4)*z3^2*[1-z1]^-1*pi^2
       - T(u4)*z3^2*x^-1
       + 1/6*T(u4)*z3^2*pi^2*x^-1 ) );

id calqpGt31IFg  = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * (  - 2
       + 2*x^-1
       + z1
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 2
       - 2*x^-1
       - z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * (  - 2
       + 2*x^-1
       + z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 5
       + 5*x^-1
       + 3/2*z1
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * (  - 1/2
       + 1/2*x^-1
       + 1/4*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * ( 1
       - x^-1
       - 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 5/2
       - 5/2*x^-1
       - 3/4*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^-2 * (  - 1
       + x^-1
       + 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * (  - 5/2
       + 5/2*x^-1
       + 3/4*z1
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 13/2
       + 13/2*x^-1
       - 1/6*pi^2*x^-1
       + 1/6*pi^2
       + 2*z1
       - 1/12*z1*pi^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * ( 4
       - 4*x^-1
       - 2*z1
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 2
       + 2*x^-1
       + z1
       )

       + D1([1-z3])*Dd([1-z2])*e^-1 * ( 2
       - 2*x^-1
       - z1
       )

       + D1([1-z3])*Dd([1-z2]) * ( 5
       - 5*x^-1
       - 3/2*z1
       )

       + D2([1-z3])*Dd([1-z2]) * (  - 2
       + 2*x^-1
       + z1
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * (  - T(t1)*[1-z3]^-1*x^-1
       + T(t1)*[1-z3]^-1
       - 1/2*T(t1)*[1-z3]^-1*z1
       + 1/2*T(t1)*x^-1
       + 1/2*T(t1)*z3*x^-1
       )

       + ln(z3)^2*Dd([1-z2]) * (  - 3/2*[1-z3]^-1*x^-1
       + 3/2*[1-z3]^-1
       - 3/4*[1-z3]^-1*z1
       + 3/4*x^-1
       + 3/4*z3*x^-1
       + 5/2*T(t1)*[1-z3]^-1*x^-1
       - 5/2*T(t1)*[1-z3]^-1
       + 5/4*T(t1)*[1-z3]^-1*z1
       - 5/4*T(t1)*x^-1
       - 5/4*T(t1)*z3*x^-1
       + 2*T(t2)*[1-z3]^-1*x^-1
       - 2*T(t2)*[1-z3]^-1
       + T(t2)*[1-z3]^-1*z1
       - T(t2)*x^-1
       - T(t2)*z3*x^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( T(t1)*[1-z3]^-1*x^-1
       - T(t1)*[1-z3]^-1
       + 1/2*T(t1)*[1-z3]^-1*z1
       - 1/2*T(t1)*x^-1
       - 1/2*T(t1)*z3*x^-1
       + 2*T(t2)*[1-z3]^-1*x^-1
       - 2*T(t2)*[1-z3]^-1
       + T(t2)*[1-z3]^-1*z1
       - T(t2)*x^-1
       - T(t2)*z3*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * ( 3*[1-z3]^-1*x^-1
       - 3*[1-z3]^-1
       + 3/2*[1-z3]^-1*z1
       - 3/2*x^-1
       - 3/2*z3*x^-1
       - 6*T(t1)*[1-z3]^-1*x^-1
       + 6*T(t1)*[1-z3]^-1
       - 3*T(t1)*[1-z3]^-1*z1
       + 3*T(t1)*x^-1
       + 3*T(t1)*z3*x^-1
       - 5*T(t2)*[1-z3]^-1*x^-1
       + 5*T(t2)*[1-z3]^-1
       - 5/2*T(t2)*[1-z3]^-1*z1
       + 5/2*T(t2)*x^-1
       + 5/2*T(t2)*z3*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * (  - 2*[1-z3]^-1*x^-1
       + 2*[1-z3]^-1
       - [1-z3]^-1*z1
       + x^-1
       + z3*x^-1
       + 5*T(t1)*[1-z3]^-1*x^-1
       - 5*T(t1)*[1-z3]^-1
       + 5/2*T(t1)*[1-z3]^-1*z1
       - 5/2*T(t1)*x^-1
       - 5/2*T(t1)*z3*x^-1
       + 4*T(t2)*[1-z3]^-1*x^-1
       - 4*T(t2)*[1-z3]^-1
       + 2*T(t2)*[1-z3]^-1*z1
       - 2*T(t2)*x^-1
       - 2*T(t2)*z3*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * (  - T(t2)*[1-z3]^-1*x^-1
       + T(t2)*[1-z3]^-1
       - 1/2*T(t2)*[1-z3]^-1*z1
       + 1/2*T(t2)*x^-1
       + 1/2*T(t2)*z3*x^-1
       )

       + ln(z3)*Dd([1-z2])*e^-1 * (  - [1-z3]^-1*x^-1
       + [1-z3]^-1
       - 1/2*[1-z3]^-1*z1
       + 1/2*x^-1
       + 1/2*z3*x^-1
       )

       + ln(z3)*Dd([1-z2]) * ( 1
       - 1/2*[1-z3]^-1*x^-1
       + 1/2*[1-z3]^-1
       - 3/4*[1-z3]^-1*z1
       - 1/4*x^-1
       + 3/4*z3*x^-1
       - 2*T(t1)
       - 2*T(t1)*[1-z3]^-1*x^-1
       + 2*T(t1)*[1-z3]^-1
       + 2*T(t1)*x^-1
       - 2*T(t2)
       - 2*T(t2)*[1-z3]^-1*x^-1
       + 2*T(t2)*[1-z3]^-1
       + 2*T(t2)*x^-1
       )

       + ln([1-z3])^2*Dd([1-z2]) * (  - 1/2*[1-z3]^-1*x^-1
       + 1/2*[1-z3]^-1
       - 1/4*[1-z3]^-1*z1
       - 3/4*x^-1
       - 3/4*z3*x^-1
       + 1/2*T(t1)*[1-z3]^-1*x^-1
       - 1/2*T(t1)*[1-z3]^-1
       + 1/4*T(t1)*[1-z3]^-1*z1
       - 1/4*T(t1)*x^-1
       - 1/4*T(t1)*z3*x^-1
       + 1/2*T(t2)*[1-z3]^-1*x^-1
       - 1/2*T(t2)*[1-z3]^-1
       + 1/4*T(t2)*[1-z3]^-1*z1
       - 1/4*T(t2)*x^-1
       - 1/4*T(t2)*z3*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * ( 3*[1-z3]^-1*x^-1
       - 3*[1-z3]^-1
       + 3/2*[1-z3]^-1*z1
       + 1/2*x^-1
       + 1/2*z3*x^-1
       - 3*T(t1)*[1-z3]^-1*x^-1
       + 3*T(t1)*[1-z3]^-1
       - 3/2*T(t1)*[1-z3]^-1*z1
       + 3/2*T(t1)*x^-1
       + 3/2*T(t1)*z3*x^-1
       - 4*T(t2)*[1-z3]^-1*x^-1
       + 4*T(t2)*[1-z3]^-1
       - 2*T(t2)*[1-z3]^-1*z1
       + 2*T(t2)*x^-1
       + 2*T(t2)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 2*[1-z3]^-1*x^-1
       + 2*[1-z3]^-1
       - [1-z3]^-1*z1
       + 2*T(t1)*[1-z3]^-1*x^-1
       - 2*T(t1)*[1-z3]^-1
       + T(t1)*[1-z3]^-1*z1
       - T(t1)*x^-1
       - T(t1)*z3*x^-1
       + 2*T(t2)*[1-z3]^-1*x^-1
       - 2*T(t2)*[1-z3]^-1
       + T(t2)*[1-z3]^-1*z1
       - T(t2)*x^-1
       - T(t2)*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * ( x^-1
       + z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 1
       + [1-z3]^-1*x^-1
       - [1-z3]^-1
       + 5/2*x^-1
       + 3/2*z3*x^-1
       - T(t1)
       - T(t1)*[1-z3]^-1*x^-1
       + T(t1)*[1-z3]^-1
       + T(t1)*x^-1
       - T(t2)
       - T(t2)*[1-z3]^-1*x^-1
       + T(t2)*[1-z3]^-1
       + T(t2)*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * ( T(t1)*[1-z3]^-1*x^-1
       - T(t1)*[1-z3]^-1
       + 1/2*T(t1)*[1-z3]^-1*z1
       - 1/2*T(t1)*x^-1
       - 1/2*T(t1)*z3*x^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * ( 2/3
       - 2/3*x^-1
       - 1/3*z1
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1
       + x^-1
       + 1/2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1
       - x^-1
       - 1/2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 5/2
       - 5/2*x^-1
       - 3/4*z1
       )

       + ln(z1)^2*Dd([1-z2]) * (  - 7/2*[1-z3]^-1*x^-1
       + 7/2*[1-z3]^-1
       - 7/4*[1-z3]^-1*z1
       + 3/4*x^-1
       + 3/4*z3*x^-1
       + 7/2*T(t1)*[1-z3]^-1*x^-1
       - 7/2*T(t1)*[1-z3]^-1
       + 7/4*T(t1)*[1-z3]^-1*z1
       - 7/4*T(t1)*x^-1
       - 7/4*T(t1)*z3*x^-1
       + 3*T(t2)*[1-z3]^-1*x^-1
       - 3*T(t2)*[1-z3]^-1
       + 3/2*T(t2)*[1-z3]^-1*z1
       - 3/2*T(t2)*x^-1
       - 3/2*T(t2)*z3*x^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - 1/2*x^-1
       - 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + x^-1
       + 1/2*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 5/2
       + 5/2*x^-1
       + 3/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 5*[1-z3]^-1*x^-1
       - 5*[1-z3]^-1
       + 5/2*[1-z3]^-1*z1
       - 3/2*x^-1
       - 3/2*z3*x^-1
       - 6*T(t1)*[1-z3]^-1*x^-1
       + 6*T(t1)*[1-z3]^-1
       - 3*T(t1)*[1-z3]^-1*z1
       + 3*T(t1)*x^-1
       + 3*T(t1)*z3*x^-1
       - 5*T(t2)*[1-z3]^-1*x^-1
       + 5*T(t2)*[1-z3]^-1
       - 5/2*T(t2)*[1-z3]^-1*z1
       + 5/2*T(t2)*x^-1
       + 5/2*T(t2)*z3*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * ( T(t2)*[1-z3]^-1*x^-1
       - T(t2)*[1-z3]^-1
       + 1/2*T(t2)*[1-z3]^-1*z1
       - 1/2*T(t2)*x^-1
       - 1/2*T(t2)*z3*x^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1
       - x^-1
       - 1/2*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 5/2
       - 5/2*x^-1
       - 3/4*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 13/2
       - 13/2*x^-1
       + 1/6*pi^2*x^-1
       - 1/6*pi^2
       - 2*z1
       + 1/12*z1*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - x^-1
       - z3*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 1
       - 3*[1-z3]^-1*x^-1
       + 3*[1-z3]^-1
       - 1/2*x^-1
       - 3/2*z3*x^-1
       + 3*T(t1)
       + 3*T(t1)*[1-z3]^-1*x^-1
       - 3*T(t1)*[1-z3]^-1
       - 3*T(t1)*x^-1
       + 3*T(t2)
       + 3*T(t2)*[1-z3]^-1*x^-1
       - 3*T(t2)*[1-z3]^-1
       - 3*T(t2)*x^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * (  - 1/12
       + 1/12*x^-1
       + 1/24*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/4*x^-1
       - 1/8*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 5/8
       - 5/8*x^-1
       - 3/16*z1
       )

       + ln([1-z1])^2*Dd([1-z2]) * (  - 2*[1-z3]^-1*x^-1
       + 2*[1-z3]^-1
       - [1-z3]^-1*z1
       + 3/4*x^-1
       + 3/4*z3*x^-1
       + 2*T(t1)*[1-z3]^-1*x^-1
       - 2*T(t1)*[1-z3]^-1
       + T(t1)*[1-z3]^-1*z1
       - T(t1)*x^-1
       - T(t1)*z3*x^-1
       + 2*T(t2)*[1-z3]^-1*x^-1
       - 2*T(t2)*[1-z3]^-1
       + T(t2)*[1-z3]^-1*z1
       - T(t2)*x^-1
       - T(t2)*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1/2
       + 1/2*x^-1
       + 1/4*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 5/4
       + 5/4*x^-1
       + 3/8*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 13/4
       + 13/4*x^-1
       - 1/12*pi^2*x^-1
       + 1/12*pi^2
       + z1
       - 1/24*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * ( 1/2*x^-1
       + 1/2*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 1
       + 2*[1-z3]^-1*x^-1
       - 2*[1-z3]^-1
       - 1/4*x^-1
       + 3/4*z3*x^-1
       - 2*T(t1)
       - 2*T(t1)*[1-z3]^-1*x^-1
       + 2*T(t1)*[1-z3]^-1
       + 2*T(t1)*x^-1
       - 2*T(t2)
       - 2*T(t2)*[1-z3]^-1*x^-1
       + 2*T(t2)*[1-z3]^-1
       + 2*T(t2)*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * ( T(t1)*[1-z3]^-1*x^-1
       - T(t1)*[1-z3]^-1
       + 1/2*T(t1)*[1-z3]^-1*z1
       - 1/2*T(t1)*x^-1
       - 1/2*T(t1)*z3*x^-1
       )

       + Li2([1-z3]^-1*[1-z1])*Dd([1-z2]) * ( T(t2)*[1-z3]^-1*x^-1
       - T(t2)*[1-z3]^-1
       + 1/2*T(t2)*[1-z3]^-1*z1
       - 1/2*T(t2)*x^-1
       - 1/2*T(t2)*z3*x^-1
       )

       + Li2([1-z3]*[1-z1]^-1)*Dd([1-z2]) * (  - T(t1)*[1-z3]^-1*x^-1
       + T(t1)*[1-z3]^-1
       - 1/2*T(t1)*[1-z3]^-1*z1
       + 1/2*T(t1)*x^-1
       + 1/2*T(t1)*z3*x^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * (  - T(t2)*
         [1-z3]^-1*x^-1
       + T(t2)*[1-z3]^-1
       - 1/2*T(t2)*[1-z3]^-1*z1
       + 1/2*T(t2)*x^-1
       + 1/2*T(t2)*z3*x^-1
       )

       + Li2(z3)*Dd([1-z2]) * (  - T(t1)*[1-z3]^-1*x^-1
       + T(t1)*[1-z3]^-1
       - 1/2*T(t1)*[1-z3]^-1*z1
       + 1/2*T(t1)*x^-1
       + 1/2*T(t1)*z3*x^-1
       - T(t2)*[1-z3]^-1*x^-1
       + T(t2)*[1-z3]^-1
       - 1/2*T(t2)*[1-z3]^-1*z1
       + 1/2*T(t2)*x^-1
       + 1/2*T(t2)*z3*x^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-3 * ( 1/2
       - 1/2*x^-1
       - 1/4*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * ( 5/4
       - 5/4*x^-1
       - 3/8*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 13/4
       - 13/4*x^-1
       + 1/12*pi^2*x^-1
       - 1/12*pi^2
       - z1
       + 1/24*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 29/4
       - 29/4*x^-1
       + 4/3*zeta3*x^-1
       - 4/3*zeta3
       + 5/24*pi^2*x^-1
       - 5/24*pi^2
       - 2*z1
       + 2/3*z1*zeta3
       + 1/16*z1*pi^2
       )

       + Dd([1-z2])*e^-2 * (  - 1/2*x^-1
       - 1/2*z3*x^-1
       )

       + Dd([1-z2])*e^-1 * ( 1
       - 7/4*x^-1
       - 3/4*z3*x^-1
       )

       + Dd([1-z2]) * ( 3/4
       - [1-z3]^-1*x^-1
       + [1-z3]^-1
       + 2/3*[1-z3]^-1*pi^2*x^-1
       - 2/3*[1-z3]^-1*pi^2
       + 1/2*[1-z3]^-1*z1
       + 1/3*[1-z3]^-1*z1*pi^2
       - 13/4*x^-1
       - 1/4*pi^2*x^-1
       - 9/4*z3*x^-1
       - 1/4*z3*pi^2*x^-1
       + 3/2*T(t1)
       + T(t1)*[1-z3]^-1*x^-1
       - T(t1)*[1-z3]^-1
       - 1/2*T(t1)*[1-z3]^-1*pi^2*x^-1
       + 1/2*T(t1)*[1-z3]^-1*pi^2
       - 1/2*T(t1)*[1-z3]^-1*z1
       - 1/4*T(t1)*[1-z3]^-1*z1*pi^2
       - T(t1)*x^-1
       + 1/4*T(t1)*pi^2*x^-1
       + 1/4*T(t1)*z3*pi^2*x^-1
       + 3/2*T(t2)
       + T(t2)*[1-z3]^-1*x^-1
       - T(t2)*[1-z3]^-1
       - 1/2*T(t2)*[1-z3]^-1*pi^2*x^-1
       + 1/2*T(t2)*[1-z3]^-1*pi^2
       - 1/2*T(t2)*[1-z3]^-1*z1
       - 1/4*T(t2)*[1-z3]^-1*z1*pi^2
       - T(t2)*x^-1
       + 1/4*T(t2)*pi^2*x^-1
       + 1/4*T(t2)*z3*pi^2*x^-1 ) );

id calqpGt31IFqp = (  + ln(z3)^2*Dd([1-z2]) * ( 3/2*z3^-1*x^-1
       - 3/2*z3^-1
       + 3/4*z3^-1*z1
       - 3/2*x^-1
       + 3/4*z3*x^-1
       + 1/2*T(r1)*z3^-1*x^-1
       - 1/2*T(r1)*z3^-1
       + 1/4*T(r1)*z3^-1*z1
       - 1/2*T(r1)*x^-1
       + 1/4*T(r1)*z3*x^-1
       + 1/2*T(r2)*z3^-1*x^-1
       - 1/2*T(r2)*z3^-1
       + 1/4*T(r2)*z3^-1*z1
       - 1/2*T(r2)*x^-1
       + 1/4*T(r2)*z3*x^-1
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 2*T(r1)*z3^-1*x^-1
       - 2*T(r1)*z3^-1
       + T(r1)*z3^-1*z1
       - 2*T(r1)*x^-1
       + T(r1)*z3*x^-1
       + 3*T(r2)*z3^-1*x^-1
       - 3*T(r2)*z3^-1
       + 3/2*T(r2)*z3^-1*z1
       - 3*T(r2)*x^-1
       + 3/2*T(r2)*z3*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       - 1/2*z3*x^-1
       - 3*T(r1)*z3^-1*x^-1
       + 3*T(r1)*z3^-1
       - 3/2*T(r1)*z3^-1*z1
       + 3*T(r1)*x^-1
       - 3/2*T(r1)*z3*x^-1
       - 4*T(r2)*z3^-1*x^-1
       + 4*T(r2)*z3^-1
       - 2*T(r2)*z3^-1*z1
       + 4*T(r2)*x^-1
       - 2*T(r2)*z3*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 2*T(r1)*z3^-1*x^-1
       - 2*T(r1)*z3^-1
       + T(r1)*z3^-1*z1
       - 2*T(r1)*x^-1
       + T(r1)*z3*x^-1
       + 2*T(r2)*z3^-1*x^-1
       - 2*T(r2)*z3^-1
       + T(r2)*z3^-1*z1
       - 2*T(r2)*x^-1
       + T(r2)*z3*x^-1
       )

       + ln(z3)*Dd([1-z2])*e^-1 * (  - 2*z3^-1*x^-1
       + 2*z3^-1
       - z3^-1*z1
       + 2*x^-1
       - z3*x^-1
       )

       + ln(z3)*Dd([1-z2]) * (  - 1
       - 4*z3^-1*x^-1
       + 4*z3^-1
       - 3/2*z3^-1*z1
       + 4*x^-1
       - 3/2*z3*x^-1
       - T(r1)
       - T(r1)*z3^-1*x^-1
       + T(r1)*z3^-1
       + T(r1)*x^-1
       - T(r2)
       - T(r2)*z3^-1*x^-1
       + T(r2)*z3^-1
       + T(r2)*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * (  - T(r2)*z3^-1*x^-1
       + T(r2)*z3^-1
       - 1/2*T(r2)*z3^-1*z1
       + T(r2)*x^-1
       - 1/2*T(r2)*z3*x^-1
       )

       + ln([1-z3])^2*Dd([1-z2]) * (  - 3/2*z3^-1*x^-1
       + 3/2*z3^-1
       - 3/4*z3^-1*z1
       + 3/2*x^-1
       - 3/4*z3*x^-1
       + 5/2*T(r1)*z3^-1*x^-1
       - 5/2*T(r1)*z3^-1
       + 5/4*T(r1)*z3^-1*z1
       - 5/2*T(r1)*x^-1
       + 5/4*T(r1)*z3*x^-1
       + 2*T(r2)*z3^-1*x^-1
       - 2*T(r2)*z3^-1
       + T(r2)*z3^-1*z1
       - 2*T(r2)*x^-1
       + T(r2)*z3*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * ( 3*z3^-1*x^-1
       - 3*z3^-1
       + 3/2*z3^-1*z1
       - 3*x^-1
       + 3/2*z3*x^-1
       - 6*T(r1)*z3^-1*x^-1
       + 6*T(r1)*z3^-1
       - 3*T(r1)*z3^-1*z1
       + 6*T(r1)*x^-1
       - 3*T(r1)*z3*x^-1
       - 5*T(r2)*z3^-1*x^-1
       + 5*T(r2)*z3^-1
       - 5/2*T(r2)*z3^-1*z1
       + 5*T(r2)*x^-1
       - 5/2*T(r2)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 2*z3^-1*x^-1
       + 2*z3^-1
       - z3^-1*z1
       + 2*x^-1
       - z3*x^-1
       + 5*T(r1)*z3^-1*x^-1
       - 5*T(r1)*z3^-1
       + 5/2*T(r1)*z3^-1*z1
       - 5*T(r1)*x^-1
       + 5/2*T(r1)*z3*x^-1
       + 4*T(r2)*z3^-1*x^-1
       - 4*T(r2)*z3^-1
       + 2*T(r2)*z3^-1*z1
       - 4*T(r2)*x^-1
       + 2*T(r2)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * (  - T(r1)*z3^-1*x^-1
       + T(r1)*z3^-1
       - 1/2*T(r1)*z3^-1*z1
       + T(r1)*x^-1
       - 1/2*T(r1)*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * (  - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       - 1/2*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 1
       - 1/2*z3^-1*x^-1
       + 1/2*z3^-1
       - 3/4*z3^-1*z1
       + 1/2*x^-1
       - 3/4*z3*x^-1
       - 2*T(r1)
       - 2*T(r1)*z3^-1*x^-1
       + 2*T(r1)*z3^-1
       + 2*T(r1)*x^-1
       - 2*T(r2)
       - 2*T(r2)*z3^-1*x^-1
       + 2*T(r2)*z3^-1
       + 2*T(r2)*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * ( T(r2)*z3^-1*x^-1
       - T(r2)*z3^-1
       + 1/2*T(r2)*z3^-1*z1
       - T(r2)*x^-1
       + 1/2*T(r2)*z3*x^-1
       )

       + ln(z1)^2*Dd([1-z2]) * (  - 3/2*z3^-1*x^-1
       + 3/2*z3^-1
       - 3/4*z3^-1*z1
       + 3/2*x^-1
       - 3/4*z3*x^-1
       + 7/2*T(r1)*z3^-1*x^-1
       - 7/2*T(r1)*z3^-1
       + 7/4*T(r1)*z3^-1*z1
       - 7/2*T(r1)*x^-1
       + 7/4*T(r1)*z3*x^-1
       + 3*T(r2)*z3^-1*x^-1
       - 3*T(r2)*z3^-1
       + 3/2*T(r2)*z3^-1*z1
       - 3*T(r2)*x^-1
       + 3/2*T(r2)*z3*x^-1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 3*z3^-1*x^-1
       - 3*z3^-1
       + 3/2*z3^-1*z1
       - 3*x^-1
       + 3/2*z3*x^-1
       - 6*T(r1)*z3^-1*x^-1
       + 6*T(r1)*z3^-1
       - 3*T(r1)*z3^-1*z1
       + 6*T(r1)*x^-1
       - 3*T(r1)*z3*x^-1
       - 5*T(r2)*z3^-1*x^-1
       + 5*T(r2)*z3^-1
       - 5/2*T(r2)*z3^-1*z1
       + 5*T(r2)*x^-1
       - 5/2*T(r2)*z3*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * ( T(r1)*z3^-1*x^-1
       - T(r1)*z3^-1
       + 1/2*T(r1)*z3^-1*z1
       - T(r1)*x^-1
       + 1/2*T(r1)*z3*x^-1
       )

       + ln(z1)*Dd([1-z2])*e^-1 * ( 2*z3^-1*x^-1
       - 2*z3^-1
       + z3^-1*z1
       - 2*x^-1
       + z3*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 1
       + 2*z3^-1*x^-1
       - 2*z3^-1
       + 3/2*z3^-1*z1
       - 2*x^-1
       + 3/2*z3*x^-1
       + 3*T(r1)
       + 3*T(r1)*z3^-1*x^-1
       - 3*T(r1)*z3^-1
       - 3*T(r1)*x^-1
       + 3*T(r2)
       + 3*T(r2)*z3^-1*x^-1
       - 3*T(r2)*z3^-1
       - 3*T(r2)*x^-1
       )

       + ln([1-z1])^2*Dd([1-z2]) * (  - 3/2*z3^-1*x^-1
       + 3/2*z3^-1
       - 3/4*z3^-1*z1
       + 3/2*x^-1
       - 3/4*z3*x^-1
       + 2*T(r1)*z3^-1*x^-1
       - 2*T(r1)*z3^-1
       + T(r1)*z3^-1*z1
       - 2*T(r1)*x^-1
       + T(r1)*z3*x^-1
       + 2*T(r2)*z3^-1*x^-1
       - 2*T(r2)*z3^-1
       + T(r2)*z3^-1*z1
       - 2*T(r2)*x^-1
       + T(r2)*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * (  - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       - 1/2*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 1
       - 1/2*z3^-1*x^-1
       + 1/2*z3^-1
       - 3/4*z3^-1*z1
       + 1/2*x^-1
       - 3/4*z3*x^-1
       - 2*T(r1)
       - 2*T(r1)*z3^-1*x^-1
       + 2*T(r1)*z3^-1
       + 2*T(r1)*x^-1
       - 2*T(r2)
       - 2*T(r2)*z3^-1*x^-1
       + 2*T(r2)*z3^-1
       + 2*T(r2)*x^-1
       )

       + Li2(z3^-1*[1-z1])*Dd([1-z2]) * ( T(r2)*z3^-1*x^-1
       - T(r2)*z3^-1
       + 1/2*T(r2)*z3^-1*z1
       - T(r2)*x^-1
       + 1/2*T(r2)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * (  - T(r2)*z3^-1*x^-1
       + T(r2)*z3^-1
       - 1/2*T(r2)*z3^-1*z1
       + T(r2)*x^-1
       - 1/2*T(r2)*z3*x^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * ( T(r1)*z3^-1*x^-1
       - T(r1)*z3^-1
       + 1/2*T(r1)*z3^-1*z1
       - T(r1)*x^-1
       + 1/2*T(r1)*z3*x^-1
       )

       + Li2(z3*[1-z1]^-1)*Dd([1-z2]) * (  - T(r1)*z3^-1*x^-1
       + T(r1)*z3^-1
       - 1/2*T(r1)*z3^-1*z1
       + T(r1)*x^-1
       - 1/2*T(r1)*z3*x^-1
       )

       + Li2(z3)*Dd([1-z2]) * ( T(r1)*z3^-1*x^-1
       - T(r1)*z3^-1
       + 1/2*T(r1)*z3^-1*z1
       - T(r1)*x^-1
       + 1/2*T(r1)*z3*x^-1
       + T(r2)*z3^-1*x^-1
       - T(r2)*z3^-1
       + 1/2*T(r2)*z3^-1*z1
       - T(r2)*x^-1
       + 1/2*T(r2)*z3*x^-1
       )

       + Dd([1-z2])*e^-2 * ( z3^-1*x^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - x^-1
       + 1/2*z3*x^-1
       )

       + Dd([1-z2])*e^-1 * ( 1
       + 5/2*z3^-1*x^-1
       - 5/2*z3^-1
       + 3/4*z3^-1*z1
       - 5/2*x^-1
       + 3/4*z3*x^-1
       )

       + Dd([1-z2]) * ( 3/4
       + 11/2*z3^-1*x^-1
       - 11/2*z3^-1
       + 1/2*z3^-1*pi^2*x^-1
       - 1/2*z3^-1*pi^2
       + 5/2*z3^-1*z1
       + 1/4*z3^-1*z1*pi^2
       - 11/2*x^-1
       - 1/2*pi^2*x^-1
       + 9/4*z3*x^-1
       + 1/4*z3*pi^2*x^-1
       + 3/2*T(r1)
       + T(r1)*z3^-1*x^-1
       - T(r1)*z3^-1
       - 2/3*T(r1)*z3^-1*pi^2*x^-1
       + 2/3*T(r1)*z3^-1*pi^2
       - 1/2*T(r1)*z3^-1*z1
       - 1/3*T(r1)*z3^-1*z1*pi^2
       - T(r1)*x^-1
       + 2/3*T(r1)*pi^2*x^-1
       - 1/3*T(r1)*z3*pi^2*x^-1
       + 3/2*T(r2)
       + T(r2)*z3^-1*x^-1
       - T(r2)*z3^-1
       - 2/3*T(r2)*z3^-1*pi^2*x^-1
       + 2/3*T(r2)*z3^-1*pi^2
       - 1/2*T(r2)*z3^-1*z1
       - 1/3*T(r2)*z3^-1*z1*pi^2
       - T(r2)*x^-1
       + 2/3*T(r2)*pi^2*x^-1
       - 1/3*T(r2)*z3*pi^2*x^-1 ) );

id calgGh31IFqp  = (  + D0([1-z1])*ln(z3)*Dd([1-z2]) * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*z3
       - 1/3*z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 5/9
       + 13/9*z3
       - 13/9*z3^2
       )

       + D1([1-z1])*Dd([1-z2]) * ( 1/2
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/18
       + 5/9*z3
       - 5/9*z3^2
       )

       + ln(z3)*Dd([1-z2]) * ( 1/6*x^-1
       - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 5/18
       + 5/9*z3
       - 5/9*z3^2
       )

       + ln([1-z3])*Dd([1-z2]) * ( 1/6*x^-1
       - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * (  - 1/2*[1-z1]^-1
       - 1/2*x^-1
       + z3*[1-z1]^-1
       + z3*x^-1
       - z3^2*[1-z1]^-1
       - z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 1/2*x^-1
       - z3*x^-1
       + z3^2*x^-1
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/18
       - 5/9*z3
       + 5/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 14/27
       - 7/72*pi^2
       - 43/27*z3
       + 7/36*z3*pi^2
       + 43/27*z3^2
       - 7/36*z3^2*pi^2
       )

       + Dd([1-z2])*e^-1 * (  - 1/6*x^-1
       + 1/3*z3*x^-1
       - 1/3*z3^2*x^-1
       )

       + Dd([1-z2]) * (  - 5/9*x^-1
       + 13/9*z3*x^-1
       - 13/9*z3^2*x^-1 ) );

id calqpGh31IFg  = (  + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 1
       + x^-1
       + 1/2*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*x^-1
       - 1/6*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*x^-1
       + 1/6*z1
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 13/9
       + 13/9*x^-1
       + 5/9*z1
       )

       + D1([1-z3])*Dd([1-z2]) * ( 1
       - x^-1
       - 1/2*z1
       )

       + ln(z3)*Dd([1-z2]) * (  - 1/3*[1-z3]^-1*x^-1
       + 1/3*[1-z3]^-1
       - 1/6*[1-z3]^-1*z1
       + 1/6*x^-1
       + 1/6*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * ( 1/2*x^-1
       + 1/2*z3*x^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - 1/2*x^-1
       - 1/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/3
       + 1/3*x^-1
       + 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/3
       - 1/3*x^-1
       - 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 13/9
       - 13/9*x^-1
       - 5/9*z1
       )

       + ln(z1)*Dd([1-z2]) * (  - 1/2*x^-1
       - 1/2*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 5/9
       + 5/9*x^-1
       + 5/18*z1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 1/6*x^-1
       + 1/6*z3*x^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 5/9
       - 5/9*x^-1
       - 5/18*z1
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 43/27
       - 43/27*x^-1
       + 1/36*pi^2*x^-1
       - 1/36*pi^2
       - 14/27*z1
       + 1/72*z1*pi^2
       )

       + Dd([1-z2])*e^-1 * (  - 1/6*x^-1
       - 1/6*z3*x^-1
       )

       + Dd([1-z2]) * ( 1/3
       - 8/9*x^-1
       - 5/9*z3*x^-1 ) );

id calqpGh31IFqp = (  + ln(z3)*Dd([1-z2]) * (  - z3^-1*x^-1
       + z3^-1
       - 1/2*z3^-1*z1
       + x^-1
       - 1/2*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 1/3*z3^-1*x^-1
       + 1/3*z3^-1
       - 1/6*z3^-1*z1
       + 1/3*x^-1
       - 1/6*z3*x^-1
       )

       + ln(z1)*Dd([1-z2]) * ( z3^-1*x^-1
       - z3^-1
       + 1/2*z3^-1*z1
       - x^-1
       + 1/2*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 1/3*z3^-1*x^-1
       + 1/3*z3^-1
       - 1/6*z3^-1*z1
       + 1/3*x^-1
       - 1/6*z3*x^-1
       )

       + Dd([1-z2])*e^-1 * ( 1/3*z3^-1*x^-1
       - 1/3*z3^-1
       + 1/6*z3^-1*z1
       - 1/3*x^-1
       + 1/6*z3*x^-1
       )

       + Dd([1-z2]) * ( 1/3
       + 13/9*z3^-1*x^-1
       - 13/9*z3^-1
       + 5/9*z3^-1*z1
       - 13/9*x^-1
       + 5/9*z3*x^-1 ) );

id calqD31IFg    = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e^-1 * ( 2
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z3])*D2([1-z1])*Dd([1-z2]) * (  - 2
       )

       + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * ( 3
       - 6*[1-z1]^-1
       + 3*z1
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 3
       + 6*[1-z1]^-1
       - 3*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * ( 2
       - 4*[1-z1]^-1
       + 2*z1
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * ( 35/12
       - 11/6*[1-z1]^-1
       - 13/12*z1
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * ( 1
       + z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 23/12
       + 1/12*z1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4/3*zeta3
       - 11/72*pi^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z1
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * ( 17/12
       + 5/12*z1
       )

       + D0([1-z3])*Dd([1-z2]) * ( 11/12
       - 1/4*pi^2
       - 11/12*z1
       - 1/4*z1*pi^2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e^-1 * ( 2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z1])*D2([1-z3])*Dd([1-z2]) * (  - 2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * (  - 11/3
       + 11/6*z3^-1
       + 11/6*[1-z3]^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*z3
       + 2*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * (  - 4
       + 2*z3^-1
       + 2*z3
       - 2*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-3 * ( 1/2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 11/6
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/4*pi^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 4/3*zeta3
       - 11/72*pi^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-2 * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*z3^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/2*z3^-1*pi^2
       - pi^2
       + 1/2*z3*pi^2
       - 1/2*z3^2*pi^2
       )

       + D1([1-z3])*D1([1-z1])*Dd([1-z2]) * (  - 4
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * (  - 4
       + 8*[1-z1]^-1
       - 4*z1
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 2
       + 2*z1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D1([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       - z1
       )

       + D1([1-z3])*Dd([1-z2]) * (  - 23/12
       + 1/12*z1
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * ( 8
       - 4*z3^-1
       - 4*[1-z3]^-1
       - 4*z3
       + 4*z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 8
       - 4*z3^-1
       - 4*z3
       + 4*z3^2
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D1([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 2*z3^-1
       + 2*z3
       - 2*z3^2
       )

       + D1([1-z1])*Dd([1-z2]) * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       )

       + D2([1-z3])*Dd([1-z2]) * ( 1
       + z1
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 11/12
       )

       + D2([1-z1])*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*z3
       + 2*z3^2
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       )

       + D3([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 2/3
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( 2*T(u3)*z3^-1*[1-z1]^-1
       - T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       - 4*T(u3)*[1-z1]^-1
       - T(u3)*x^-1
       + 2*T(u3)*z3*[1-z1]^-1
       + 2*T(u3)*z3*x^-1
       - 2*T(u3)*z3^2*[1-z1]^-1
       - 2*T(u3)*z3^2*x^-1
       + 2*T(u4)*z3^-1*[1-z1]^-1
       - T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       - 4*T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       + 2*T(u4)*z3*[1-z1]^-1
       + 2*T(u4)*z3*x^-1
       - 2*T(u4)*z3^2*[1-z1]^-1
       - 2*T(u4)*z3^2*x^-1
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       - 2/3*z3^-1
       - 2/3*[1-z3]^-1
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 1/2*z3^-1
       - 1/2*[1-z3]^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       + 11/12*z3^-1
       + 11/12*[1-z3]^-1
       + 11/12*z3
       - 11/12*z3^2
       )

       + ln(z3)^2*Dd([1-z2]) * ( 9/2*z3^-1*[1-z1]^-1
       - 5/4*z3^-1
       - 5/4*z3^-1*z1
       + 9/2*[1-z3]^-1*[1-z1]^-1
       - 5/4*[1-z3]^-1
       - 5/4*[1-z3]^-1*z1
       - 9*[1-z1]^-1
       - 5/4*x^-1
       + 9/2*z3*[1-z1]^-1
       + 5/2*z3*x^-1
       - 9/2*z3^2*[1-z1]^-1
       - 5/2*z3^2*x^-1
       - 9/2*T(u1)*z3^-1*[1-z1]^-1
       + 9/4*T(u1)*z3^-1
       + 9/4*T(u1)*z3^-1*z1
       - 9/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 9/4*T(u1)*[1-z3]^-1
       + 9/4*T(u1)*[1-z3]^-1*z1
       + 9*T(u1)*[1-z1]^-1
       + 9/4*T(u1)*x^-1
       - 9/2*T(u1)*z3*[1-z1]^-1
       - 9/2*T(u1)*z3*x^-1
       + 9/2*T(u1)*z3^2*[1-z1]^-1
       + 9/2*T(u1)*z3^2*x^-1
       - 9/2*T(u2)*z3^-1*[1-z1]^-1
       + 9/4*T(u2)*z3^-1
       + 9/4*T(u2)*z3^-1*z1
       - 9/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 9/4*T(u2)*[1-z3]^-1
       + 9/4*T(u2)*[1-z3]^-1*z1
       + 9*T(u2)*[1-z1]^-1
       + 9/4*T(u2)*x^-1
       - 9/2*T(u2)*z3*[1-z1]^-1
       - 9/2*T(u2)*z3*x^-1
       + 9/2*T(u2)*z3^2*[1-z1]^-1
       + 9/2*T(u2)*z3^2*x^-1
       - 11/2*T(u3)*z3^-1*[1-z1]^-1
       + 11/4*T(u3)*z3^-1
       + 11/4*T(u3)*z3^-1*z1
       - 11/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 11/4*T(u3)*[1-z3]^-1
       + 11/4*T(u3)*[1-z3]^-1*z1
       + 11*T(u3)*[1-z1]^-1
       + 11/4*T(u3)*x^-1
       - 11/2*T(u3)*z3*[1-z1]^-1
       - 11/2*T(u3)*z3*x^-1
       + 11/2*T(u3)*z3^2*[1-z1]^-1
       + 11/2*T(u3)*z3^2*x^-1
       - 9/2*T(u4)*z3^-1*[1-z1]^-1
       + 9/4*T(u4)*z3^-1
       + 9/4*T(u4)*z3^-1*z1
       - 9/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 9/4*T(u4)*[1-z3]^-1
       + 9/4*T(u4)*[1-z3]^-1*z1
       + 9*T(u4)*[1-z1]^-1
       + 9/4*T(u4)*x^-1
       - 9/2*T(u4)*z3*[1-z1]^-1
       - 9/2*T(u4)*z3*x^-1
       + 9/2*T(u4)*z3^2*[1-z1]^-1
       + 9/2*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 1/2*z3^-1
       - 1/2*[1-z3]^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       + 11/6*z3^-1
       + 11/6*[1-z3]^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 6*z3^-1*[1-z1]^-1
       - 2*z3^-1
       - 2*z3^-1*z1
       + 6*[1-z3]^-1*[1-z1]^-1
       - 2*[1-z3]^-1
       - 2*[1-z3]^-1*z1
       - 12*[1-z1]^-1
       - 2*x^-1
       + 6*z3*[1-z1]^-1
       + 4*z3*x^-1
       - 6*z3^2*[1-z1]^-1
       - 4*z3^2*x^-1
       - 8*T(u1)*z3^-1*[1-z1]^-1
       + 4*T(u1)*z3^-1
       + 4*T(u1)*z3^-1*z1
       - 8*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 4*T(u1)*[1-z3]^-1
       + 4*T(u1)*[1-z3]^-1*z1
       + 16*T(u1)*[1-z1]^-1
       + 4*T(u1)*x^-1
       - 8*T(u1)*z3*[1-z1]^-1
       - 8*T(u1)*z3*x^-1
       + 8*T(u1)*z3^2*[1-z1]^-1
       + 8*T(u1)*z3^2*x^-1
       - 10*T(u2)*z3^-1*[1-z1]^-1
       + 5*T(u2)*z3^-1
       + 5*T(u2)*z3^-1*z1
       - 10*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 5*T(u2)*[1-z3]^-1
       + 5*T(u2)*[1-z3]^-1*z1
       + 20*T(u2)*[1-z1]^-1
       + 5*T(u2)*x^-1
       - 10*T(u2)*z3*[1-z1]^-1
       - 10*T(u2)*z3*x^-1
       + 10*T(u2)*z3^2*[1-z1]^-1
       + 10*T(u2)*z3^2*x^-1
       - 8*T(u3)*z3^-1*[1-z1]^-1
       + 4*T(u3)*z3^-1
       + 4*T(u3)*z3^-1*z1
       - 8*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 4*T(u3)*[1-z3]^-1
       + 4*T(u3)*[1-z3]^-1*z1
       + 16*T(u3)*[1-z1]^-1
       + 4*T(u3)*x^-1
       - 8*T(u3)*z3*[1-z1]^-1
       - 8*T(u3)*z3*x^-1
       + 8*T(u3)*z3^2*[1-z1]^-1
       + 8*T(u3)*z3^2*x^-1
       - 8*T(u4)*z3^-1*[1-z1]^-1
       + 4*T(u4)*z3^-1
       + 4*T(u4)*z3^-1*z1
       - 8*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 4*T(u4)*[1-z3]^-1
       + 4*T(u4)*[1-z3]^-1*z1
       + 16*T(u4)*[1-z1]^-1
       + 4*T(u4)*x^-1
       - 8*T(u4)*z3*[1-z1]^-1
       - 8*T(u4)*z3*x^-1
       + 8*T(u4)*z3^2*[1-z1]^-1
       + 8*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 7*z3^-1*[1-z1]^-1
       + 7/2*z3^-1
       + 7/2*z3^-1*z1
       - 7*[1-z3]^-1*[1-z1]^-1
       + 7/2*[1-z3]^-1
       + 7/2*[1-z3]^-1*z1
       + 14*[1-z1]^-1
       + 7/2*x^-1
       - 7*z3*[1-z1]^-1
       - 7*z3*x^-1
       + 7*z3^2*[1-z1]^-1
       + 7*z3^2*x^-1
       + 13*T(u1)*z3^-1*[1-z1]^-1
       - 13/2*T(u1)*z3^-1
       - 13/2*T(u1)*z3^-1*z1
       + 13*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 13/2*T(u1)*[1-z3]^-1
       - 13/2*T(u1)*[1-z3]^-1*z1
       - 26*T(u1)*[1-z1]^-1
       - 13/2*T(u1)*x^-1
       + 13*T(u1)*z3*[1-z1]^-1
       + 13*T(u1)*z3*x^-1
       - 13*T(u1)*z3^2*[1-z1]^-1
       - 13*T(u1)*z3^2*x^-1
       + 15*T(u2)*z3^-1*[1-z1]^-1
       - 15/2*T(u2)*z3^-1
       - 15/2*T(u2)*z3^-1*z1
       + 15*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 15/2*T(u2)*[1-z3]^-1
       - 15/2*T(u2)*[1-z3]^-1*z1
       - 30*T(u2)*[1-z1]^-1
       - 15/2*T(u2)*x^-1
       + 15*T(u2)*z3*[1-z1]^-1
       + 15*T(u2)*z3*x^-1
       - 15*T(u2)*z3^2*[1-z1]^-1
       - 15*T(u2)*z3^2*x^-1
       + 15*T(u3)*z3^-1*[1-z1]^-1
       - 15/2*T(u3)*z3^-1
       - 15/2*T(u3)*z3^-1*z1
       + 15*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 15/2*T(u3)*[1-z3]^-1
       - 15/2*T(u3)*[1-z3]^-1*z1
       - 30*T(u3)*[1-z1]^-1
       - 15/2*T(u3)*x^-1
       + 15*T(u3)*z3*[1-z1]^-1
       + 15*T(u3)*z3*x^-1
       - 15*T(u3)*z3^2*[1-z1]^-1
       - 15*T(u3)*z3^2*x^-1
       + 15*T(u4)*z3^-1*[1-z1]^-1
       - 15/2*T(u4)*z3^-1
       - 15/2*T(u4)*z3^-1*z1
       + 15*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 15/2*T(u4)*[1-z3]^-1
       - 15/2*T(u4)*[1-z3]^-1*z1
       - 30*T(u4)*[1-z1]^-1
       - 15/2*T(u4)*x^-1
       + 15*T(u4)*z3*[1-z1]^-1
       + 15*T(u4)*z3*x^-1
       - 15*T(u4)*z3^2*[1-z1]^-1
       - 15*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 8*z3^-1*[1-z1]^-1
       - 2*z3^-1
       - 2*z3^-1*z1
       + 8*[1-z3]^-1*[1-z1]^-1
       - 2*[1-z3]^-1
       - 2*[1-z3]^-1*z1
       - 16*[1-z1]^-1
       - 2*x^-1
       + 8*z3*[1-z1]^-1
       + 4*z3*x^-1
       - 8*z3^2*[1-z1]^-1
       - 4*z3^2*x^-1
       - 8*T(u1)*z3^-1*[1-z1]^-1
       + 4*T(u1)*z3^-1
       + 4*T(u1)*z3^-1*z1
       - 8*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 4*T(u1)*[1-z3]^-1
       + 4*T(u1)*[1-z3]^-1*z1
       + 16*T(u1)*[1-z1]^-1
       + 4*T(u1)*x^-1
       - 8*T(u1)*z3*[1-z1]^-1
       - 8*T(u1)*z3*x^-1
       + 8*T(u1)*z3^2*[1-z1]^-1
       + 8*T(u1)*z3^2*x^-1
       - 8*T(u2)*z3^-1*[1-z1]^-1
       + 4*T(u2)*z3^-1
       + 4*T(u2)*z3^-1*z1
       - 8*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 4*T(u2)*[1-z3]^-1
       + 4*T(u2)*[1-z3]^-1*z1
       + 16*T(u2)*[1-z1]^-1
       + 4*T(u2)*x^-1
       - 8*T(u2)*z3*[1-z1]^-1
       - 8*T(u2)*z3*x^-1
       + 8*T(u2)*z3^2*[1-z1]^-1
       + 8*T(u2)*z3^2*x^-1
       - 8*T(u3)*z3^-1*[1-z1]^-1
       + 4*T(u3)*z3^-1
       + 4*T(u3)*z3^-1*z1
       - 8*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 4*T(u3)*[1-z3]^-1
       + 4*T(u3)*[1-z3]^-1*z1
       + 16*T(u3)*[1-z1]^-1
       + 4*T(u3)*x^-1
       - 8*T(u3)*z3*[1-z1]^-1
       - 8*T(u3)*z3*x^-1
       + 8*T(u3)*z3^2*[1-z1]^-1
       + 8*T(u3)*z3^2*x^-1
       - 10*T(u4)*z3^-1*[1-z1]^-1
       + 5*T(u4)*z3^-1
       + 5*T(u4)*z3^-1*z1
       - 10*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 5*T(u4)*[1-z3]^-1
       + 5*T(u4)*[1-z3]^-1*z1
       + 20*T(u4)*[1-z1]^-1
       + 5*T(u4)*x^-1
       - 10*T(u4)*z3*[1-z1]^-1
       - 10*T(u4)*z3*x^-1
       + 10*T(u4)*z3^2*[1-z1]^-1
       + 10*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( 2*T(u1)*z3^-1*[1-z1]^-1
       - T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       - 4*T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       + 2*T(u1)*z3*[1-z1]^-1
       + 2*T(u1)*z3*x^-1
       - 2*T(u1)*z3^2*[1-z1]^-1
       - 2*T(u1)*z3^2*x^-1
       + 2*T(u2)*z3^-1*[1-z1]^-1
       - T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       - 4*T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 2*T(u2)*z3*[1-z1]^-1
       + 2*T(u2)*z3*x^-1
       - 2*T(u2)*z3^2*[1-z1]^-1
       - 2*T(u2)*z3^2*x^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2
       - z3^-1
       - [1-z3]^-1
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*z3^-1
       - 11/6*[1-z3]^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       + 1/2*z3^-1*pi^2
       + 1/2*[1-z3]^-1*pi^2
       - pi^2
       + 1/2*z3*pi^2
       - 1/2*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * (  - z3^-1
       - z3^-1*z1
       - [1-z3]^-1
       - [1-z3]^-1*z1
       - x^-1
       + 2*z3*x^-1
       - 2*z3^2*x^-1
       )

       + ln(z3)*Dd([1-z2]) * (  - 9/2
       + 7/12*z3^-1
       - 29/12*z3^-1*z1
       + 7/12*[1-z3]^-1
       - 29/12*[1-z3]^-1*z1
       - 29/12*x^-1
       + 11/6*z3*x^-1
       - 11/6*z3^2*x^-1
       + 13/2*T(u1)
       - 5/2*T(u1)*z3^-1
       + 5/2*T(u1)*z3^-1*z1
       - 5/2*T(u1)*[1-z3]^-1
       + 5/2*T(u1)*[1-z3]^-1*z1
       + 5/2*T(u1)*x^-1
       + 13/2*T(u2)
       - 5/2*T(u2)*z3^-1
       + 5/2*T(u2)*z3^-1*z1
       - 5/2*T(u2)*[1-z3]^-1
       + 5/2*T(u2)*[1-z3]^-1*z1
       + 5/2*T(u2)*x^-1
       + 13/2*T(u3)
       - 5/2*T(u3)*z3^-1
       + 5/2*T(u3)*z3^-1*z1
       - 5/2*T(u3)*[1-z3]^-1
       + 5/2*T(u3)*[1-z3]^-1*z1
       + 5/2*T(u3)*x^-1
       + 13/2*T(u4)
       - 5/2*T(u4)*z3^-1
       + 5/2*T(u4)*z3^-1*z1
       - 5/2*T(u4)*[1-z3]^-1
       + 5/2*T(u4)*[1-z3]^-1*z1
       + 5/2*T(u4)*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( 2*T(u2)*z3^-1*[1-z1]^-1
       - T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       - 4*T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 2*T(u2)*z3*[1-z1]^-1
       + 2*T(u2)*z3*x^-1
       - 2*T(u2)*z3^2*[1-z1]^-1
       - 2*T(u2)*z3^2*x^-1
       + 2*T(u4)*z3^-1*[1-z1]^-1
       - T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       - 4*T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       + 2*T(u4)*z3*[1-z1]^-1
       + 2*T(u4)*z3*x^-1
       - 2*T(u4)*z3^2*[1-z1]^-1
       - 2*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       - 2/3*z3^-1
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       + 11/12*z3^-1
       + 11/12*z3
       - 11/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 9/2*z3^-1*[1-z1]^-1
       - 5/4*z3^-1
       - 5/4*z3^-1*z1
       + 9/2*[1-z3]^-1*[1-z1]^-1
       - 9/4*[1-z3]^-1
       - 9/4*[1-z3]^-1*z1
       - 9*[1-z1]^-1
       - 5/4*x^-1
       + 9/2*z3*[1-z1]^-1
       + 5/2*z3*x^-1
       - 9/2*z3^2*[1-z1]^-1
       - 5/2*z3^2*x^-1
       - 9/2*T(u1)*z3^-1*[1-z1]^-1
       + 9/4*T(u1)*z3^-1
       + 9/4*T(u1)*z3^-1*z1
       - 9/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 9/4*T(u1)*[1-z3]^-1
       + 9/4*T(u1)*[1-z3]^-1*z1
       + 9*T(u1)*[1-z1]^-1
       + 9/4*T(u1)*x^-1
       - 9/2*T(u1)*z3*[1-z1]^-1
       - 9/2*T(u1)*z3*x^-1
       + 9/2*T(u1)*z3^2*[1-z1]^-1
       + 9/2*T(u1)*z3^2*x^-1
       - 9/2*T(u2)*z3^-1*[1-z1]^-1
       + 9/4*T(u2)*z3^-1
       + 9/4*T(u2)*z3^-1*z1
       - 9/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 9/4*T(u2)*[1-z3]^-1
       + 9/4*T(u2)*[1-z3]^-1*z1
       + 9*T(u2)*[1-z1]^-1
       + 9/4*T(u2)*x^-1
       - 9/2*T(u2)*z3*[1-z1]^-1
       - 9/2*T(u2)*z3*x^-1
       + 9/2*T(u2)*z3^2*[1-z1]^-1
       + 9/2*T(u2)*z3^2*x^-1
       - 11/2*T(u3)*z3^-1*[1-z1]^-1
       + 11/4*T(u3)*z3^-1
       + 11/4*T(u3)*z3^-1*z1
       - 11/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 11/4*T(u3)*[1-z3]^-1
       + 11/4*T(u3)*[1-z3]^-1*z1
       + 11*T(u3)*[1-z1]^-1
       + 11/4*T(u3)*x^-1
       - 11/2*T(u3)*z3*[1-z1]^-1
       - 11/2*T(u3)*z3*x^-1
       + 11/2*T(u3)*z3^2*[1-z1]^-1
       + 11/2*T(u3)*z3^2*x^-1
       - 9/2*T(u4)*z3^-1*[1-z1]^-1
       + 9/4*T(u4)*z3^-1
       + 9/4*T(u4)*z3^-1*z1
       - 9/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 9/4*T(u4)*[1-z3]^-1
       + 9/4*T(u4)*[1-z3]^-1*z1
       + 9*T(u4)*[1-z1]^-1
       + 9/4*T(u4)*x^-1
       - 9/2*T(u4)*z3*[1-z1]^-1
       - 9/2*T(u4)*z3*x^-1
       + 9/2*T(u4)*z3^2*[1-z1]^-1
       + 9/2*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 7*z3^-1*[1-z1]^-1
       + 7/2*z3^-1
       + 7/2*z3^-1*z1
       - 15*[1-z3]^-1*[1-z1]^-1
       + 15/2*[1-z3]^-1
       + 15/2*[1-z3]^-1*z1
       + 14*[1-z1]^-1
       + 7/2*x^-1
       - 7*z3*[1-z1]^-1
       - 7*z3*x^-1
       + 7*z3^2*[1-z1]^-1
       + 7*z3^2*x^-1
       + 15*T(u1)*z3^-1*[1-z1]^-1
       - 15/2*T(u1)*z3^-1
       - 15/2*T(u1)*z3^-1*z1
       + 15*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 15/2*T(u1)*[1-z3]^-1
       - 15/2*T(u1)*[1-z3]^-1*z1
       - 30*T(u1)*[1-z1]^-1
       - 15/2*T(u1)*x^-1
       + 15*T(u1)*z3*[1-z1]^-1
       + 15*T(u1)*z3*x^-1
       - 15*T(u1)*z3^2*[1-z1]^-1
       - 15*T(u1)*z3^2*x^-1
       + 15*T(u2)*z3^-1*[1-z1]^-1
       - 15/2*T(u2)*z3^-1
       - 15/2*T(u2)*z3^-1*z1
       + 15*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 15/2*T(u2)*[1-z3]^-1
       - 15/2*T(u2)*[1-z3]^-1*z1
       - 30*T(u2)*[1-z1]^-1
       - 15/2*T(u2)*x^-1
       + 15*T(u2)*z3*[1-z1]^-1
       + 15*T(u2)*z3*x^-1
       - 15*T(u2)*z3^2*[1-z1]^-1
       - 15*T(u2)*z3^2*x^-1
       + 15*T(u3)*z3^-1*[1-z1]^-1
       - 15/2*T(u3)*z3^-1
       - 15/2*T(u3)*z3^-1*z1
       + 15*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 15/2*T(u3)*[1-z3]^-1
       - 15/2*T(u3)*[1-z3]^-1*z1
       - 30*T(u3)*[1-z1]^-1
       - 15/2*T(u3)*x^-1
       + 15*T(u3)*z3*[1-z1]^-1
       + 15*T(u3)*z3*x^-1
       - 15*T(u3)*z3^2*[1-z1]^-1
       - 15*T(u3)*z3^2*x^-1
       + 13*T(u4)*z3^-1*[1-z1]^-1
       - 13/2*T(u4)*z3^-1
       - 13/2*T(u4)*z3^-1*z1
       + 13*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 13/2*T(u4)*[1-z3]^-1
       - 13/2*T(u4)*[1-z3]^-1*z1
       - 26*T(u4)*[1-z1]^-1
       - 13/2*T(u4)*x^-1
       + 13*T(u4)*z3*[1-z1]^-1
       + 13*T(u4)*z3*x^-1
       - 13*T(u4)*z3^2*[1-z1]^-1
       - 13*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 8*z3^-1*[1-z1]^-1
       - 2*z3^-1
       - 2*z3^-1*z1
       + 8*[1-z3]^-1*[1-z1]^-1
       - 4*[1-z3]^-1
       - 4*[1-z3]^-1*z1
       - 16*[1-z1]^-1
       - 2*x^-1
       + 8*z3*[1-z1]^-1
       + 4*z3*x^-1
       - 8*z3^2*[1-z1]^-1
       - 4*z3^2*x^-1
       - 10*T(u1)*z3^-1*[1-z1]^-1
       + 5*T(u1)*z3^-1
       + 5*T(u1)*z3^-1*z1
       - 10*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 5*T(u1)*[1-z3]^-1
       + 5*T(u1)*[1-z3]^-1*z1
       + 20*T(u1)*[1-z1]^-1
       + 5*T(u1)*x^-1
       - 10*T(u1)*z3*[1-z1]^-1
       - 10*T(u1)*z3*x^-1
       + 10*T(u1)*z3^2*[1-z1]^-1
       + 10*T(u1)*z3^2*x^-1
       - 8*T(u2)*z3^-1*[1-z1]^-1
       + 4*T(u2)*z3^-1
       + 4*T(u2)*z3^-1*z1
       - 8*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 4*T(u2)*[1-z3]^-1
       + 4*T(u2)*[1-z3]^-1*z1
       + 16*T(u2)*[1-z1]^-1
       + 4*T(u2)*x^-1
       - 8*T(u2)*z3*[1-z1]^-1
       - 8*T(u2)*z3*x^-1
       + 8*T(u2)*z3^2*[1-z1]^-1
       + 8*T(u2)*z3^2*x^-1
       - 8*T(u3)*z3^-1*[1-z1]^-1
       + 4*T(u3)*z3^-1
       + 4*T(u3)*z3^-1*z1
       - 8*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 4*T(u3)*[1-z3]^-1
       + 4*T(u3)*[1-z3]^-1*z1
       + 16*T(u3)*[1-z1]^-1
       + 4*T(u3)*x^-1
       - 8*T(u3)*z3*[1-z1]^-1
       - 8*T(u3)*z3*x^-1
       + 8*T(u3)*z3^2*[1-z1]^-1
       + 8*T(u3)*z3^2*x^-1
       - 8*T(u4)*z3^-1*[1-z1]^-1
       + 4*T(u4)*z3^-1
       + 4*T(u4)*z3^-1*z1
       - 8*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 4*T(u4)*[1-z3]^-1
       + 4*T(u4)*[1-z3]^-1*z1
       + 16*T(u4)*[1-z1]^-1
       + 4*T(u4)*x^-1
       - 8*T(u4)*z3*[1-z1]^-1
       - 8*T(u4)*z3*x^-1
       + 8*T(u4)*z3^2*[1-z1]^-1
       + 8*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( 2*T(u1)*z3^-1*[1-z1]^-1
       - T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       - 4*T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       + 2*T(u1)*z3*[1-z1]^-1
       + 2*T(u1)*z3*x^-1
       - 2*T(u1)*z3^2*[1-z1]^-1
       - 2*T(u1)*z3^2*x^-1
       + 2*T(u3)*z3^-1*[1-z1]^-1
       - T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       - 4*T(u3)*[1-z1]^-1
       - T(u3)*x^-1
       + 2*T(u3)*z3*[1-z1]^-1
       + 2*T(u3)*z3*x^-1
       - 2*T(u3)*z3^2*[1-z1]^-1
       - 2*T(u3)*z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*z3^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       + 1/2*z3^-1*pi^2
       - pi^2
       + 1/2*z3*pi^2
       - 1/2*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * (  - z3^-1
       - z3^-1*z1
       - x^-1
       + 2*z3*x^-1
       - 2*z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 9/2
       + 7/12*z3^-1
       - 29/12*z3^-1*z1
       + 5/2*[1-z3]^-1
       - 5/2*[1-z3]^-1*z1
       - 29/12*x^-1
       + 11/6*z3*x^-1
       - 11/6*z3^2*x^-1
       + 13/2*T(u1)
       - 5/2*T(u1)*z3^-1
       + 5/2*T(u1)*z3^-1*z1
       - 5/2*T(u1)*[1-z3]^-1
       + 5/2*T(u1)*[1-z3]^-1*z1
       + 5/2*T(u1)*x^-1
       + 13/2*T(u2)
       - 5/2*T(u2)*z3^-1
       + 5/2*T(u2)*z3^-1*z1
       - 5/2*T(u2)*[1-z3]^-1
       + 5/2*T(u2)*[1-z3]^-1*z1
       + 5/2*T(u2)*x^-1
       + 13/2*T(u3)
       - 5/2*T(u3)*z3^-1
       + 5/2*T(u3)*z3^-1*z1
       - 5/2*T(u3)*[1-z3]^-1
       + 5/2*T(u3)*[1-z3]^-1*z1
       + 5/2*T(u3)*x^-1
       + 13/2*T(u4)
       - 5/2*T(u4)*z3^-1
       + 5/2*T(u4)*z3^-1*z1
       - 5/2*T(u4)*[1-z3]^-1
       + 5/2*T(u4)*[1-z3]^-1*z1
       + 5/2*T(u4)*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - 2*T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       + 4*T(u2)*[1-z1]^-1
       + T(u2)*x^-1
       - 2*T(u2)*z3*[1-z1]^-1
       - 2*T(u2)*z3*x^-1
       + 2*T(u2)*z3^2*[1-z1]^-1
       + 2*T(u2)*z3^2*x^-1
       - 2*T(u4)*z3^-1*[1-z1]^-1
       + T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       + 4*T(u4)*[1-z1]^-1
       + T(u4)*x^-1
       - 2*T(u4)*z3*[1-z1]^-1
       - 2*T(u4)*z3*x^-1
       + 2*T(u4)*z3^2*[1-z1]^-1
       + 2*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - 2*T(u3)*z3^-1*[1-z1]^-1
       + T(u3)*z3^-1
       + T(u3)*z3^-1*z1
       - 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + T(u3)*[1-z3]^-1
       + T(u3)*[1-z3]^-1*z1
       + 4*T(u3)*[1-z1]^-1
       + T(u3)*x^-1
       - 2*T(u3)*z3*[1-z1]^-1
       - 2*T(u3)*z3*x^-1
       + 2*T(u3)*z3^2*[1-z1]^-1
       + 2*T(u3)*z3^2*x^-1
       - 2*T(u4)*z3^-1*[1-z1]^-1
       + T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       + 4*T(u4)*[1-z1]^-1
       + T(u4)*x^-1
       - 2*T(u4)*z3*[1-z1]^-1
       - 2*T(u4)*z3*x^-1
       + 2*T(u4)*z3^2*[1-z1]^-1
       + 2*T(u4)*z3^2*x^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * (  - 4/3
       + 8/3*[1-z1]^-1
       - 4/3*z1
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 2
       - 4*[1-z1]^-1
       + 2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 3/2
       + 3*[1-z1]^-1
       - 3/2*z1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * (  - 47/24
       + 11/12*[1-z1]^-1
       + 25/24*z1
       )

       + ln(z1)^2*Dd([1-z2]) * ( 11/2*z3^-1*[1-z1]^-1
       - 11/4*z3^-1
       - 11/4*z3^-1*z1
       + 23/2*[1-z3]^-1*[1-z1]^-1
       - 23/4*[1-z3]^-1
       - 23/4*[1-z3]^-1*z1
       - 11*[1-z1]^-1
       - 11/4*x^-1
       + 11/2*z3*[1-z1]^-1
       + 11/2*z3*x^-1
       - 11/2*z3^2*[1-z1]^-1
       - 11/2*z3^2*x^-1
       - 19/2*T(u1)*z3^-1*[1-z1]^-1
       + 19/4*T(u1)*z3^-1
       + 19/4*T(u1)*z3^-1*z1
       - 19/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 19/4*T(u1)*[1-z3]^-1
       + 19/4*T(u1)*[1-z3]^-1*z1
       + 19*T(u1)*[1-z1]^-1
       + 19/4*T(u1)*x^-1
       - 19/2*T(u1)*z3*[1-z1]^-1
       - 19/2*T(u1)*z3*x^-1
       + 19/2*T(u1)*z3^2*[1-z1]^-1
       + 19/2*T(u1)*z3^2*x^-1
       - 19/2*T(u2)*z3^-1*[1-z1]^-1
       + 19/4*T(u2)*z3^-1
       + 19/4*T(u2)*z3^-1*z1
       - 19/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 19/4*T(u2)*[1-z3]^-1
       + 19/4*T(u2)*[1-z3]^-1*z1
       + 19*T(u2)*[1-z1]^-1
       + 19/4*T(u2)*x^-1
       - 19/2*T(u2)*z3*[1-z1]^-1
       - 19/2*T(u2)*z3*x^-1
       + 19/2*T(u2)*z3^2*[1-z1]^-1
       + 19/2*T(u2)*z3^2*x^-1
       - 21/2*T(u3)*z3^-1*[1-z1]^-1
       + 21/4*T(u3)*z3^-1
       + 21/4*T(u3)*z3^-1*z1
       - 21/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 21/4*T(u3)*[1-z3]^-1
       + 21/4*T(u3)*[1-z3]^-1*z1
       + 21*T(u3)*[1-z1]^-1
       + 21/4*T(u3)*x^-1
       - 21/2*T(u3)*z3*[1-z1]^-1
       - 21/2*T(u3)*z3*x^-1
       + 21/2*T(u3)*z3^2*[1-z1]^-1
       + 21/2*T(u3)*z3^2*x^-1
       - 19/2*T(u4)*z3^-1*[1-z1]^-1
       + 19/4*T(u4)*z3^-1
       + 19/4*T(u4)*z3^-1*z1
       - 19/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 19/4*T(u4)*[1-z3]^-1
       + 19/4*T(u4)*[1-z3]^-1*z1
       + 19*T(u4)*[1-z1]^-1
       + 19/4*T(u4)*x^-1
       - 19/2*T(u4)*z3*[1-z1]^-1
       - 19/2*T(u4)*z3*x^-1
       + 19/2*T(u4)*z3^2*[1-z1]^-1
       + 19/2*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 5/4
       + 5/2*[1-z1]^-1
       - 5/4*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 3/2
       - 3*[1-z1]^-1
       + 3/2*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 29/12
       - 11/6*[1-z1]^-1
       - 7/12*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 7*z3^-1*[1-z1]^-1
       + 7/2*z3^-1
       + 7/2*z3^-1*z1
       - 13*[1-z3]^-1*[1-z1]^-1
       + 13/2*[1-z3]^-1
       + 13/2*[1-z3]^-1*z1
       + 14*[1-z1]^-1
       + 7/2*x^-1
       - 7*z3*[1-z1]^-1
       - 7*z3*x^-1
       + 7*z3^2*[1-z1]^-1
       + 7*z3^2*x^-1
       + 15*T(u1)*z3^-1*[1-z1]^-1
       - 15/2*T(u1)*z3^-1
       - 15/2*T(u1)*z3^-1*z1
       + 15*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 15/2*T(u1)*[1-z3]^-1
       - 15/2*T(u1)*[1-z3]^-1*z1
       - 30*T(u1)*[1-z1]^-1
       - 15/2*T(u1)*x^-1
       + 15*T(u1)*z3*[1-z1]^-1
       + 15*T(u1)*z3*x^-1
       - 15*T(u1)*z3^2*[1-z1]^-1
       - 15*T(u1)*z3^2*x^-1
       + 13*T(u2)*z3^-1*[1-z1]^-1
       - 13/2*T(u2)*z3^-1
       - 13/2*T(u2)*z3^-1*z1
       + 13*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 13/2*T(u2)*[1-z3]^-1
       - 13/2*T(u2)*[1-z3]^-1*z1
       - 26*T(u2)*[1-z1]^-1
       - 13/2*T(u2)*x^-1
       + 13*T(u2)*z3*[1-z1]^-1
       + 13*T(u2)*z3*x^-1
       - 13*T(u2)*z3^2*[1-z1]^-1
       - 13*T(u2)*z3^2*x^-1
       + 15*T(u3)*z3^-1*[1-z1]^-1
       - 15/2*T(u3)*z3^-1
       - 15/2*T(u3)*z3^-1*z1
       + 15*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 15/2*T(u3)*[1-z3]^-1
       - 15/2*T(u3)*[1-z3]^-1*z1
       - 30*T(u3)*[1-z1]^-1
       - 15/2*T(u3)*x^-1
       + 15*T(u3)*z3*[1-z1]^-1
       + 15*T(u3)*z3*x^-1
       - 15*T(u3)*z3^2*[1-z1]^-1
       - 15*T(u3)*z3^2*x^-1
       + 15*T(u4)*z3^-1*[1-z1]^-1
       - 15/2*T(u4)*z3^-1
       - 15/2*T(u4)*z3^-1*z1
       + 15*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 15/2*T(u4)*[1-z3]^-1
       - 15/2*T(u4)*[1-z3]^-1*z1
       - 30*T(u4)*[1-z1]^-1
       - 15/2*T(u4)*x^-1
       + 15*T(u4)*z3*[1-z1]^-1
       + 15*T(u4)*z3*x^-1
       - 15*T(u4)*z3^2*[1-z1]^-1
       - 15*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - 2*T(u1)*z3^-1*[1-z1]^-1
       + T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       + 4*T(u1)*[1-z1]^-1
       + T(u1)*x^-1
       - 2*T(u1)*z3*[1-z1]^-1
       - 2*T(u1)*z3*x^-1
       + 2*T(u1)*z3^2*[1-z1]^-1
       + 2*T(u1)*z3^2*x^-1
       - 2*T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       + 4*T(u2)*[1-z1]^-1
       + T(u2)*x^-1
       - 2*T(u2)*z3*[1-z1]^-1
       - 2*T(u2)*z3*x^-1
       + 2*T(u2)*z3^2*[1-z1]^-1
       + 2*T(u2)*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - 2*T(u1)*z3^-1*[1-z1]^-1
       + T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       + 4*T(u1)*[1-z1]^-1
       + T(u1)*x^-1
       - 2*T(u1)*z3*[1-z1]^-1
       - 2*T(u1)*z3*x^-1
       + 2*T(u1)*z3^2*[1-z1]^-1
       + 2*T(u1)*z3^2*x^-1
       - 2*T(u3)*z3^-1*[1-z1]^-1
       + T(u3)*z3^-1
       + T(u3)*z3^-1*z1
       - 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + T(u3)*[1-z3]^-1
       + T(u3)*[1-z3]^-1*z1
       + 4*T(u3)*[1-z1]^-1
       + T(u3)*x^-1
       - 2*T(u3)*z3*[1-z1]^-1
       - 2*T(u3)*z3*x^-1
       + 2*T(u3)*z3^2*[1-z1]^-1
       + 2*T(u3)*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1
       + 2*[1-z1]^-1
       - z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 23/12
       + 11/6*[1-z1]^-1
       + 1/12*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 11/12
       - 2/3*[1-z1]^-1*pi^2
       + 1/3*pi^2
       + 11/12*z1
       + 1/3*z1*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - 4*z3^-1*[1-z1]^-1
       + 2*z3^-1
       + 2*z3^-1*z1
       + 8*[1-z1]^-1
       + 2*x^-1
       - 4*z3*[1-z1]^-1
       - 4*z3*x^-1
       + 4*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * ( 8
       - 11/6*z3^-1*[1-z1]^-1
       - 19/12*z3^-1
       + 41/12*z3^-1*z1
       - 9/2*[1-z3]^-1
       + 9/2*[1-z3]^-1*z1
       + 11/3*[1-z1]^-1
       + 41/12*x^-1
       - 11/6*z3*[1-z1]^-1
       - 11/6*z3*x^-1
       + 11/6*z3^2*[1-z1]^-1
       + 11/6*z3^2*x^-1
       - 12*T(u1)
       + 9/2*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9/2*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       - 9/2*T(u1)*x^-1
       - 12*T(u2)
       + 9/2*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 9/2*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       - 9/2*T(u2)*x^-1
       - 12*T(u3)
       + 9/2*T(u3)*z3^-1
       - 9/2*T(u3)*z3^-1*z1
       + 9/2*T(u3)*[1-z3]^-1
       - 9/2*T(u3)*[1-z3]^-1*z1
       - 9/2*T(u3)*x^-1
       - 12*T(u4)
       + 9/2*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 9/2*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       - 9/2*T(u4)*x^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * ( 1/3
       + 1/3*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/2
       - 1/2*z1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 23/24
       + 1/24*z1
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 9/2*z3^-1*[1-z1]^-1
       - 5/4*z3^-1
       - 5/4*z3^-1*z1
       + 9/2*[1-z3]^-1*[1-z1]^-1
       - 9/4*[1-z3]^-1
       - 9/4*[1-z3]^-1*z1
       - 9*[1-z1]^-1
       - 5/4*x^-1
       + 9/2*z3*[1-z1]^-1
       + 5/2*z3*x^-1
       - 9/2*z3^2*[1-z1]^-1
       - 5/2*z3^2*x^-1
       - 9/2*T(u1)*z3^-1*[1-z1]^-1
       + 9/4*T(u1)*z3^-1
       + 9/4*T(u1)*z3^-1*z1
       - 9/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 9/4*T(u1)*[1-z3]^-1
       + 9/4*T(u1)*[1-z3]^-1*z1
       + 9*T(u1)*[1-z1]^-1
       + 9/4*T(u1)*x^-1
       - 9/2*T(u1)*z3*[1-z1]^-1
       - 9/2*T(u1)*z3*x^-1
       + 9/2*T(u1)*z3^2*[1-z1]^-1
       + 9/2*T(u1)*z3^2*x^-1
       - 9/2*T(u2)*z3^-1*[1-z1]^-1
       + 9/4*T(u2)*z3^-1
       + 9/4*T(u2)*z3^-1*z1
       - 9/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 9/4*T(u2)*[1-z3]^-1
       + 9/4*T(u2)*[1-z3]^-1*z1
       + 9*T(u2)*[1-z1]^-1
       + 9/4*T(u2)*x^-1
       - 9/2*T(u2)*z3*[1-z1]^-1
       - 9/2*T(u2)*z3*x^-1
       + 9/2*T(u2)*z3^2*[1-z1]^-1
       + 9/2*T(u2)*z3^2*x^-1
       - 11/2*T(u3)*z3^-1*[1-z1]^-1
       + 11/4*T(u3)*z3^-1
       + 11/4*T(u3)*z3^-1*z1
       - 11/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 11/4*T(u3)*[1-z3]^-1
       + 11/4*T(u3)*[1-z3]^-1*z1
       + 11*T(u3)*[1-z1]^-1
       + 11/4*T(u3)*x^-1
       - 11/2*T(u3)*z3*[1-z1]^-1
       - 11/2*T(u3)*z3*x^-1
       + 11/2*T(u3)*z3^2*[1-z1]^-1
       + 11/2*T(u3)*z3^2*x^-1
       - 9/2*T(u4)*z3^-1*[1-z1]^-1
       + 9/4*T(u4)*z3^-1
       + 9/4*T(u4)*z3^-1*z1
       - 9/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 9/4*T(u4)*[1-z3]^-1
       + 9/4*T(u4)*[1-z3]^-1*z1
       + 9*T(u4)*[1-z1]^-1
       + 9/4*T(u4)*x^-1
       - 9/2*T(u4)*z3*[1-z1]^-1
       - 9/2*T(u4)*z3*x^-1
       + 9/2*T(u4)*z3^2*[1-z1]^-1
       + 9/2*T(u4)*z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 17/12
       + 5/12*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 11/12
       - 1/4*pi^2
       - 11/12*z1
       - 1/4*z1*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * (  - z3^-1
       - z3^-1*z1
       - x^-1
       + 2*z3*x^-1
       - 2*z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 5
       + 7/12*z3^-1
       - 29/12*z3^-1*z1
       + 5/2*[1-z3]^-1
       - 5/2*[1-z3]^-1*z1
       - 29/12*x^-1
       + 11/6*z3*x^-1
       - 11/6*z3^2*x^-1
       + 7*T(u1)
       - 5/2*T(u1)*z3^-1
       + 5/2*T(u1)*z3^-1*z1
       - 5/2*T(u1)*[1-z3]^-1
       + 5/2*T(u1)*[1-z3]^-1*z1
       + 5/2*T(u1)*x^-1
       + 7*T(u2)
       - 5/2*T(u2)*z3^-1
       + 5/2*T(u2)*z3^-1*z1
       - 5/2*T(u2)*[1-z3]^-1
       + 5/2*T(u2)*[1-z3]^-1*z1
       + 5/2*T(u2)*x^-1
       + 7*T(u3)
       - 5/2*T(u3)*z3^-1
       + 5/2*T(u3)*z3^-1*z1
       - 5/2*T(u3)*[1-z3]^-1
       + 5/2*T(u3)*[1-z3]^-1*z1
       + 5/2*T(u3)*x^-1
       + 7*T(u4)
       - 5/2*T(u4)*z3^-1
       + 5/2*T(u4)*z3^-1*z1
       - 5/2*T(u4)*[1-z3]^-1
       + 5/2*T(u4)*[1-z3]^-1*z1
       + 5/2*T(u4)*x^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * (  - T(u2)*z3^-1*
         [1-z1]^-1
       + 1/2*T(u2)*z3^-1
       + 1/2*T(u2)*z3^-1*z1
       - T(u2)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u2)*[1-z3]^-1
       + 1/2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       - T(u3)*z3^-1*[1-z1]^-1
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * ( T(u2)*z3^-1*[1-z1]^-1
       - 1/2*T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + T(u2)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       + T(u4)*z3^-1*[1-z1]^-1
       - 1/2*T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + T(u4)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       - 2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * (  - T(u3)*z3^-1*
         [1-z1]^-1
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       - T(u4)*z3^-1*[1-z1]^-1
       + 1/2*T(u4)*z3^-1
       + 1/2*T(u4)*z3^-1*z1
       - T(u4)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u4)*[1-z3]^-1
       + 1/2*T(u4)*[1-z3]^-1*z1
       + 2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * (  - T(u1)*z3^-1*
         [1-z1]^-1
       + 1/2*T(u1)*z3^-1
       + 1/2*T(u1)*z3^-1*z1
       - T(u1)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u1)*[1-z3]^-1
       + 1/2*T(u1)*[1-z3]^-1*z1
       + 2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       - T(u3)*z3^-1*[1-z1]^-1
       + 1/2*T(u3)*z3^-1
       + 1/2*T(u3)*z3^-1*z1
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       + 1/2*T(u3)*[1-z3]^-1
       + 1/2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * ( T(u1)*z3^-1*[1-z1]^-1
       - 1/2*T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + T(u1)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       + T(u4)*z3^-1*[1-z1]^-1
       - 1/2*T(u4)*z3^-1
       - 1/2*T(u4)*z3^-1*z1
       + T(u4)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u4)*[1-z3]^-1
       - 1/2*T(u4)*[1-z3]^-1*z1
       - 2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * ( T(u1)*z3^-1*
         [1-z1]^-1
       - 1/2*T(u1)*z3^-1
       - 1/2*T(u1)*z3^-1*z1
       + T(u1)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u1)*[1-z3]^-1
       - 1/2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       + T(u2)*z3^-1*[1-z1]^-1
       - 1/2*T(u2)*z3^-1
       - 1/2*T(u2)*z3^-1*z1
       + T(u2)*[1-z3]^-1*[1-z1]^-1
       - 1/2*T(u2)*[1-z3]^-1
       - 1/2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + Li3([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - [1-z1]^-1
       + 1/2*z1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * (  - 1/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 11/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/8*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3*zeta3
       + 11/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/18*zeta3
       - 1/480*pi^4
       )

       + Dd([1-z3])*Dd([1-z2])*e^-3 * (  - 1/4
       - 1/4*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 7/6
       - 2/3*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 11/12
       + 1/8*pi^2
       + 11/12*z1
       + 1/8*z1*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 2/3*zeta3
       + 29/144*pi^2
       + 2/3*z1*zeta3
       - 7/144*z1*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1
       + 1/2*z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/12
       - 1/4*z3^-1*pi^2
       + 1/2*pi^2
       - 1/4*z3*pi^2
       + 1/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 11/36
       - 7/3*z3^-1*zeta3
       - 11/72*z3^-1*pi^2
       - [1-z3]^-1*zeta3
       + 14/3*zeta3
       + 11/36*pi^2
       + 1/6*z3
       - 7/3*z3*zeta3
       - 11/72*z3*pi^2
       - 1/6*z3^2
       + 7/3*z3^2*zeta3
       + 11/72*z3^2*pi^2
       )

       + Dd([1-z2])*e^-2 * ( 1/2*z3^-1
       + 1/2*z3^-1*z1
       + 1/2*x^-1
       - z3*x^-1
       + z3^2*x^-1
       )

       + Dd([1-z2])*e^-1 * (  - 1
       + 17/12*z3^-1
       + 5/12*z3^-1*z1
       + 5/12*x^-1
       - 11/6*z3*x^-1
       + 11/6*z3^2*x^-1
       )

       + Dd([1-z2]) * ( 1
       - 4/3*z3^-1*[1-z1]^-1*pi^2
       + 17/12*z3^-1
       + 5/12*z3^-1*pi^2
       - 11/12*z3^-1*z1
       + 5/12*z3^-1*z1*pi^2
       - 4/3*[1-z3]^-1*[1-z1]^-1*pi^2
       + 1/2*[1-z3]^-1
       + 2/3*[1-z3]^-1*pi^2
       + 2/3*[1-z3]^-1*z1*pi^2
       - 1/2*[1-z1]^-1
       + 8/3*[1-z1]^-1*pi^2
       - 11/12*x^-1
       + 5/12*pi^2*x^-1
       - 4/3*z3*[1-z1]^-1*pi^2
       - 5/6*z3*pi^2*x^-1
       + 4/3*z3^2*[1-z1]^-1*pi^2
       + 5/6*z3^2*pi^2*x^-1
       - 4*T(u1)
       + 4/3*T(u1)*z3^-1*[1-z1]^-1*pi^2
       - 1/2*T(u1)*z3^-1
       - 2/3*T(u1)*z3^-1*pi^2
       - 2/3*T(u1)*z3^-1*z1*pi^2
       + 4/3*T(u1)*[1-z3]^-1*[1-z1]^-1*pi^2
       - 1/2*T(u1)*[1-z3]^-1
       - 2/3*T(u1)*[1-z3]^-1*pi^2
       - 2/3*T(u1)*[1-z3]^-1*z1*pi^2
       + 1/2*T(u1)*[1-z1]^-1
       - 8/3*T(u1)*[1-z1]^-1*pi^2
       - 2/3*T(u1)*pi^2*x^-1
       + 4/3*T(u1)*z3*[1-z1]^-1*pi^2
       + 4/3*T(u1)*z3*pi^2*x^-1
       - 4/3*T(u1)*z3^2*[1-z1]^-1*pi^2
       - 4/3*T(u1)*z3^2*pi^2*x^-1
       - 4*T(u2)
       + 4/3*T(u2)*z3^-1*[1-z1]^-1*pi^2
       - 1/2*T(u2)*z3^-1
       - 2/3*T(u2)*z3^-1*pi^2
       - 2/3*T(u2)*z3^-1*z1*pi^2
       + 4/3*T(u2)*[1-z3]^-1*[1-z1]^-1*pi^2
       - 1/2*T(u2)*[1-z3]^-1
       - 2/3*T(u2)*[1-z3]^-1*pi^2
       - 2/3*T(u2)*[1-z3]^-1*z1*pi^2
       + 1/2*T(u2)*[1-z1]^-1
       - 8/3*T(u2)*[1-z1]^-1*pi^2
       - 2/3*T(u2)*pi^2*x^-1
       + 4/3*T(u2)*z3*[1-z1]^-1*pi^2
       + 4/3*T(u2)*z3*pi^2*x^-1
       - 4/3*T(u2)*z3^2*[1-z1]^-1*pi^2
       - 4/3*T(u2)*z3^2*pi^2*x^-1
       - 4*T(u3)
       + 2*T(u3)*z3^-1*[1-z1]^-1*pi^2
       - 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*pi^2
       - T(u3)*z3^-1*z1*pi^2
       + 2*T(u3)*[1-z3]^-1*[1-z1]^-1*pi^2
       - 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*pi^2
       - T(u3)*[1-z3]^-1*z1*pi^2
       + 1/2*T(u3)*[1-z1]^-1
       - 4*T(u3)*[1-z1]^-1*pi^2
       - T(u3)*pi^2*x^-1
       + 2*T(u3)*z3*[1-z1]^-1*pi^2
       + 2*T(u3)*z3*pi^2*x^-1
       - 2*T(u3)*z3^2*[1-z1]^-1*pi^2
       - 2*T(u3)*z3^2*pi^2*x^-1
       - 4*T(u4)
       + 4/3*T(u4)*z3^-1*[1-z1]^-1*pi^2
       - 1/2*T(u4)*z3^-1
       - 2/3*T(u4)*z3^-1*pi^2
       - 2/3*T(u4)*z3^-1*z1*pi^2
       + 4/3*T(u4)*[1-z3]^-1*[1-z1]^-1*pi^2
       - 1/2*T(u4)*[1-z3]^-1
       - 2/3*T(u4)*[1-z3]^-1*pi^2
       - 2/3*T(u4)*[1-z3]^-1*z1*pi^2
       + 1/2*T(u4)*[1-z1]^-1
       - 8/3*T(u4)*[1-z1]^-1*pi^2
       - 2/3*T(u4)*pi^2*x^-1
       + 4/3*T(u4)*z3*[1-z1]^-1*pi^2
       + 4/3*T(u4)*z3*pi^2*x^-1
       - 4/3*T(u4)*z3^2*[1-z1]^-1*pi^2
       - 4/3*T(u4)*z3^2*pi^2*x^-1 ) );

id calgD31IFg    = (  + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * ( 3
       - 6*z1
       + 6*z1^2
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 3
       + 6*z1
       - 6*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * ( 2
       - 4*z1
       + 4*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 13/12
       - 11/6*z1
       + 11/6*z1^2
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * ( 1
       - 2*z1
       + 2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z1
       - 2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1/12
       + 11/6*z1
       - 11/6*z1^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-2 * ( 1/2
       - z1
       + z1^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * ( 5/12
       - 11/6*z1
       + 11/6*z1^2
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 11/12
       - 1/4*pi^2
       + 1/2*z1*pi^2
       - 1/2*z1^2*pi^2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * (  - 2
       + 2*z3^-1
       + z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * (  - 11/6
       + 11/6*z3^-1
       - 1/12*z3
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * (  - 2
       + 2*z3^-1
       + z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 11/6
       + 11/6*z3^-1
       - 1/12*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       - 11/6*z3^-1
       - 5/12*z3
       )

       + D0([1-z1])*Dd([1-z2]) * ( 1/2*z3^-1*pi^2
       - 1/2*pi^2
       + 11/12*z3
       + 1/4*z3*pi^2
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * (  - 4
       + 8*z1
       - 8*z1^2
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 2
       - 4*z1
       + 4*z1^2
       )

       + D1([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z1
       - 2*z1^2
       )

       + D1([1-z3])*Dd([1-z2]) * ( 1/12
       + 11/6*z1
       - 11/6*z1^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + D1([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 2*z3^-1
       + z3
       )

       + D1([1-z1])*Dd([1-z2]) * (  - 11/6
       + 11/6*z3^-1
       - 1/12*z3
       )

       + D2([1-z3])*Dd([1-z2]) * ( 1
       - 2*z1
       + 2*z1^2
       )

       + D2([1-z1])*Dd([1-z2]) * ( 2
       - 2*z3^-1
       - z3
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( 2*T(u3)*z3^-1*[1-z1]^-1
       + 2*T(u3)*z3^-1*x^-1
       - 4*T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       - 2*T(u3)*z3^-1*z1^2
       - T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - 2*T(u3)*[1-z3]^-1*z1^2
       - 2*T(u3)*[1-z1]^-1
       - 2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       + 2*T(u4)*z3^-1*[1-z1]^-1
       + 2*T(u4)*z3^-1*x^-1
       - 4*T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 2*T(u4)*z3^-1*z1^2
       - T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - 2*T(u4)*[1-z3]^-1*z1^2
       - 2*T(u4)*[1-z1]^-1
       - 2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       + 11/12*z3^-1
       - 1/24*z3
       )

       + ln(z3)^2*Dd([1-z2]) * ( 9/2*z3^-1*[1-z1]^-1
       + 5/2*z3^-1*x^-1
       - 5*z3^-1
       + 5/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       - 5/4*[1-z3]^-1
       + 5/2*[1-z3]^-1*z1
       - 5/2*[1-z3]^-1*z1^2
       - 9/2*[1-z1]^-1
       - 5/2*x^-1
       + 9/4*z3*[1-z1]^-1
       + 5/4*z3*x^-1
       - 9/2*T(u1)*z3^-1*[1-z1]^-1
       - 9/2*T(u1)*z3^-1*x^-1
       + 9*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9/2*T(u1)*z3^-1*z1^2
       + 9/4*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z3]^-1*z1^2
       + 9/2*T(u1)*[1-z1]^-1
       + 9/2*T(u1)*x^-1
       - 9/4*T(u1)*z3*[1-z1]^-1
       - 9/4*T(u1)*z3*x^-1
       - 9/2*T(u2)*z3^-1*[1-z1]^-1
       - 9/2*T(u2)*z3^-1*x^-1
       + 9*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 9/2*T(u2)*z3^-1*z1^2
       + 9/4*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 9/2*T(u2)*[1-z3]^-1*z1^2
       + 9/2*T(u2)*[1-z1]^-1
       + 9/2*T(u2)*x^-1
       - 9/4*T(u2)*z3*[1-z1]^-1
       - 9/4*T(u2)*z3*x^-1
       - 11/2*T(u3)*z3^-1*[1-z1]^-1
       - 11/2*T(u3)*z3^-1*x^-1
       + 11*T(u3)*z3^-1
       - 11/2*T(u3)*z3^-1*z1
       + 11/2*T(u3)*z3^-1*z1^2
       + 11/4*T(u3)*[1-z3]^-1
       - 11/2*T(u3)*[1-z3]^-1*z1
       + 11/2*T(u3)*[1-z3]^-1*z1^2
       + 11/2*T(u3)*[1-z1]^-1
       + 11/2*T(u3)*x^-1
       - 11/4*T(u3)*z3*[1-z1]^-1
       - 11/4*T(u3)*z3*x^-1
       - 9/2*T(u4)*z3^-1*[1-z1]^-1
       - 9/2*T(u4)*z3^-1*x^-1
       + 9*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 9/2*T(u4)*z3^-1*z1^2
       + 9/4*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z3]^-1*z1^2
       + 9/2*T(u4)*[1-z1]^-1
       + 9/2*T(u4)*x^-1
       - 9/4*T(u4)*z3*[1-z1]^-1
       - 9/4*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*z3^-1
       - 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       + 11/6*z3^-1
       + 5/12*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 6*z3^-1*[1-z1]^-1
       + 4*z3^-1*x^-1
       - 8*z3^-1
       + 4*z3^-1*z1
       - 4*z3^-1*z1^2
       - 2*[1-z3]^-1
       + 4*[1-z3]^-1*z1
       - 4*[1-z3]^-1*z1^2
       - 6*[1-z1]^-1
       - 4*x^-1
       + 3*z3*[1-z1]^-1
       + 2*z3*x^-1
       - 8*T(u1)*z3^-1*[1-z1]^-1
       - 8*T(u1)*z3^-1*x^-1
       + 16*T(u1)*z3^-1
       - 8*T(u1)*z3^-1*z1
       + 8*T(u1)*z3^-1*z1^2
       + 4*T(u1)*[1-z3]^-1
       - 8*T(u1)*[1-z3]^-1*z1
       + 8*T(u1)*[1-z3]^-1*z1^2
       + 8*T(u1)*[1-z1]^-1
       + 8*T(u1)*x^-1
       - 4*T(u1)*z3*[1-z1]^-1
       - 4*T(u1)*z3*x^-1
       - 10*T(u2)*z3^-1*[1-z1]^-1
       - 10*T(u2)*z3^-1*x^-1
       + 20*T(u2)*z3^-1
       - 10*T(u2)*z3^-1*z1
       + 10*T(u2)*z3^-1*z1^2
       + 5*T(u2)*[1-z3]^-1
       - 10*T(u2)*[1-z3]^-1*z1
       + 10*T(u2)*[1-z3]^-1*z1^2
       + 10*T(u2)*[1-z1]^-1
       + 10*T(u2)*x^-1
       - 5*T(u2)*z3*[1-z1]^-1
       - 5*T(u2)*z3*x^-1
       - 8*T(u3)*z3^-1*[1-z1]^-1
       - 8*T(u3)*z3^-1*x^-1
       + 16*T(u3)*z3^-1
       - 8*T(u3)*z3^-1*z1
       + 8*T(u3)*z3^-1*z1^2
       + 4*T(u3)*[1-z3]^-1
       - 8*T(u3)*[1-z3]^-1*z1
       + 8*T(u3)*[1-z3]^-1*z1^2
       + 8*T(u3)*[1-z1]^-1
       + 8*T(u3)*x^-1
       - 4*T(u3)*z3*[1-z1]^-1
       - 4*T(u3)*z3*x^-1
       - 8*T(u4)*z3^-1*[1-z1]^-1
       - 8*T(u4)*z3^-1*x^-1
       + 16*T(u4)*z3^-1
       - 8*T(u4)*z3^-1*z1
       + 8*T(u4)*z3^-1*z1^2
       + 4*T(u4)*[1-z3]^-1
       - 8*T(u4)*[1-z3]^-1*z1
       + 8*T(u4)*[1-z3]^-1*z1^2
       + 8*T(u4)*[1-z1]^-1
       + 8*T(u4)*x^-1
       - 4*T(u4)*z3*[1-z1]^-1
       - 4*T(u4)*z3*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 7*z3^-1*[1-z1]^-1
       - 7*z3^-1*x^-1
       + 14*z3^-1
       - 7*z3^-1*z1
       + 7*z3^-1*z1^2
       + 7/2*[1-z3]^-1
       - 7*[1-z3]^-1*z1
       + 7*[1-z3]^-1*z1^2
       + 7*[1-z1]^-1
       + 7*x^-1
       - 7/2*z3*[1-z1]^-1
       - 7/2*z3*x^-1
       + 13*T(u1)*z3^-1*[1-z1]^-1
       + 13*T(u1)*z3^-1*x^-1
       - 26*T(u1)*z3^-1
       + 13*T(u1)*z3^-1*z1
       - 13*T(u1)*z3^-1*z1^2
       - 13/2*T(u1)*[1-z3]^-1
       + 13*T(u1)*[1-z3]^-1*z1
       - 13*T(u1)*[1-z3]^-1*z1^2
       - 13*T(u1)*[1-z1]^-1
       - 13*T(u1)*x^-1
       + 13/2*T(u1)*z3*[1-z1]^-1
       + 13/2*T(u1)*z3*x^-1
       + 15*T(u2)*z3^-1*[1-z1]^-1
       + 15*T(u2)*z3^-1*x^-1
       - 30*T(u2)*z3^-1
       + 15*T(u2)*z3^-1*z1
       - 15*T(u2)*z3^-1*z1^2
       - 15/2*T(u2)*[1-z3]^-1
       + 15*T(u2)*[1-z3]^-1*z1
       - 15*T(u2)*[1-z3]^-1*z1^2
       - 15*T(u2)*[1-z1]^-1
       - 15*T(u2)*x^-1
       + 15/2*T(u2)*z3*[1-z1]^-1
       + 15/2*T(u2)*z3*x^-1
       + 15*T(u3)*z3^-1*[1-z1]^-1
       + 15*T(u3)*z3^-1*x^-1
       - 30*T(u3)*z3^-1
       + 15*T(u3)*z3^-1*z1
       - 15*T(u3)*z3^-1*z1^2
       - 15/2*T(u3)*[1-z3]^-1
       + 15*T(u3)*[1-z3]^-1*z1
       - 15*T(u3)*[1-z3]^-1*z1^2
       - 15*T(u3)*[1-z1]^-1
       - 15*T(u3)*x^-1
       + 15/2*T(u3)*z3*[1-z1]^-1
       + 15/2*T(u3)*z3*x^-1
       + 15*T(u4)*z3^-1*[1-z1]^-1
       + 15*T(u4)*z3^-1*x^-1
       - 30*T(u4)*z3^-1
       + 15*T(u4)*z3^-1*z1
       - 15*T(u4)*z3^-1*z1^2
       - 15/2*T(u4)*[1-z3]^-1
       + 15*T(u4)*[1-z3]^-1*z1
       - 15*T(u4)*[1-z3]^-1*z1^2
       - 15*T(u4)*[1-z1]^-1
       - 15*T(u4)*x^-1
       + 15/2*T(u4)*z3*[1-z1]^-1
       + 15/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 8*z3^-1*[1-z1]^-1
       + 4*z3^-1*x^-1
       - 8*z3^-1
       + 4*z3^-1*z1
       - 4*z3^-1*z1^2
       - 2*[1-z3]^-1
       + 4*[1-z3]^-1*z1
       - 4*[1-z3]^-1*z1^2
       - 8*[1-z1]^-1
       - 4*x^-1
       + 4*z3*[1-z1]^-1
       + 2*z3*x^-1
       - 8*T(u1)*z3^-1*[1-z1]^-1
       - 8*T(u1)*z3^-1*x^-1
       + 16*T(u1)*z3^-1
       - 8*T(u1)*z3^-1*z1
       + 8*T(u1)*z3^-1*z1^2
       + 4*T(u1)*[1-z3]^-1
       - 8*T(u1)*[1-z3]^-1*z1
       + 8*T(u1)*[1-z3]^-1*z1^2
       + 8*T(u1)*[1-z1]^-1
       + 8*T(u1)*x^-1
       - 4*T(u1)*z3*[1-z1]^-1
       - 4*T(u1)*z3*x^-1
       - 8*T(u2)*z3^-1*[1-z1]^-1
       - 8*T(u2)*z3^-1*x^-1
       + 16*T(u2)*z3^-1
       - 8*T(u2)*z3^-1*z1
       + 8*T(u2)*z3^-1*z1^2
       + 4*T(u2)*[1-z3]^-1
       - 8*T(u2)*[1-z3]^-1*z1
       + 8*T(u2)*[1-z3]^-1*z1^2
       + 8*T(u2)*[1-z1]^-1
       + 8*T(u2)*x^-1
       - 4*T(u2)*z3*[1-z1]^-1
       - 4*T(u2)*z3*x^-1
       - 8*T(u3)*z3^-1*[1-z1]^-1
       - 8*T(u3)*z3^-1*x^-1
       + 16*T(u3)*z3^-1
       - 8*T(u3)*z3^-1*z1
       + 8*T(u3)*z3^-1*z1^2
       + 4*T(u3)*[1-z3]^-1
       - 8*T(u3)*[1-z3]^-1*z1
       + 8*T(u3)*[1-z3]^-1*z1^2
       + 8*T(u3)*[1-z1]^-1
       + 8*T(u3)*x^-1
       - 4*T(u3)*z3*[1-z1]^-1
       - 4*T(u3)*z3*x^-1
       - 10*T(u4)*z3^-1*[1-z1]^-1
       - 10*T(u4)*z3^-1*x^-1
       + 20*T(u4)*z3^-1
       - 10*T(u4)*z3^-1*z1
       + 10*T(u4)*z3^-1*z1^2
       + 5*T(u4)*[1-z3]^-1
       - 10*T(u4)*[1-z3]^-1*z1
       + 10*T(u4)*[1-z3]^-1*z1^2
       + 10*T(u4)*[1-z1]^-1
       + 10*T(u4)*x^-1
       - 5*T(u4)*z3*[1-z1]^-1
       - 5*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( 2*T(u1)*z3^-1*[1-z1]^-1
       + 2*T(u1)*z3^-1*x^-1
       - 4*T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - 2*T(u1)*z3^-1*z1^2
       - T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*[1-z3]^-1*z1^2
       - 2*T(u1)*[1-z1]^-1
       - 2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       + 2*T(u2)*z3^-1*[1-z1]^-1
       + 2*T(u2)*z3^-1*x^-1
       - 4*T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 2*T(u2)*z3^-1*z1^2
       - T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*[1-z3]^-1*z1^2
       - 2*T(u2)*[1-z1]^-1
       - 2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       - 11/6*z3^-1
       - 5/12*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2*z3^-1*pi^2
       - 1/2*pi^2
       + 11/12*z3
       + 1/4*z3*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * ( 2*z3^-1*x^-1
       - 4*z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       - [1-z3]^-1
       + 2*[1-z3]^-1*z1
       - 2*[1-z3]^-1*z1^2
       - 2*x^-1
       + z3*x^-1
       )

       + ln(z3)*Dd([1-z2]) * (  - 5
       + 11/6*z3^-1*x^-1
       - 11/3*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       - 29/12*[1-z3]^-1
       + 11/6*[1-z3]^-1*z1
       - 11/6*[1-z3]^-1*z1^2
       - 11/6*x^-1
       + 5/2*z3*[1-z1]^-1
       + 29/12*z3*x^-1
       + 7*T(u1)
       + 5/2*T(u1)*[1-z3]^-1
       - 5/2*T(u1)*z3*[1-z1]^-1
       - 5/2*T(u1)*z3*x^-1
       + 7*T(u2)
       + 5/2*T(u2)*[1-z3]^-1
       - 5/2*T(u2)*z3*[1-z1]^-1
       - 5/2*T(u2)*z3*x^-1
       + 7*T(u3)
       + 5/2*T(u3)*[1-z3]^-1
       - 5/2*T(u3)*z3*[1-z1]^-1
       - 5/2*T(u3)*z3*x^-1
       + 7*T(u4)
       + 5/2*T(u4)*[1-z3]^-1
       - 5/2*T(u4)*z3*[1-z1]^-1
       - 5/2*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( 2*T(u2)*z3^-1*[1-z1]^-1
       + 2*T(u2)*z3^-1*x^-1
       - 4*T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 2*T(u2)*z3^-1*z1^2
       - T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*[1-z3]^-1*z1^2
       - 2*T(u2)*[1-z1]^-1
       - 2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       + 2*T(u4)*z3^-1*[1-z1]^-1
       + 2*T(u4)*z3^-1*x^-1
       - 4*T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 2*T(u4)*z3^-1*z1^2
       - T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - 2*T(u4)*[1-z3]^-1*z1^2
       - 2*T(u4)*[1-z1]^-1
       - 2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 2/3*z3^-1
       - 1/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/12
       + 11/12*z3^-1
       - 1/24*z3
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 9/2*z3^-1*[1-z1]^-1
       + 5/2*z3^-1*x^-1
       - 5*z3^-1
       + 5/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       - 9/4*[1-z3]^-1
       + 9/2*[1-z3]^-1*z1
       - 9/2*[1-z3]^-1*z1^2
       - 9/2*[1-z1]^-1
       - 5/2*x^-1
       + 9/4*z3*[1-z1]^-1
       + 5/4*z3*x^-1
       - 9/2*T(u1)*z3^-1*[1-z1]^-1
       - 9/2*T(u1)*z3^-1*x^-1
       + 9*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9/2*T(u1)*z3^-1*z1^2
       + 9/4*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z3]^-1*z1^2
       + 9/2*T(u1)*[1-z1]^-1
       + 9/2*T(u1)*x^-1
       - 9/4*T(u1)*z3*[1-z1]^-1
       - 9/4*T(u1)*z3*x^-1
       - 9/2*T(u2)*z3^-1*[1-z1]^-1
       - 9/2*T(u2)*z3^-1*x^-1
       + 9*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 9/2*T(u2)*z3^-1*z1^2
       + 9/4*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 9/2*T(u2)*[1-z3]^-1*z1^2
       + 9/2*T(u2)*[1-z1]^-1
       + 9/2*T(u2)*x^-1
       - 9/4*T(u2)*z3*[1-z1]^-1
       - 9/4*T(u2)*z3*x^-1
       - 11/2*T(u3)*z3^-1*[1-z1]^-1
       - 11/2*T(u3)*z3^-1*x^-1
       + 11*T(u3)*z3^-1
       - 11/2*T(u3)*z3^-1*z1
       + 11/2*T(u3)*z3^-1*z1^2
       + 11/4*T(u3)*[1-z3]^-1
       - 11/2*T(u3)*[1-z3]^-1*z1
       + 11/2*T(u3)*[1-z3]^-1*z1^2
       + 11/2*T(u3)*[1-z1]^-1
       + 11/2*T(u3)*x^-1
       - 11/4*T(u3)*z3*[1-z1]^-1
       - 11/4*T(u3)*z3*x^-1
       - 9/2*T(u4)*z3^-1*[1-z1]^-1
       - 9/2*T(u4)*z3^-1*x^-1
       + 9*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 9/2*T(u4)*z3^-1*z1^2
       + 9/4*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z3]^-1*z1^2
       + 9/2*T(u4)*[1-z1]^-1
       + 9/2*T(u4)*x^-1
       - 9/4*T(u4)*z3*[1-z1]^-1
       - 9/4*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 7*z3^-1*[1-z1]^-1
       - 7*z3^-1*x^-1
       + 14*z3^-1
       - 7*z3^-1*z1
       + 7*z3^-1*z1^2
       + 15/2*[1-z3]^-1
       - 15*[1-z3]^-1*z1
       + 15*[1-z3]^-1*z1^2
       + 7*[1-z1]^-1
       + 7*x^-1
       - 7/2*z3*[1-z1]^-1
       - 7/2*z3*x^-1
       + 15*T(u1)*z3^-1*[1-z1]^-1
       + 15*T(u1)*z3^-1*x^-1
       - 30*T(u1)*z3^-1
       + 15*T(u1)*z3^-1*z1
       - 15*T(u1)*z3^-1*z1^2
       - 15/2*T(u1)*[1-z3]^-1
       + 15*T(u1)*[1-z3]^-1*z1
       - 15*T(u1)*[1-z3]^-1*z1^2
       - 15*T(u1)*[1-z1]^-1
       - 15*T(u1)*x^-1
       + 15/2*T(u1)*z3*[1-z1]^-1
       + 15/2*T(u1)*z3*x^-1
       + 15*T(u2)*z3^-1*[1-z1]^-1
       + 15*T(u2)*z3^-1*x^-1
       - 30*T(u2)*z3^-1
       + 15*T(u2)*z3^-1*z1
       - 15*T(u2)*z3^-1*z1^2
       - 15/2*T(u2)*[1-z3]^-1
       + 15*T(u2)*[1-z3]^-1*z1
       - 15*T(u2)*[1-z3]^-1*z1^2
       - 15*T(u2)*[1-z1]^-1
       - 15*T(u2)*x^-1
       + 15/2*T(u2)*z3*[1-z1]^-1
       + 15/2*T(u2)*z3*x^-1
       + 15*T(u3)*z3^-1*[1-z1]^-1
       + 15*T(u3)*z3^-1*x^-1
       - 30*T(u3)*z3^-1
       + 15*T(u3)*z3^-1*z1
       - 15*T(u3)*z3^-1*z1^2
       - 15/2*T(u3)*[1-z3]^-1
       + 15*T(u3)*[1-z3]^-1*z1
       - 15*T(u3)*[1-z3]^-1*z1^2
       - 15*T(u3)*[1-z1]^-1
       - 15*T(u3)*x^-1
       + 15/2*T(u3)*z3*[1-z1]^-1
       + 15/2*T(u3)*z3*x^-1
       + 13*T(u4)*z3^-1*[1-z1]^-1
       + 13*T(u4)*z3^-1*x^-1
       - 26*T(u4)*z3^-1
       + 13*T(u4)*z3^-1*z1
       - 13*T(u4)*z3^-1*z1^2
       - 13/2*T(u4)*[1-z3]^-1
       + 13*T(u4)*[1-z3]^-1*z1
       - 13*T(u4)*[1-z3]^-1*z1^2
       - 13*T(u4)*[1-z1]^-1
       - 13*T(u4)*x^-1
       + 13/2*T(u4)*z3*[1-z1]^-1
       + 13/2*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 8*z3^-1*[1-z1]^-1
       + 4*z3^-1*x^-1
       - 8*z3^-1
       + 4*z3^-1*z1
       - 4*z3^-1*z1^2
       - 4*[1-z3]^-1
       + 8*[1-z3]^-1*z1
       - 8*[1-z3]^-1*z1^2
       - 8*[1-z1]^-1
       - 4*x^-1
       + 4*z3*[1-z1]^-1
       + 2*z3*x^-1
       - 10*T(u1)*z3^-1*[1-z1]^-1
       - 10*T(u1)*z3^-1*x^-1
       + 20*T(u1)*z3^-1
       - 10*T(u1)*z3^-1*z1
       + 10*T(u1)*z3^-1*z1^2
       + 5*T(u1)*[1-z3]^-1
       - 10*T(u1)*[1-z3]^-1*z1
       + 10*T(u1)*[1-z3]^-1*z1^2
       + 10*T(u1)*[1-z1]^-1
       + 10*T(u1)*x^-1
       - 5*T(u1)*z3*[1-z1]^-1
       - 5*T(u1)*z3*x^-1
       - 8*T(u2)*z3^-1*[1-z1]^-1
       - 8*T(u2)*z3^-1*x^-1
       + 16*T(u2)*z3^-1
       - 8*T(u2)*z3^-1*z1
       + 8*T(u2)*z3^-1*z1^2
       + 4*T(u2)*[1-z3]^-1
       - 8*T(u2)*[1-z3]^-1*z1
       + 8*T(u2)*[1-z3]^-1*z1^2
       + 8*T(u2)*[1-z1]^-1
       + 8*T(u2)*x^-1
       - 4*T(u2)*z3*[1-z1]^-1
       - 4*T(u2)*z3*x^-1
       - 8*T(u3)*z3^-1*[1-z1]^-1
       - 8*T(u3)*z3^-1*x^-1
       + 16*T(u3)*z3^-1
       - 8*T(u3)*z3^-1*z1
       + 8*T(u3)*z3^-1*z1^2
       + 4*T(u3)*[1-z3]^-1
       - 8*T(u3)*[1-z3]^-1*z1
       + 8*T(u3)*[1-z3]^-1*z1^2
       + 8*T(u3)*[1-z1]^-1
       + 8*T(u3)*x^-1
       - 4*T(u3)*z3*[1-z1]^-1
       - 4*T(u3)*z3*x^-1
       - 8*T(u4)*z3^-1*[1-z1]^-1
       - 8*T(u4)*z3^-1*x^-1
       + 16*T(u4)*z3^-1
       - 8*T(u4)*z3^-1*z1
       + 8*T(u4)*z3^-1*z1^2
       + 4*T(u4)*[1-z3]^-1
       - 8*T(u4)*[1-z3]^-1*z1
       + 8*T(u4)*[1-z3]^-1*z1^2
       + 8*T(u4)*[1-z1]^-1
       + 8*T(u4)*x^-1
       - 4*T(u4)*z3*[1-z1]^-1
       - 4*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( 2*T(u1)*z3^-1*[1-z1]^-1
       + 2*T(u1)*z3^-1*x^-1
       - 4*T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - 2*T(u1)*z3^-1*z1^2
       - T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*[1-z3]^-1*z1^2
       - 2*T(u1)*[1-z1]^-1
       - 2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       + 2*T(u3)*z3^-1*[1-z1]^-1
       + 2*T(u3)*z3^-1*x^-1
       - 4*T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       - 2*T(u3)*z3^-1*z1^2
       - T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - 2*T(u3)*[1-z3]^-1*z1^2
       - 2*T(u3)*[1-z1]^-1
       - 2*T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       - 11/6*z3^-1
       - 5/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2*z3^-1*pi^2
       - 1/2*pi^2
       + 11/12*z3
       + 1/4*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * ( 2*z3^-1*x^-1
       - 4*z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       - 2*x^-1
       + z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 9/2
       + 11/6*z3^-1*x^-1
       - 11/3*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       - 5/2*[1-z3]^-1
       - 11/6*x^-1
       + 5/2*z3*[1-z1]^-1
       + 29/12*z3*x^-1
       + 13/2*T(u1)
       + 5/2*T(u1)*[1-z3]^-1
       - 5/2*T(u1)*z3*[1-z1]^-1
       - 5/2*T(u1)*z3*x^-1
       + 13/2*T(u2)
       + 5/2*T(u2)*[1-z3]^-1
       - 5/2*T(u2)*z3*[1-z1]^-1
       - 5/2*T(u2)*z3*x^-1
       + 13/2*T(u3)
       + 5/2*T(u3)*[1-z3]^-1
       - 5/2*T(u3)*z3*[1-z1]^-1
       - 5/2*T(u3)*z3*x^-1
       + 13/2*T(u4)
       + 5/2*T(u4)*[1-z3]^-1
       - 5/2*T(u4)*z3*[1-z1]^-1
       - 5/2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - 2*T(u2)*z3^-1*[1-z1]^-1
       - 2*T(u2)*z3^-1*x^-1
       + 4*T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + 2*T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z3]^-1*z1^2
       + 2*T(u2)*[1-z1]^-1
       + 2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       - 2*T(u4)*z3^-1*[1-z1]^-1
       - 2*T(u4)*z3^-1*x^-1
       + 4*T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       + 2*T(u4)*z3^-1*z1^2
       + T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       + 2*T(u4)*[1-z3]^-1*z1^2
       + 2*T(u4)*[1-z1]^-1
       + 2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - 2*T(u3)*z3^-1*[1-z1]^-1
       - 2*T(u3)*z3^-1*x^-1
       + 4*T(u3)*z3^-1
       - 2*T(u3)*z3^-1*z1
       + 2*T(u3)*z3^-1*z1^2
       + T(u3)*[1-z3]^-1
       - 2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z3]^-1*z1^2
       + 2*T(u3)*[1-z1]^-1
       + 2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       - 2*T(u4)*z3^-1*[1-z1]^-1
       - 2*T(u4)*z3^-1*x^-1
       + 4*T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       + 2*T(u4)*z3^-1*z1^2
       + T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       + 2*T(u4)*[1-z3]^-1*z1^2
       + 2*T(u4)*[1-z1]^-1
       + 2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * (  - 4/3
       + 8/3*z1
       - 8/3*z1^2
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 2
       - 4*z1
       + 4*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 3/2
       + 3*z1
       - 3*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 25/24
       + 11/12*z1
       - 11/12*z1^2
       )

       + ln(z1)^2*Dd([1-z2]) * ( 11/2*z3^-1*[1-z1]^-1
       + 11/2*z3^-1*x^-1
       - 11*z3^-1
       + 11/2*z3^-1*z1
       - 11/2*z3^-1*z1^2
       - 23/4*[1-z3]^-1
       + 23/2*[1-z3]^-1*z1
       - 23/2*[1-z3]^-1*z1^2
       - 11/2*[1-z1]^-1
       - 11/2*x^-1
       + 11/4*z3*[1-z1]^-1
       + 11/4*z3*x^-1
       - 19/2*T(u1)*z3^-1*[1-z1]^-1
       - 19/2*T(u1)*z3^-1*x^-1
       + 19*T(u1)*z3^-1
       - 19/2*T(u1)*z3^-1*z1
       + 19/2*T(u1)*z3^-1*z1^2
       + 19/4*T(u1)*[1-z3]^-1
       - 19/2*T(u1)*[1-z3]^-1*z1
       + 19/2*T(u1)*[1-z3]^-1*z1^2
       + 19/2*T(u1)*[1-z1]^-1
       + 19/2*T(u1)*x^-1
       - 19/4*T(u1)*z3*[1-z1]^-1
       - 19/4*T(u1)*z3*x^-1
       - 19/2*T(u2)*z3^-1*[1-z1]^-1
       - 19/2*T(u2)*z3^-1*x^-1
       + 19*T(u2)*z3^-1
       - 19/2*T(u2)*z3^-1*z1
       + 19/2*T(u2)*z3^-1*z1^2
       + 19/4*T(u2)*[1-z3]^-1
       - 19/2*T(u2)*[1-z3]^-1*z1
       + 19/2*T(u2)*[1-z3]^-1*z1^2
       + 19/2*T(u2)*[1-z1]^-1
       + 19/2*T(u2)*x^-1
       - 19/4*T(u2)*z3*[1-z1]^-1
       - 19/4*T(u2)*z3*x^-1
       - 21/2*T(u3)*z3^-1*[1-z1]^-1
       - 21/2*T(u3)*z3^-1*x^-1
       + 21*T(u3)*z3^-1
       - 21/2*T(u3)*z3^-1*z1
       + 21/2*T(u3)*z3^-1*z1^2
       + 21/4*T(u3)*[1-z3]^-1
       - 21/2*T(u3)*[1-z3]^-1*z1
       + 21/2*T(u3)*[1-z3]^-1*z1^2
       + 21/2*T(u3)*[1-z1]^-1
       + 21/2*T(u3)*x^-1
       - 21/4*T(u3)*z3*[1-z1]^-1
       - 21/4*T(u3)*z3*x^-1
       - 19/2*T(u4)*z3^-1*[1-z1]^-1
       - 19/2*T(u4)*z3^-1*x^-1
       + 19*T(u4)*z3^-1
       - 19/2*T(u4)*z3^-1*z1
       + 19/2*T(u4)*z3^-1*z1^2
       + 19/4*T(u4)*[1-z3]^-1
       - 19/2*T(u4)*[1-z3]^-1*z1
       + 19/2*T(u4)*[1-z3]^-1*z1^2
       + 19/2*T(u4)*[1-z1]^-1
       + 19/2*T(u4)*x^-1
       - 19/4*T(u4)*z3*[1-z1]^-1
       - 19/4*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 5/4
       + 5/2*z1
       - 5/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 3/2
       - 3*z1
       + 3*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 7/12
       - 11/6*z1
       + 11/6*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 7*z3^-1*[1-z1]^-1
       - 7*z3^-1*x^-1
       + 14*z3^-1
       - 7*z3^-1*z1
       + 7*z3^-1*z1^2
       + 13/2*[1-z3]^-1
       - 13*[1-z3]^-1*z1
       + 13*[1-z3]^-1*z1^2
       + 7*[1-z1]^-1
       + 7*x^-1
       - 7/2*z3*[1-z1]^-1
       - 7/2*z3*x^-1
       + 15*T(u1)*z3^-1*[1-z1]^-1
       + 15*T(u1)*z3^-1*x^-1
       - 30*T(u1)*z3^-1
       + 15*T(u1)*z3^-1*z1
       - 15*T(u1)*z3^-1*z1^2
       - 15/2*T(u1)*[1-z3]^-1
       + 15*T(u1)*[1-z3]^-1*z1
       - 15*T(u1)*[1-z3]^-1*z1^2
       - 15*T(u1)*[1-z1]^-1
       - 15*T(u1)*x^-1
       + 15/2*T(u1)*z3*[1-z1]^-1
       + 15/2*T(u1)*z3*x^-1
       + 13*T(u2)*z3^-1*[1-z1]^-1
       + 13*T(u2)*z3^-1*x^-1
       - 26*T(u2)*z3^-1
       + 13*T(u2)*z3^-1*z1
       - 13*T(u2)*z3^-1*z1^2
       - 13/2*T(u2)*[1-z3]^-1
       + 13*T(u2)*[1-z3]^-1*z1
       - 13*T(u2)*[1-z3]^-1*z1^2
       - 13*T(u2)*[1-z1]^-1
       - 13*T(u2)*x^-1
       + 13/2*T(u2)*z3*[1-z1]^-1
       + 13/2*T(u2)*z3*x^-1
       + 15*T(u3)*z3^-1*[1-z1]^-1
       + 15*T(u3)*z3^-1*x^-1
       - 30*T(u3)*z3^-1
       + 15*T(u3)*z3^-1*z1
       - 15*T(u3)*z3^-1*z1^2
       - 15/2*T(u3)*[1-z3]^-1
       + 15*T(u3)*[1-z3]^-1*z1
       - 15*T(u3)*[1-z3]^-1*z1^2
       - 15*T(u3)*[1-z1]^-1
       - 15*T(u3)*x^-1
       + 15/2*T(u3)*z3*[1-z1]^-1
       + 15/2*T(u3)*z3*x^-1
       + 15*T(u4)*z3^-1*[1-z1]^-1
       + 15*T(u4)*z3^-1*x^-1
       - 30*T(u4)*z3^-1
       + 15*T(u4)*z3^-1*z1
       - 15*T(u4)*z3^-1*z1^2
       - 15/2*T(u4)*[1-z3]^-1
       + 15*T(u4)*[1-z3]^-1*z1
       - 15*T(u4)*[1-z3]^-1*z1^2
       - 15*T(u4)*[1-z1]^-1
       - 15*T(u4)*x^-1
       + 15/2*T(u4)*z3*[1-z1]^-1
       + 15/2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - 2*T(u1)*z3^-1*[1-z1]^-1
       - 2*T(u1)*z3^-1*x^-1
       + 4*T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       + 2*T(u1)*z3^-1*z1^2
       + T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       + 2*T(u1)*[1-z3]^-1*z1^2
       + 2*T(u1)*[1-z1]^-1
       + 2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       - 2*T(u2)*z3^-1*[1-z1]^-1
       - 2*T(u2)*z3^-1*x^-1
       + 4*T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + 2*T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z3]^-1*z1^2
       + 2*T(u2)*[1-z1]^-1
       + 2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - 2*T(u1)*z3^-1*[1-z1]^-1
       - 2*T(u1)*z3^-1*x^-1
       + 4*T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       + 2*T(u1)*z3^-1*z1^2
       + T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       + 2*T(u1)*[1-z3]^-1*z1^2
       + 2*T(u1)*[1-z1]^-1
       + 2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       - 2*T(u3)*z3^-1*[1-z1]^-1
       - 2*T(u3)*z3^-1*x^-1
       + 4*T(u3)*z3^-1
       - 2*T(u3)*z3^-1*z1
       + 2*T(u3)*z3^-1*z1^2
       + T(u3)*[1-z3]^-1
       - 2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z3]^-1*z1^2
       + 2*T(u3)*[1-z1]^-1
       + 2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1
       + 2*z1
       - 2*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/12
       + 11/6*z1
       - 11/6*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 11/12
       + 1/3*pi^2
       - 2/3*z1*pi^2
       + 2/3*z1^2*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - 4*z3^-1*[1-z1]^-1
       - 4*z3^-1*x^-1
       + 8*z3^-1
       - 4*z3^-1*z1
       + 4*z3^-1*z1^2
       + 4*[1-z1]^-1
       + 4*x^-1
       - 2*z3*[1-z1]^-1
       - 2*z3*x^-1
       )

       + ln(z1)*Dd([1-z2]) * ( 8
       - 11/6*z3^-1*[1-z1]^-1
       - 11/6*z3^-1*x^-1
       + 11/3*z3^-1
       - 11/6*z3^-1*z1
       + 11/6*z3^-1*z1^2
       + 9/2*[1-z3]^-1
       + 11/6*[1-z1]^-1
       + 11/6*x^-1
       - 41/12*z3*[1-z1]^-1
       - 41/12*z3*x^-1
       - 12*T(u1)
       - 9/2*T(u1)*[1-z3]^-1
       + 9/2*T(u1)*z3*[1-z1]^-1
       + 9/2*T(u1)*z3*x^-1
       - 12*T(u2)
       - 9/2*T(u2)*[1-z3]^-1
       + 9/2*T(u2)*z3*[1-z1]^-1
       + 9/2*T(u2)*z3*x^-1
       - 12*T(u3)
       - 9/2*T(u3)*[1-z3]^-1
       + 9/2*T(u3)*z3*[1-z1]^-1
       + 9/2*T(u3)*z3*x^-1
       - 12*T(u4)
       - 9/2*T(u4)*[1-z3]^-1
       + 9/2*T(u4)*z3*[1-z1]^-1
       + 9/2*T(u4)*z3*x^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * ( 1/3
       - 2/3*z1
       + 2/3*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/2
       + z1
       - z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 1/24
       + 11/12*z1
       - 11/12*z1^2
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 9/2*z3^-1*[1-z1]^-1
       + 5/2*z3^-1*x^-1
       - 5*z3^-1
       + 5/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       - 9/4*[1-z3]^-1
       + 9/2*[1-z3]^-1*z1
       - 9/2*[1-z3]^-1*z1^2
       - 9/2*[1-z1]^-1
       - 5/2*x^-1
       + 9/4*z3*[1-z1]^-1
       + 5/4*z3*x^-1
       - 9/2*T(u1)*z3^-1*[1-z1]^-1
       - 9/2*T(u1)*z3^-1*x^-1
       + 9*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9/2*T(u1)*z3^-1*z1^2
       + 9/4*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z3]^-1*z1^2
       + 9/2*T(u1)*[1-z1]^-1
       + 9/2*T(u1)*x^-1
       - 9/4*T(u1)*z3*[1-z1]^-1
       - 9/4*T(u1)*z3*x^-1
       - 9/2*T(u2)*z3^-1*[1-z1]^-1
       - 9/2*T(u2)*z3^-1*x^-1
       + 9*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 9/2*T(u2)*z3^-1*z1^2
       + 9/4*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 9/2*T(u2)*[1-z3]^-1*z1^2
       + 9/2*T(u2)*[1-z1]^-1
       + 9/2*T(u2)*x^-1
       - 9/4*T(u2)*z3*[1-z1]^-1
       - 9/4*T(u2)*z3*x^-1
       - 11/2*T(u3)*z3^-1*[1-z1]^-1
       - 11/2*T(u3)*z3^-1*x^-1
       + 11*T(u3)*z3^-1
       - 11/2*T(u3)*z3^-1*z1
       + 11/2*T(u3)*z3^-1*z1^2
       + 11/4*T(u3)*[1-z3]^-1
       - 11/2*T(u3)*[1-z3]^-1*z1
       + 11/2*T(u3)*[1-z3]^-1*z1^2
       + 11/2*T(u3)*[1-z1]^-1
       + 11/2*T(u3)*x^-1
       - 11/4*T(u3)*z3*[1-z1]^-1
       - 11/4*T(u3)*z3*x^-1
       - 9/2*T(u4)*z3^-1*[1-z1]^-1
       - 9/2*T(u4)*z3^-1*x^-1
       + 9*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 9/2*T(u4)*z3^-1*z1^2
       + 9/4*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z3]^-1*z1^2
       + 9/2*T(u4)*[1-z1]^-1
       + 9/2*T(u4)*x^-1
       - 9/4*T(u4)*z3*[1-z1]^-1
       - 9/4*T(u4)*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1/2
       - z1
       + z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 5/12
       - 11/6*z1
       + 11/6*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 11/12
       - 1/4*pi^2
       + 1/2*z1*pi^2
       - 1/2*z1^2*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * ( 2*z3^-1*x^-1
       - 4*z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       - 2*x^-1
       + z3*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 9/2
       + 11/6*z3^-1*x^-1
       - 11/3*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       - 5/2*[1-z3]^-1
       - 11/6*x^-1
       + 5/2*z3*[1-z1]^-1
       + 29/12*z3*x^-1
       + 13/2*T(u1)
       + 5/2*T(u1)*[1-z3]^-1
       - 5/2*T(u1)*z3*[1-z1]^-1
       - 5/2*T(u1)*z3*x^-1
       + 13/2*T(u2)
       + 5/2*T(u2)*[1-z3]^-1
       - 5/2*T(u2)*z3*[1-z1]^-1
       - 5/2*T(u2)*z3*x^-1
       + 13/2*T(u3)
       + 5/2*T(u3)*[1-z3]^-1
       - 5/2*T(u3)*z3*[1-z1]^-1
       - 5/2*T(u3)*z3*x^-1
       + 13/2*T(u4)
       + 5/2*T(u4)*[1-z3]^-1
       - 5/2*T(u4)*z3*[1-z1]^-1
       - 5/2*T(u4)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * (  - T(u2)*z3^-1*
         [1-z1]^-1
       - T(u2)*z3^-1*x^-1
       + 2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + T(u2)*z3^-1*z1^2
       + 1/2*T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z3]^-1*z1^2
       + T(u2)*[1-z1]^-1
       + T(u2)*x^-1
       - 1/2*T(u2)*z3*[1-z1]^-1
       - 1/2*T(u2)*z3*x^-1
       - T(u3)*z3^-1*[1-z1]^-1
       - T(u3)*z3^-1*x^-1
       + 2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       + T(u3)*[1-z1]^-1
       + T(u3)*x^-1
       - 1/2*T(u3)*z3*[1-z1]^-1
       - 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * ( T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*z3^-1*x^-1
       - 2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       - 1/2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       - T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 1/2*T(u2)*z3*[1-z1]^-1
       + 1/2*T(u2)*z3*x^-1
       + T(u4)*z3^-1*[1-z1]^-1
       + T(u4)*z3^-1*x^-1
       - 2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       - 1/2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       - T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       + 1/2*T(u4)*z3*[1-z1]^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * (  - T(u3)*z3^-1*
         [1-z1]^-1
       - T(u3)*z3^-1*x^-1
       + 2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       + T(u3)*[1-z1]^-1
       + T(u3)*x^-1
       - 1/2*T(u3)*z3*[1-z1]^-1
       - 1/2*T(u3)*z3*x^-1
       - T(u4)*z3^-1*[1-z1]^-1
       - T(u4)*z3^-1*x^-1
       + 2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + T(u4)*z3^-1*z1^2
       + 1/2*T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z3]^-1*z1^2
       + T(u4)*[1-z1]^-1
       + T(u4)*x^-1
       - 1/2*T(u4)*z3*[1-z1]^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * (  - T(u1)*z3^-1*
         [1-z1]^-1
       - T(u1)*z3^-1*x^-1
       + 2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + T(u1)*z3^-1*z1^2
       + 1/2*T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z3]^-1*z1^2
       + T(u1)*[1-z1]^-1
       + T(u1)*x^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       - 1/2*T(u1)*z3*x^-1
       - T(u3)*z3^-1*[1-z1]^-1
       - T(u3)*z3^-1*x^-1
       + 2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       + T(u3)*[1-z1]^-1
       + T(u3)*x^-1
       - 1/2*T(u3)*z3*[1-z1]^-1
       - 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * ( T(u1)*z3^-1*[1-z1]^-1
       + T(u1)*z3^-1*x^-1
       - 2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       - 1/2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       - T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       + 1/2*T(u1)*z3*[1-z1]^-1
       + 1/2*T(u1)*z3*x^-1
       + T(u4)*z3^-1*[1-z1]^-1
       + T(u4)*z3^-1*x^-1
       - 2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       - 1/2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       - T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       + 1/2*T(u4)*z3*[1-z1]^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * ( T(u1)*z3^-1*
         [1-z1]^-1
       + T(u1)*z3^-1*x^-1
       - 2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       - 1/2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       - T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       + 1/2*T(u1)*z3*[1-z1]^-1
       + 1/2*T(u1)*z3*x^-1
       + T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*z3^-1*x^-1
       - 2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       - 1/2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       - T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       + 1/2*T(u2)*z3*[1-z1]^-1
       + 1/2*T(u2)*z3*x^-1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + z3^-1
       + 1/2*z3
       )

       + Li3([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2
       - z1
       + z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-3 * (  - 1/4
       + 1/2*z1
       - 1/2*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 2/3
       + 11/6*z1
       - 11/6*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 11/12
       + 1/8*pi^2
       - 1/4*z1*pi^2
       + 1/4*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 2/3*zeta3
       - 7/144*pi^2
       - 4/3*z1*zeta3
       - 11/72*z1*pi^2
       + 4/3*z1^2*zeta3
       + 11/72*z1^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/2
       + 1/2*z3^-1
       + 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/6
       + 11/6*z3^-1
       + 2/3*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4*z3^-1*pi^2
       + 1/4*pi^2
       - 11/12*z3
       - 1/8*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 7/3*z3^-1*zeta3
       - 11/72*z3^-1*pi^2
       + 7/3*zeta3
       + 11/72*pi^2
       - 7/6*z3*zeta3
       + 7/144*z3*pi^2
       )

       + Dd([1-z2])*e^-2 * (  - z3^-1*x^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + x^-1
       - 1/2*z3*x^-1
       )

       + Dd([1-z2])*e^-1 * (  - 1
       - 11/6*z3^-1*x^-1
       + 11/3*z3^-1
       - 11/6*z3^-1*z1
       + 11/6*z3^-1*z1^2
       + 11/6*x^-1
       - 5/12*z3*x^-1
       )

       + Dd([1-z2]) * ( 5/3
       - 4/3*z3^-1*[1-z1]^-1*pi^2
       - 5/6*z3^-1*pi^2*x^-1
       + 5/3*z3^-1*pi^2
       + 1/3*z3^-1*z1
       - 5/6*z3^-1*z1*pi^2
       + 5/6*z3^-1*z1^2*pi^2
       - 1/2*[1-z3]^-1
       + 2/3*[1-z3]^-1*pi^2
       + 1/2*[1-z3]^-1*z1
       - 4/3*[1-z3]^-1*z1*pi^2
       + 4/3*[1-z3]^-1*z1^2*pi^2
       - 1/2*[1-z1]^-1
       + 4/3*[1-z1]^-1*pi^2
       + 5/6*pi^2*x^-1
       + 1/2*z3*[1-z1]^-1
       - 2/3*z3*[1-z1]^-1*pi^2
       + 11/12*z3*x^-1
       - 5/12*z3*pi^2*x^-1
       - 9/2*T(u1)
       + 4/3*T(u1)*z3^-1*[1-z1]^-1*pi^2
       + 4/3*T(u1)*z3^-1*pi^2*x^-1
       - 8/3*T(u1)*z3^-1*pi^2
       - 1/2*T(u1)*z3^-1*z1
       + 4/3*T(u1)*z3^-1*z1*pi^2
       - 4/3*T(u1)*z3^-1*z1^2*pi^2
       + 1/2*T(u1)*[1-z3]^-1
       - 2/3*T(u1)*[1-z3]^-1*pi^2
       - 1/2*T(u1)*[1-z3]^-1*z1
       + 4/3*T(u1)*[1-z3]^-1*z1*pi^2
       - 4/3*T(u1)*[1-z3]^-1*z1^2*pi^2
       + 1/2*T(u1)*[1-z1]^-1
       - 4/3*T(u1)*[1-z1]^-1*pi^2
       - 4/3*T(u1)*pi^2*x^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       + 2/3*T(u1)*z3*[1-z1]^-1*pi^2
       + 2/3*T(u1)*z3*pi^2*x^-1
       - 9/2*T(u2)
       + 4/3*T(u2)*z3^-1*[1-z1]^-1*pi^2
       + 4/3*T(u2)*z3^-1*pi^2*x^-1
       - 8/3*T(u2)*z3^-1*pi^2
       - 1/2*T(u2)*z3^-1*z1
       + 4/3*T(u2)*z3^-1*z1*pi^2
       - 4/3*T(u2)*z3^-1*z1^2*pi^2
       + 1/2*T(u2)*[1-z3]^-1
       - 2/3*T(u2)*[1-z3]^-1*pi^2
       - 1/2*T(u2)*[1-z3]^-1*z1
       + 4/3*T(u2)*[1-z3]^-1*z1*pi^2
       - 4/3*T(u2)*[1-z3]^-1*z1^2*pi^2
       + 1/2*T(u2)*[1-z1]^-1
       - 4/3*T(u2)*[1-z1]^-1*pi^2
       - 4/3*T(u2)*pi^2*x^-1
       - 1/2*T(u2)*z3*[1-z1]^-1
       + 2/3*T(u2)*z3*[1-z1]^-1*pi^2
       + 2/3*T(u2)*z3*pi^2*x^-1
       - 9/2*T(u3)
       + 2*T(u3)*z3^-1*[1-z1]^-1*pi^2
       + 2*T(u3)*z3^-1*pi^2*x^-1
       - 4*T(u3)*z3^-1*pi^2
       - 1/2*T(u3)*z3^-1*z1
       + 2*T(u3)*z3^-1*z1*pi^2
       - 2*T(u3)*z3^-1*z1^2*pi^2
       + 1/2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*pi^2
       - 1/2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z3]^-1*z1*pi^2
       - 2*T(u3)*[1-z3]^-1*z1^2*pi^2
       + 1/2*T(u3)*[1-z1]^-1
       - 2*T(u3)*[1-z1]^-1*pi^2
       - 2*T(u3)*pi^2*x^-1
       - 1/2*T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*[1-z1]^-1*pi^2
       + T(u3)*z3*pi^2*x^-1
       - 9/2*T(u4)
       + 4/3*T(u4)*z3^-1*[1-z1]^-1*pi^2
       + 4/3*T(u4)*z3^-1*pi^2*x^-1
       - 8/3*T(u4)*z3^-1*pi^2
       - 1/2*T(u4)*z3^-1*z1
       + 4/3*T(u4)*z3^-1*z1*pi^2
       - 4/3*T(u4)*z3^-1*z1^2*pi^2
       + 1/2*T(u4)*[1-z3]^-1
       - 2/3*T(u4)*[1-z3]^-1*pi^2
       - 1/2*T(u4)*[1-z3]^-1*z1
       + 4/3*T(u4)*[1-z3]^-1*z1*pi^2
       - 4/3*T(u4)*[1-z3]^-1*z1^2*pi^2
       + 1/2*T(u4)*[1-z1]^-1
       - 4/3*T(u4)*[1-z1]^-1*pi^2
       - 4/3*T(u4)*pi^2*x^-1
       - 1/2*T(u4)*z3*[1-z1]^-1
       + 2/3*T(u4)*z3*[1-z1]^-1*pi^2
       + 2/3*T(u4)*z3*pi^2*x^-1 ) );

id calgD31IFq    = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e^-1 * ( 2
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z3])*D2([1-z1])*Dd([1-z2]) * (  - 2
       )

       + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * ( 12
       - 6*[1-z1]^-1
       - 6*x^-1
       - 6*z1
       + 6*z1^2
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 12
       + 6*[1-z1]^-1
       + 6*x^-1
       + 6*z1
       - 6*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * ( 8
       - 4*[1-z1]^-1
       - 4*x^-1
       - 4*z1
       + 4*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * ( 11/3
       - 11/6*[1-z1]^-1
       - 11/6*x^-1
       - 11/6*z1
       + 11/6*z1^2
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * ( 4
       - 2*x^-1
       - 2*z1
       + 2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 2*x^-1
       + 2*z1
       - 2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 11/3
       + 11/6*x^-1
       + 11/6*z1
       - 11/6*z1^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4/3*zeta3
       - 11/72*pi^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-2 * ( 2
       - x^-1
       - z1
       + z1^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*x^-1
       - 11/6*z1
       + 11/6*z1^2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1/2*pi^2*x^-1
       - pi^2
       - 1/6*z1
       + 1/2*z1*pi^2
       - 1/2*z1^2*pi^2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e^-1 * ( 2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z1])*D2([1-z3])*Dd([1-z2]) * (  - 2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 1
       - 2*[1-z3]^-1
       + z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * (  - 1
       + 2*[1-z3]^-1
       - z3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * (  - 23/12
       + 11/6*[1-z3]^-1
       + 1/12*z3
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * ( 1
       + z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * (  - 1
       - z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 23/12
       + 1/12*z3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-3 * ( 1/2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 11/6
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/4*pi^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 4/3*zeta3
       - 11/72*pi^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * ( 17/12
       + 5/12*z3
       )

       + D0([1-z1])*Dd([1-z2]) * ( 11/12
       - 1/4*pi^2
       - 11/12*z3
       - 1/4*z3*pi^2
       )

       + D1([1-z3])*D1([1-z1])*Dd([1-z2]) * (  - 4
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * (  - 16
       + 8*[1-z1]^-1
       + 8*x^-1
       + 8*z1
       - 8*z1^2
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 8
       - 4*x^-1
       - 4*z1
       + 4*z1^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D1([1-z3])*Dd([1-z2])*e^-1 * (  - 4
       + 2*x^-1
       + 2*z1
       - 2*z1^2
       )

       + D1([1-z3])*Dd([1-z2]) * (  - 11/3
       + 11/6*x^-1
       + 11/6*z1
       - 11/6*z1^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * ( 2
       - 4*[1-z3]^-1
       + 2*z3
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 2
       + 2*z3
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D1([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3
       )

       + D1([1-z1])*Dd([1-z2]) * (  - 23/12
       + 1/12*z3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       )

       + D2([1-z3])*Dd([1-z2]) * ( 4
       - 2*x^-1
       - 2*z1
       + 2*z1^2
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 11/12
       )

       + D2([1-z1])*Dd([1-z2]) * ( 1
       + z3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       )

       + D3([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 2/3
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * (  - T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       - 2*T(u3)*z3^-1*z1^2
       + 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u3)*[1-z3]^-1*x^-1
       - 4*T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - 2*T(u3)*[1-z3]^-1*z1^2
       - T(u3)*[1-z1]^-1
       - T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       - T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 2*T(u4)*z3^-1*z1^2
       + 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u4)*[1-z3]^-1*x^-1
       - 4*T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - 2*T(u4)*[1-z3]^-1*z1^2
       - T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 2/3*[1-z3]^-1
       + 1/3*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 23/24
       + 11/12*[1-z3]^-1
       + 1/24*z3
       )

       + ln(z3)^2*Dd([1-z2]) * (  - 5/4*z3^-1
       + 5/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       + 9/2*[1-z3]^-1*[1-z1]^-1
       + 5/2*[1-z3]^-1*x^-1
       - 5*[1-z3]^-1
       + 5/2*[1-z3]^-1*z1
       - 5/2*[1-z3]^-1*z1^2
       - 9/4*[1-z1]^-1
       - 5/4*x^-1
       - 9/4*z3*[1-z1]^-1
       - 5/4*z3*x^-1
       + 9/4*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9/2*T(u1)*z3^-1*z1^2
       - 9/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u1)*[1-z3]^-1*x^-1
       + 9*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z3]^-1*z1^2
       + 9/4*T(u1)*[1-z1]^-1
       + 9/4*T(u1)*x^-1
       + 9/4*T(u1)*z3*[1-z1]^-1
       + 9/4*T(u1)*z3*x^-1
       + 9/4*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 9/2*T(u2)*z3^-1*z1^2
       - 9/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u2)*[1-z3]^-1*x^-1
       + 9*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 9/2*T(u2)*[1-z3]^-1*z1^2
       + 9/4*T(u2)*[1-z1]^-1
       + 9/4*T(u2)*x^-1
       + 9/4*T(u2)*z3*[1-z1]^-1
       + 9/4*T(u2)*z3*x^-1
       + 11/4*T(u3)*z3^-1
       - 11/2*T(u3)*z3^-1*z1
       + 11/2*T(u3)*z3^-1*z1^2
       - 11/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 11/2*T(u3)*[1-z3]^-1*x^-1
       + 11*T(u3)*[1-z3]^-1
       - 11/2*T(u3)*[1-z3]^-1*z1
       + 11/2*T(u3)*[1-z3]^-1*z1^2
       + 11/4*T(u3)*[1-z1]^-1
       + 11/4*T(u3)*x^-1
       + 11/4*T(u3)*z3*[1-z1]^-1
       + 11/4*T(u3)*z3*x^-1
       + 9/4*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 9/2*T(u4)*z3^-1*z1^2
       - 9/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u4)*[1-z3]^-1*x^-1
       + 9*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z3]^-1*z1^2
       + 9/4*T(u4)*[1-z1]^-1
       + 9/4*T(u4)*x^-1
       + 9/4*T(u4)*z3*[1-z1]^-1
       + 9/4*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17/12
       + 11/6*[1-z3]^-1
       - 5/12*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * (  - 2*z3^-1
       + 4*z3^-1*z1
       - 4*z3^-1*z1^2
       + 6*[1-z3]^-1*[1-z1]^-1
       + 4*[1-z3]^-1*x^-1
       - 8*[1-z3]^-1
       + 4*[1-z3]^-1*z1
       - 4*[1-z3]^-1*z1^2
       - 3*[1-z1]^-1
       - 2*x^-1
       - 3*z3*[1-z1]^-1
       - 2*z3*x^-1
       + 4*T(u1)*z3^-1
       - 8*T(u1)*z3^-1*z1
       + 8*T(u1)*z3^-1*z1^2
       - 8*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u1)*[1-z3]^-1*x^-1
       + 16*T(u1)*[1-z3]^-1
       - 8*T(u1)*[1-z3]^-1*z1
       + 8*T(u1)*[1-z3]^-1*z1^2
       + 4*T(u1)*[1-z1]^-1
       + 4*T(u1)*x^-1
       + 4*T(u1)*z3*[1-z1]^-1
       + 4*T(u1)*z3*x^-1
       + 5*T(u2)*z3^-1
       - 10*T(u2)*z3^-1*z1
       + 10*T(u2)*z3^-1*z1^2
       - 10*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 10*T(u2)*[1-z3]^-1*x^-1
       + 20*T(u2)*[1-z3]^-1
       - 10*T(u2)*[1-z3]^-1*z1
       + 10*T(u2)*[1-z3]^-1*z1^2
       + 5*T(u2)*[1-z1]^-1
       + 5*T(u2)*x^-1
       + 5*T(u2)*z3*[1-z1]^-1
       + 5*T(u2)*z3*x^-1
       + 4*T(u3)*z3^-1
       - 8*T(u3)*z3^-1*z1
       + 8*T(u3)*z3^-1*z1^2
       - 8*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u3)*[1-z3]^-1*x^-1
       + 16*T(u3)*[1-z3]^-1
       - 8*T(u3)*[1-z3]^-1*z1
       + 8*T(u3)*[1-z3]^-1*z1^2
       + 4*T(u3)*[1-z1]^-1
       + 4*T(u3)*x^-1
       + 4*T(u3)*z3*[1-z1]^-1
       + 4*T(u3)*z3*x^-1
       + 4*T(u4)*z3^-1
       - 8*T(u4)*z3^-1*z1
       + 8*T(u4)*z3^-1*z1^2
       - 8*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u4)*[1-z3]^-1*x^-1
       + 16*T(u4)*[1-z3]^-1
       - 8*T(u4)*[1-z3]^-1*z1
       + 8*T(u4)*[1-z3]^-1*z1^2
       + 4*T(u4)*[1-z1]^-1
       + 4*T(u4)*x^-1
       + 4*T(u4)*z3*[1-z1]^-1
       + 4*T(u4)*z3*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * ( 7/2*z3^-1
       - 7*z3^-1*z1
       + 7*z3^-1*z1^2
       - 7*[1-z3]^-1*[1-z1]^-1
       - 7*[1-z3]^-1*x^-1
       + 14*[1-z3]^-1
       - 7*[1-z3]^-1*z1
       + 7*[1-z3]^-1*z1^2
       + 7/2*[1-z1]^-1
       + 7/2*x^-1
       + 7/2*z3*[1-z1]^-1
       + 7/2*z3*x^-1
       - 13/2*T(u1)*z3^-1
       + 13*T(u1)*z3^-1*z1
       - 13*T(u1)*z3^-1*z1^2
       + 13*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 13*T(u1)*[1-z3]^-1*x^-1
       - 26*T(u1)*[1-z3]^-1
       + 13*T(u1)*[1-z3]^-1*z1
       - 13*T(u1)*[1-z3]^-1*z1^2
       - 13/2*T(u1)*[1-z1]^-1
       - 13/2*T(u1)*x^-1
       - 13/2*T(u1)*z3*[1-z1]^-1
       - 13/2*T(u1)*z3*x^-1
       - 15/2*T(u2)*z3^-1
       + 15*T(u2)*z3^-1*z1
       - 15*T(u2)*z3^-1*z1^2
       + 15*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u2)*[1-z3]^-1*x^-1
       - 30*T(u2)*[1-z3]^-1
       + 15*T(u2)*[1-z3]^-1*z1
       - 15*T(u2)*[1-z3]^-1*z1^2
       - 15/2*T(u2)*[1-z1]^-1
       - 15/2*T(u2)*x^-1
       - 15/2*T(u2)*z3*[1-z1]^-1
       - 15/2*T(u2)*z3*x^-1
       - 15/2*T(u3)*z3^-1
       + 15*T(u3)*z3^-1*z1
       - 15*T(u3)*z3^-1*z1^2
       + 15*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u3)*[1-z3]^-1*x^-1
       - 30*T(u3)*[1-z3]^-1
       + 15*T(u3)*[1-z3]^-1*z1
       - 15*T(u3)*[1-z3]^-1*z1^2
       - 15/2*T(u3)*[1-z1]^-1
       - 15/2*T(u3)*x^-1
       - 15/2*T(u3)*z3*[1-z1]^-1
       - 15/2*T(u3)*z3*x^-1
       - 15/2*T(u4)*z3^-1
       + 15*T(u4)*z3^-1*z1
       - 15*T(u4)*z3^-1*z1^2
       + 15*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u4)*[1-z3]^-1*x^-1
       - 30*T(u4)*[1-z3]^-1
       + 15*T(u4)*[1-z3]^-1*z1
       - 15*T(u4)*[1-z3]^-1*z1^2
       - 15/2*T(u4)*[1-z1]^-1
       - 15/2*T(u4)*x^-1
       - 15/2*T(u4)*z3*[1-z1]^-1
       - 15/2*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * (  - 2*z3^-1
       + 4*z3^-1*z1
       - 4*z3^-1*z1^2
       + 8*[1-z3]^-1*[1-z1]^-1
       + 4*[1-z3]^-1*x^-1
       - 8*[1-z3]^-1
       + 4*[1-z3]^-1*z1
       - 4*[1-z3]^-1*z1^2
       - 4*[1-z1]^-1
       - 2*x^-1
       - 4*z3*[1-z1]^-1
       - 2*z3*x^-1
       + 4*T(u1)*z3^-1
       - 8*T(u1)*z3^-1*z1
       + 8*T(u1)*z3^-1*z1^2
       - 8*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u1)*[1-z3]^-1*x^-1
       + 16*T(u1)*[1-z3]^-1
       - 8*T(u1)*[1-z3]^-1*z1
       + 8*T(u1)*[1-z3]^-1*z1^2
       + 4*T(u1)*[1-z1]^-1
       + 4*T(u1)*x^-1
       + 4*T(u1)*z3*[1-z1]^-1
       + 4*T(u1)*z3*x^-1
       + 4*T(u2)*z3^-1
       - 8*T(u2)*z3^-1*z1
       + 8*T(u2)*z3^-1*z1^2
       - 8*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u2)*[1-z3]^-1*x^-1
       + 16*T(u2)*[1-z3]^-1
       - 8*T(u2)*[1-z3]^-1*z1
       + 8*T(u2)*[1-z3]^-1*z1^2
       + 4*T(u2)*[1-z1]^-1
       + 4*T(u2)*x^-1
       + 4*T(u2)*z3*[1-z1]^-1
       + 4*T(u2)*z3*x^-1
       + 4*T(u3)*z3^-1
       - 8*T(u3)*z3^-1*z1
       + 8*T(u3)*z3^-1*z1^2
       - 8*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u3)*[1-z3]^-1*x^-1
       + 16*T(u3)*[1-z3]^-1
       - 8*T(u3)*[1-z3]^-1*z1
       + 8*T(u3)*[1-z3]^-1*z1^2
       + 4*T(u3)*[1-z1]^-1
       + 4*T(u3)*x^-1
       + 4*T(u3)*z3*[1-z1]^-1
       + 4*T(u3)*z3*x^-1
       + 5*T(u4)*z3^-1
       - 10*T(u4)*z3^-1*z1
       + 10*T(u4)*z3^-1*z1^2
       - 10*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 10*T(u4)*[1-z3]^-1*x^-1
       + 20*T(u4)*[1-z3]^-1
       - 10*T(u4)*[1-z3]^-1*z1
       + 10*T(u4)*[1-z3]^-1*z1^2
       + 5*T(u4)*[1-z1]^-1
       + 5*T(u4)*x^-1
       + 5*T(u4)*z3*[1-z1]^-1
       + 5*T(u4)*z3*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * (  - T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - 2*T(u1)*z3^-1*z1^2
       + 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u1)*[1-z3]^-1*x^-1
       - 4*T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*[1-z3]^-1*z1^2
       - T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       - T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 2*T(u2)*z3^-1*z1^2
       + 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u2)*[1-z3]^-1*x^-1
       - 4*T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*[1-z3]^-1*z1^2
       - T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 17/12
       - 11/6*[1-z3]^-1
       + 5/12*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       + 1/2*[1-z3]^-1*pi^2
       - 1/4*pi^2
       - 11/12*z3
       - 1/4*z3*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * (  - z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       + 2*[1-z3]^-1*x^-1
       - 4*[1-z3]^-1
       + 2*[1-z3]^-1*z1
       - 2*[1-z3]^-1*z1^2
       - x^-1
       - z3*x^-1
       )

       + ln(z3)*Dd([1-z2]) * (  - 9/2
       - 29/12*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       + 11/6*[1-z3]^-1*x^-1
       - 11/3*[1-z3]^-1
       + 11/6*[1-z3]^-1*z1
       - 11/6*[1-z3]^-1*z1^2
       + 5/2*[1-z1]^-1
       + 7/12*x^-1
       - 5/2*z3*[1-z1]^-1
       - 29/12*z3*x^-1
       + 13/2*T(u1)
       + 5/2*T(u1)*z3^-1
       - 5/2*T(u1)*[1-z1]^-1
       - 5/2*T(u1)*x^-1
       + 5/2*T(u1)*z3*[1-z1]^-1
       + 5/2*T(u1)*z3*x^-1
       + 13/2*T(u2)
       + 5/2*T(u2)*z3^-1
       - 5/2*T(u2)*[1-z1]^-1
       - 5/2*T(u2)*x^-1
       + 5/2*T(u2)*z3*[1-z1]^-1
       + 5/2*T(u2)*z3*x^-1
       + 13/2*T(u3)
       + 5/2*T(u3)*z3^-1
       - 5/2*T(u3)*[1-z1]^-1
       - 5/2*T(u3)*x^-1
       + 5/2*T(u3)*z3*[1-z1]^-1
       + 5/2*T(u3)*z3*x^-1
       + 13/2*T(u4)
       + 5/2*T(u4)*z3^-1
       - 5/2*T(u4)*[1-z1]^-1
       - 5/2*T(u4)*x^-1
       + 5/2*T(u4)*z3*[1-z1]^-1
       + 5/2*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * (  - T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 2*T(u2)*z3^-1*z1^2
       + 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u2)*[1-z3]^-1*x^-1
       - 4*T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*[1-z3]^-1*z1^2
       - T(u2)*[1-z1]^-1
       - T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       - T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 2*T(u4)*z3^-1*z1^2
       + 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u4)*[1-z3]^-1*x^-1
       - 4*T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - 2*T(u4)*[1-z3]^-1*z1^2
       - T(u4)*[1-z1]^-1
       - T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       + 1/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 1/2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 23/24
       + 1/24*z3
       )

       + ln([1-z3])^2*Dd([1-z2]) * (  - 5/4*z3^-1
       + 5/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       + 9/2*[1-z3]^-1*[1-z1]^-1
       + 9/2*[1-z3]^-1*x^-1
       - 9*[1-z3]^-1
       + 9/2*[1-z3]^-1*z1
       - 9/2*[1-z3]^-1*z1^2
       - 9/4*[1-z1]^-1
       - 5/4*x^-1
       - 9/4*z3*[1-z1]^-1
       - 5/4*z3*x^-1
       + 9/4*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9/2*T(u1)*z3^-1*z1^2
       - 9/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u1)*[1-z3]^-1*x^-1
       + 9*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z3]^-1*z1^2
       + 9/4*T(u1)*[1-z1]^-1
       + 9/4*T(u1)*x^-1
       + 9/4*T(u1)*z3*[1-z1]^-1
       + 9/4*T(u1)*z3*x^-1
       + 9/4*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 9/2*T(u2)*z3^-1*z1^2
       - 9/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u2)*[1-z3]^-1*x^-1
       + 9*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 9/2*T(u2)*[1-z3]^-1*z1^2
       + 9/4*T(u2)*[1-z1]^-1
       + 9/4*T(u2)*x^-1
       + 9/4*T(u2)*z3*[1-z1]^-1
       + 9/4*T(u2)*z3*x^-1
       + 11/4*T(u3)*z3^-1
       - 11/2*T(u3)*z3^-1*z1
       + 11/2*T(u3)*z3^-1*z1^2
       - 11/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 11/2*T(u3)*[1-z3]^-1*x^-1
       + 11*T(u3)*[1-z3]^-1
       - 11/2*T(u3)*[1-z3]^-1*z1
       + 11/2*T(u3)*[1-z3]^-1*z1^2
       + 11/4*T(u3)*[1-z1]^-1
       + 11/4*T(u3)*x^-1
       + 11/4*T(u3)*z3*[1-z1]^-1
       + 11/4*T(u3)*z3*x^-1
       + 9/4*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 9/2*T(u4)*z3^-1*z1^2
       - 9/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u4)*[1-z3]^-1*x^-1
       + 9*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z3]^-1*z1^2
       + 9/4*T(u4)*[1-z1]^-1
       + 9/4*T(u4)*x^-1
       + 9/4*T(u4)*z3*[1-z1]^-1
       + 9/4*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * ( 7/2*z3^-1
       - 7*z3^-1*z1
       + 7*z3^-1*z1^2
       - 15*[1-z3]^-1*[1-z1]^-1
       - 15*[1-z3]^-1*x^-1
       + 30*[1-z3]^-1
       - 15*[1-z3]^-1*z1
       + 15*[1-z3]^-1*z1^2
       + 7/2*[1-z1]^-1
       + 7/2*x^-1
       + 7/2*z3*[1-z1]^-1
       + 7/2*z3*x^-1
       - 15/2*T(u1)*z3^-1
       + 15*T(u1)*z3^-1*z1
       - 15*T(u1)*z3^-1*z1^2
       + 15*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u1)*[1-z3]^-1*x^-1
       - 30*T(u1)*[1-z3]^-1
       + 15*T(u1)*[1-z3]^-1*z1
       - 15*T(u1)*[1-z3]^-1*z1^2
       - 15/2*T(u1)*[1-z1]^-1
       - 15/2*T(u1)*x^-1
       - 15/2*T(u1)*z3*[1-z1]^-1
       - 15/2*T(u1)*z3*x^-1
       - 15/2*T(u2)*z3^-1
       + 15*T(u2)*z3^-1*z1
       - 15*T(u2)*z3^-1*z1^2
       + 15*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u2)*[1-z3]^-1*x^-1
       - 30*T(u2)*[1-z3]^-1
       + 15*T(u2)*[1-z3]^-1*z1
       - 15*T(u2)*[1-z3]^-1*z1^2
       - 15/2*T(u2)*[1-z1]^-1
       - 15/2*T(u2)*x^-1
       - 15/2*T(u2)*z3*[1-z1]^-1
       - 15/2*T(u2)*z3*x^-1
       - 15/2*T(u3)*z3^-1
       + 15*T(u3)*z3^-1*z1
       - 15*T(u3)*z3^-1*z1^2
       + 15*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u3)*[1-z3]^-1*x^-1
       - 30*T(u3)*[1-z3]^-1
       + 15*T(u3)*[1-z3]^-1*z1
       - 15*T(u3)*[1-z3]^-1*z1^2
       - 15/2*T(u3)*[1-z1]^-1
       - 15/2*T(u3)*x^-1
       - 15/2*T(u3)*z3*[1-z1]^-1
       - 15/2*T(u3)*z3*x^-1
       - 13/2*T(u4)*z3^-1
       + 13*T(u4)*z3^-1*z1
       - 13*T(u4)*z3^-1*z1^2
       + 13*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 13*T(u4)*[1-z3]^-1*x^-1
       - 26*T(u4)*[1-z3]^-1
       + 13*T(u4)*[1-z3]^-1*z1
       - 13*T(u4)*[1-z3]^-1*z1^2
       - 13/2*T(u4)*[1-z1]^-1
       - 13/2*T(u4)*x^-1
       - 13/2*T(u4)*z3*[1-z1]^-1
       - 13/2*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 2*z3^-1
       + 4*z3^-1*z1
       - 4*z3^-1*z1^2
       + 8*[1-z3]^-1*[1-z1]^-1
       + 8*[1-z3]^-1*x^-1
       - 16*[1-z3]^-1
       + 8*[1-z3]^-1*z1
       - 8*[1-z3]^-1*z1^2
       - 4*[1-z1]^-1
       - 2*x^-1
       - 4*z3*[1-z1]^-1
       - 2*z3*x^-1
       + 5*T(u1)*z3^-1
       - 10*T(u1)*z3^-1*z1
       + 10*T(u1)*z3^-1*z1^2
       - 10*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 10*T(u1)*[1-z3]^-1*x^-1
       + 20*T(u1)*[1-z3]^-1
       - 10*T(u1)*[1-z3]^-1*z1
       + 10*T(u1)*[1-z3]^-1*z1^2
       + 5*T(u1)*[1-z1]^-1
       + 5*T(u1)*x^-1
       + 5*T(u1)*z3*[1-z1]^-1
       + 5*T(u1)*z3*x^-1
       + 4*T(u2)*z3^-1
       - 8*T(u2)*z3^-1*z1
       + 8*T(u2)*z3^-1*z1^2
       - 8*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u2)*[1-z3]^-1*x^-1
       + 16*T(u2)*[1-z3]^-1
       - 8*T(u2)*[1-z3]^-1*z1
       + 8*T(u2)*[1-z3]^-1*z1^2
       + 4*T(u2)*[1-z1]^-1
       + 4*T(u2)*x^-1
       + 4*T(u2)*z3*[1-z1]^-1
       + 4*T(u2)*z3*x^-1
       + 4*T(u3)*z3^-1
       - 8*T(u3)*z3^-1*z1
       + 8*T(u3)*z3^-1*z1^2
       - 8*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u3)*[1-z3]^-1*x^-1
       + 16*T(u3)*[1-z3]^-1
       - 8*T(u3)*[1-z3]^-1*z1
       + 8*T(u3)*[1-z3]^-1*z1^2
       + 4*T(u3)*[1-z1]^-1
       + 4*T(u3)*x^-1
       + 4*T(u3)*z3*[1-z1]^-1
       + 4*T(u3)*z3*x^-1
       + 4*T(u4)*z3^-1
       - 8*T(u4)*z3^-1*z1
       + 8*T(u4)*z3^-1*z1^2
       - 8*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u4)*[1-z3]^-1*x^-1
       + 16*T(u4)*[1-z3]^-1
       - 8*T(u4)*[1-z3]^-1*z1
       + 8*T(u4)*[1-z3]^-1*z1^2
       + 4*T(u4)*[1-z1]^-1
       + 4*T(u4)*x^-1
       + 4*T(u4)*z3*[1-z1]^-1
       + 4*T(u4)*z3*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * (  - T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - 2*T(u1)*z3^-1*z1^2
       + 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u1)*[1-z3]^-1*x^-1
       - 4*T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*[1-z3]^-1*z1^2
       - T(u1)*[1-z1]^-1
       - T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       - T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       - 2*T(u3)*z3^-1*z1^2
       + 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u3)*[1-z3]^-1*x^-1
       - 4*T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - 2*T(u3)*[1-z3]^-1*z1^2
       - T(u3)*[1-z1]^-1
       - T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 17/12
       + 5/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       - 1/4*pi^2
       - 11/12*z3
       - 1/4*z3*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * (  - z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       - x^-1
       - z3*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 5
       - 29/12*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       + 5/2*[1-z1]^-1
       + 7/12*x^-1
       - 5/2*z3*[1-z1]^-1
       - 29/12*z3*x^-1
       + 7*T(u1)
       + 5/2*T(u1)*z3^-1
       - 5/2*T(u1)*[1-z1]^-1
       - 5/2*T(u1)*x^-1
       + 5/2*T(u1)*z3*[1-z1]^-1
       + 5/2*T(u1)*z3*x^-1
       + 7*T(u2)
       + 5/2*T(u2)*z3^-1
       - 5/2*T(u2)*[1-z1]^-1
       - 5/2*T(u2)*x^-1
       + 5/2*T(u2)*z3*[1-z1]^-1
       + 5/2*T(u2)*z3*x^-1
       + 7*T(u3)
       + 5/2*T(u3)*z3^-1
       - 5/2*T(u3)*[1-z1]^-1
       - 5/2*T(u3)*x^-1
       + 5/2*T(u3)*z3*[1-z1]^-1
       + 5/2*T(u3)*z3*x^-1
       + 7*T(u4)
       + 5/2*T(u4)*z3^-1
       - 5/2*T(u4)*[1-z1]^-1
       - 5/2*T(u4)*x^-1
       + 5/2*T(u4)*z3*[1-z1]^-1
       + 5/2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * ( T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + 2*T(u2)*z3^-1*z1^2
       - 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u2)*[1-z3]^-1*x^-1
       + 4*T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z3]^-1*z1^2
       + T(u2)*[1-z1]^-1
       + T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       + T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       + 2*T(u4)*z3^-1*z1^2
       - 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u4)*[1-z3]^-1*x^-1
       + 4*T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       + 2*T(u4)*[1-z3]^-1*z1^2
       + T(u4)*[1-z1]^-1
       + T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * ( T(u3)*z3^-1
       - 2*T(u3)*z3^-1*z1
       + 2*T(u3)*z3^-1*z1^2
       - 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u3)*[1-z3]^-1*x^-1
       + 4*T(u3)*[1-z3]^-1
       - 2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z3]^-1*z1^2
       + T(u3)*[1-z1]^-1
       + T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       + T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       + 2*T(u4)*z3^-1*z1^2
       - 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u4)*[1-z3]^-1*x^-1
       + 4*T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       + 2*T(u4)*[1-z3]^-1*z1^2
       + T(u4)*[1-z1]^-1
       + T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * (  - 16/3
       + 8/3*[1-z1]^-1
       + 8/3*x^-1
       + 8/3*z1
       - 8/3*z1^2
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 8
       - 4*[1-z1]^-1
       - 4*x^-1
       - 4*z1
       + 4*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 6
       + 3*[1-z1]^-1
       + 3*x^-1
       + 3*z1
       - 3*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * (  - 11/6
       + 11/12*[1-z1]^-1
       + 11/12*x^-1
       + 11/12*z1
       - 11/12*z1^2
       )

       + ln(z1)^2*Dd([1-z2]) * (  - 11/4*z3^-1
       + 11/2*z3^-1*z1
       - 11/2*z3^-1*z1^2
       + 23/2*[1-z3]^-1*[1-z1]^-1
       + 23/2*[1-z3]^-1*x^-1
       - 23*[1-z3]^-1
       + 23/2*[1-z3]^-1*z1
       - 23/2*[1-z3]^-1*z1^2
       - 11/4*[1-z1]^-1
       - 11/4*x^-1
       - 11/4*z3*[1-z1]^-1
       - 11/4*z3*x^-1
       + 19/4*T(u1)*z3^-1
       - 19/2*T(u1)*z3^-1*z1
       + 19/2*T(u1)*z3^-1*z1^2
       - 19/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 19/2*T(u1)*[1-z3]^-1*x^-1
       + 19*T(u1)*[1-z3]^-1
       - 19/2*T(u1)*[1-z3]^-1*z1
       + 19/2*T(u1)*[1-z3]^-1*z1^2
       + 19/4*T(u1)*[1-z1]^-1
       + 19/4*T(u1)*x^-1
       + 19/4*T(u1)*z3*[1-z1]^-1
       + 19/4*T(u1)*z3*x^-1
       + 19/4*T(u2)*z3^-1
       - 19/2*T(u2)*z3^-1*z1
       + 19/2*T(u2)*z3^-1*z1^2
       - 19/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 19/2*T(u2)*[1-z3]^-1*x^-1
       + 19*T(u2)*[1-z3]^-1
       - 19/2*T(u2)*[1-z3]^-1*z1
       + 19/2*T(u2)*[1-z3]^-1*z1^2
       + 19/4*T(u2)*[1-z1]^-1
       + 19/4*T(u2)*x^-1
       + 19/4*T(u2)*z3*[1-z1]^-1
       + 19/4*T(u2)*z3*x^-1
       + 21/4*T(u3)*z3^-1
       - 21/2*T(u3)*z3^-1*z1
       + 21/2*T(u3)*z3^-1*z1^2
       - 21/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 21/2*T(u3)*[1-z3]^-1*x^-1
       + 21*T(u3)*[1-z3]^-1
       - 21/2*T(u3)*[1-z3]^-1*z1
       + 21/2*T(u3)*[1-z3]^-1*z1^2
       + 21/4*T(u3)*[1-z1]^-1
       + 21/4*T(u3)*x^-1
       + 21/4*T(u3)*z3*[1-z1]^-1
       + 21/4*T(u3)*z3*x^-1
       + 19/4*T(u4)*z3^-1
       - 19/2*T(u4)*z3^-1*z1
       + 19/2*T(u4)*z3^-1*z1^2
       - 19/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 19/2*T(u4)*[1-z3]^-1*x^-1
       + 19*T(u4)*[1-z3]^-1
       - 19/2*T(u4)*[1-z3]^-1*z1
       + 19/2*T(u4)*[1-z3]^-1*z1^2
       + 19/4*T(u4)*[1-z1]^-1
       + 19/4*T(u4)*x^-1
       + 19/4*T(u4)*z3*[1-z1]^-1
       + 19/4*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 5
       + 5/2*[1-z1]^-1
       + 5/2*x^-1
       + 5/2*z1
       - 5/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 6
       - 3*[1-z1]^-1
       - 3*x^-1
       - 3*z1
       + 3*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 11/3
       - 11/6*[1-z1]^-1
       - 11/6*x^-1
       - 11/6*z1
       + 11/6*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * ( 7/2*z3^-1
       - 7*z3^-1*z1
       + 7*z3^-1*z1^2
       - 13*[1-z3]^-1*[1-z1]^-1
       - 13*[1-z3]^-1*x^-1
       + 26*[1-z3]^-1
       - 13*[1-z3]^-1*z1
       + 13*[1-z3]^-1*z1^2
       + 7/2*[1-z1]^-1
       + 7/2*x^-1
       + 7/2*z3*[1-z1]^-1
       + 7/2*z3*x^-1
       - 15/2*T(u1)*z3^-1
       + 15*T(u1)*z3^-1*z1
       - 15*T(u1)*z3^-1*z1^2
       + 15*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u1)*[1-z3]^-1*x^-1
       - 30*T(u1)*[1-z3]^-1
       + 15*T(u1)*[1-z3]^-1*z1
       - 15*T(u1)*[1-z3]^-1*z1^2
       - 15/2*T(u1)*[1-z1]^-1
       - 15/2*T(u1)*x^-1
       - 15/2*T(u1)*z3*[1-z1]^-1
       - 15/2*T(u1)*z3*x^-1
       - 13/2*T(u2)*z3^-1
       + 13*T(u2)*z3^-1*z1
       - 13*T(u2)*z3^-1*z1^2
       + 13*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 13*T(u2)*[1-z3]^-1*x^-1
       - 26*T(u2)*[1-z3]^-1
       + 13*T(u2)*[1-z3]^-1*z1
       - 13*T(u2)*[1-z3]^-1*z1^2
       - 13/2*T(u2)*[1-z1]^-1
       - 13/2*T(u2)*x^-1
       - 13/2*T(u2)*z3*[1-z1]^-1
       - 13/2*T(u2)*z3*x^-1
       - 15/2*T(u3)*z3^-1
       + 15*T(u3)*z3^-1*z1
       - 15*T(u3)*z3^-1*z1^2
       + 15*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u3)*[1-z3]^-1*x^-1
       - 30*T(u3)*[1-z3]^-1
       + 15*T(u3)*[1-z3]^-1*z1
       - 15*T(u3)*[1-z3]^-1*z1^2
       - 15/2*T(u3)*[1-z1]^-1
       - 15/2*T(u3)*x^-1
       - 15/2*T(u3)*z3*[1-z1]^-1
       - 15/2*T(u3)*z3*x^-1
       - 15/2*T(u4)*z3^-1
       + 15*T(u4)*z3^-1*z1
       - 15*T(u4)*z3^-1*z1^2
       + 15*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u4)*[1-z3]^-1*x^-1
       - 30*T(u4)*[1-z3]^-1
       + 15*T(u4)*[1-z3]^-1*z1
       - 15*T(u4)*[1-z3]^-1*z1^2
       - 15/2*T(u4)*[1-z1]^-1
       - 15/2*T(u4)*x^-1
       - 15/2*T(u4)*z3*[1-z1]^-1
       - 15/2*T(u4)*z3*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * ( T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       + 2*T(u1)*z3^-1*z1^2
       - 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u1)*[1-z3]^-1*x^-1
       + 4*T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       + 2*T(u1)*[1-z3]^-1*z1^2
       + T(u1)*[1-z1]^-1
       + T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       + T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + 2*T(u2)*z3^-1*z1^2
       - 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u2)*[1-z3]^-1*x^-1
       + 4*T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z3]^-1*z1^2
       + T(u2)*[1-z1]^-1
       + T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * ( T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       + 2*T(u1)*z3^-1*z1^2
       - 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u1)*[1-z3]^-1*x^-1
       + 4*T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       + 2*T(u1)*[1-z3]^-1*z1^2
       + T(u1)*[1-z1]^-1
       + T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       + T(u3)*z3^-1
       - 2*T(u3)*z3^-1*z1
       + 2*T(u3)*z3^-1*z1^2
       - 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u3)*[1-z3]^-1*x^-1
       + 4*T(u3)*[1-z3]^-1
       - 2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z3]^-1*z1^2
       + T(u3)*[1-z1]^-1
       + T(u3)*x^-1
       + T(u3)*z3*[1-z1]^-1
       + T(u3)*z3*x^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 4
       + 2*[1-z1]^-1
       + 2*x^-1
       + 2*z1
       - 2*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 11/3
       + 11/6*[1-z1]^-1
       + 11/6*x^-1
       + 11/6*z1
       - 11/6*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 2/3*[1-z1]^-1*pi^2
       - 2/3*pi^2*x^-1
       + 4/3*pi^2
       + 1/6*z1
       - 2/3*z1*pi^2
       + 2/3*z1^2*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * ( 2*z3^-1
       - 4*z3^-1*z1
       + 4*z3^-1*z1^2
       + 2*[1-z1]^-1
       + 2*x^-1
       + 2*z3*[1-z1]^-1
       + 2*z3*x^-1
       )

       + ln(z1)*Dd([1-z2]) * ( 8
       + 41/12*z3^-1
       - 11/6*z3^-1*z1
       + 11/6*z3^-1*z1^2
       - 19/12*[1-z1]^-1
       - 19/12*x^-1
       + 41/12*z3*[1-z1]^-1
       + 41/12*z3*x^-1
       - 12*T(u1)
       - 9/2*T(u1)*z3^-1
       + 9/2*T(u1)*[1-z1]^-1
       + 9/2*T(u1)*x^-1
       - 9/2*T(u1)*z3*[1-z1]^-1
       - 9/2*T(u1)*z3*x^-1
       - 12*T(u2)
       - 9/2*T(u2)*z3^-1
       + 9/2*T(u2)*[1-z1]^-1
       + 9/2*T(u2)*x^-1
       - 9/2*T(u2)*z3*[1-z1]^-1
       - 9/2*T(u2)*z3*x^-1
       - 12*T(u3)
       - 9/2*T(u3)*z3^-1
       + 9/2*T(u3)*[1-z1]^-1
       + 9/2*T(u3)*x^-1
       - 9/2*T(u3)*z3*[1-z1]^-1
       - 9/2*T(u3)*z3*x^-1
       - 12*T(u4)
       - 9/2*T(u4)*z3^-1
       + 9/2*T(u4)*[1-z1]^-1
       + 9/2*T(u4)*x^-1
       - 9/2*T(u4)*z3*[1-z1]^-1
       - 9/2*T(u4)*z3*x^-1
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * ( 4/3
       - 2/3*x^-1
       - 2/3*z1
       + 2/3*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 2
       + x^-1
       + z1
       - z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 11/6
       + 11/12*x^-1
       + 11/12*z1
       - 11/12*z1^2
       )

       + ln([1-z1])^2*Dd([1-z2]) * (  - 5/4*z3^-1
       + 5/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       + 9/2*[1-z3]^-1*[1-z1]^-1
       + 9/2*[1-z3]^-1*x^-1
       - 9*[1-z3]^-1
       + 9/2*[1-z3]^-1*z1
       - 9/2*[1-z3]^-1*z1^2
       - 9/4*[1-z1]^-1
       - 5/4*x^-1
       - 9/4*z3*[1-z1]^-1
       - 5/4*z3*x^-1
       + 9/4*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9/2*T(u1)*z3^-1*z1^2
       - 9/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u1)*[1-z3]^-1*x^-1
       + 9*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z3]^-1*z1^2
       + 9/4*T(u1)*[1-z1]^-1
       + 9/4*T(u1)*x^-1
       + 9/4*T(u1)*z3*[1-z1]^-1
       + 9/4*T(u1)*z3*x^-1
       + 9/4*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 9/2*T(u2)*z3^-1*z1^2
       - 9/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u2)*[1-z3]^-1*x^-1
       + 9*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 9/2*T(u2)*[1-z3]^-1*z1^2
       + 9/4*T(u2)*[1-z1]^-1
       + 9/4*T(u2)*x^-1
       + 9/4*T(u2)*z3*[1-z1]^-1
       + 9/4*T(u2)*z3*x^-1
       + 11/4*T(u3)*z3^-1
       - 11/2*T(u3)*z3^-1*z1
       + 11/2*T(u3)*z3^-1*z1^2
       - 11/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 11/2*T(u3)*[1-z3]^-1*x^-1
       + 11*T(u3)*[1-z3]^-1
       - 11/2*T(u3)*[1-z3]^-1*z1
       + 11/2*T(u3)*[1-z3]^-1*z1^2
       + 11/4*T(u3)*[1-z1]^-1
       + 11/4*T(u3)*x^-1
       + 11/4*T(u3)*z3*[1-z1]^-1
       + 11/4*T(u3)*z3*x^-1
       + 9/4*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 9/2*T(u4)*z3^-1*z1^2
       - 9/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u4)*[1-z3]^-1*x^-1
       + 9*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z3]^-1*z1^2
       + 9/4*T(u4)*[1-z1]^-1
       + 9/4*T(u4)*x^-1
       + 9/4*T(u4)*z3*[1-z1]^-1
       + 9/4*T(u4)*z3*x^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 2
       - x^-1
       - z1
       + z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*x^-1
       - 11/6*z1
       + 11/6*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2*pi^2*x^-1
       - pi^2
       - 1/12*z1
       + 1/2*z1*pi^2
       - 1/2*z1^2*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * (  - z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       - x^-1
       - z3*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 9/2
       - 29/12*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       + 5/2*[1-z1]^-1
       + 7/12*x^-1
       - 5/2*z3*[1-z1]^-1
       - 29/12*z3*x^-1
       + 13/2*T(u1)
       + 5/2*T(u1)*z3^-1
       - 5/2*T(u1)*[1-z1]^-1
       - 5/2*T(u1)*x^-1
       + 5/2*T(u1)*z3*[1-z1]^-1
       + 5/2*T(u1)*z3*x^-1
       + 13/2*T(u2)
       + 5/2*T(u2)*z3^-1
       - 5/2*T(u2)*[1-z1]^-1
       - 5/2*T(u2)*x^-1
       + 5/2*T(u2)*z3*[1-z1]^-1
       + 5/2*T(u2)*z3*x^-1
       + 13/2*T(u3)
       + 5/2*T(u3)*z3^-1
       - 5/2*T(u3)*[1-z1]^-1
       - 5/2*T(u3)*x^-1
       + 5/2*T(u3)*z3*[1-z1]^-1
       + 5/2*T(u3)*z3*x^-1
       + 13/2*T(u4)
       + 5/2*T(u4)*z3^-1
       - 5/2*T(u4)*[1-z1]^-1
       - 5/2*T(u4)*x^-1
       + 5/2*T(u4)*z3*[1-z1]^-1
       + 5/2*T(u4)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * ( 1/2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + T(u2)*z3^-1*z1^2
       - T(u2)*[1-z3]^-1*[1-z1]^-1
       - T(u2)*[1-z3]^-1*x^-1
       + 2*T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z3]^-1*z1^2
       + 1/2*T(u2)*[1-z1]^-1
       + 1/2*T(u2)*x^-1
       + 1/2*T(u2)*z3*[1-z1]^-1
       + 1/2*T(u2)*z3*x^-1
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       - T(u3)*[1-z3]^-1*x^-1
       + 2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       + 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       + 1/2*T(u3)*z3*[1-z1]^-1
       + 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * (  - 1/2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1*[1-z1]^-1
       + T(u2)*[1-z3]^-1*x^-1
       - 2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       - 1/2*T(u2)*z3*[1-z1]^-1
       - 1/2*T(u2)*z3*x^-1
       - 1/2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       + T(u4)*[1-z3]^-1*[1-z1]^-1
       + T(u4)*[1-z3]^-1*x^-1
       - 2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       - 1/2*T(u4)*z3*[1-z1]^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       - T(u3)*[1-z3]^-1*x^-1
       + 2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       + 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       + 1/2*T(u3)*z3*[1-z1]^-1
       + 1/2*T(u3)*z3*x^-1
       + 1/2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + T(u4)*z3^-1*z1^2
       - T(u4)*[1-z3]^-1*[1-z1]^-1
       - T(u4)*[1-z3]^-1*x^-1
       + 2*T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z3]^-1*z1^2
       + 1/2*T(u4)*[1-z1]^-1
       + 1/2*T(u4)*x^-1
       + 1/2*T(u4)*z3*[1-z1]^-1
       + 1/2*T(u4)*z3*x^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * ( 1/2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + T(u1)*z3^-1*z1^2
       - T(u1)*[1-z3]^-1*[1-z1]^-1
       - T(u1)*[1-z3]^-1*x^-1
       + 2*T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z3]^-1*z1^2
       + 1/2*T(u1)*[1-z1]^-1
       + 1/2*T(u1)*x^-1
       + 1/2*T(u1)*z3*[1-z1]^-1
       + 1/2*T(u1)*z3*x^-1
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       - T(u3)*[1-z3]^-1*x^-1
       + 2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       + 1/2*T(u3)*[1-z1]^-1
       + 1/2*T(u3)*x^-1
       + 1/2*T(u3)*z3*[1-z1]^-1
       + 1/2*T(u3)*z3*x^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * (  - 1/2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       + T(u1)*[1-z3]^-1*[1-z1]^-1
       + T(u1)*[1-z3]^-1*x^-1
       - 2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       - 1/2*T(u1)*z3*x^-1
       - 1/2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       + T(u4)*[1-z3]^-1*[1-z1]^-1
       + T(u4)*[1-z3]^-1*x^-1
       - 2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       - 1/2*T(u4)*[1-z1]^-1
       - 1/2*T(u4)*x^-1
       - 1/2*T(u4)*z3*[1-z1]^-1
       - 1/2*T(u4)*z3*x^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * (  - 1/2*T(u1)*
         z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       + T(u1)*[1-z3]^-1*[1-z1]^-1
       + T(u1)*[1-z3]^-1*x^-1
       - 2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       - 1/2*T(u1)*[1-z1]^-1
       - 1/2*T(u1)*x^-1
       - 1/2*T(u1)*z3*[1-z1]^-1
       - 1/2*T(u1)*z3*x^-1
       - 1/2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1*[1-z1]^-1
       + T(u2)*[1-z3]^-1*x^-1
       - 2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       - 1/2*T(u2)*[1-z1]^-1
       - 1/2*T(u2)*x^-1
       - 1/2*T(u2)*z3*[1-z1]^-1
       - 1/2*T(u2)*z3*x^-1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1-z3]^-1
       - 1/2*z3
       )

       + Li3([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 2
       - [1-z1]^-1
       - x^-1
       - z1
       + z1^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * (  - 1/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 11/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/8*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3*zeta3
       + 11/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/18*zeta3
       - 1/480*pi^4
       )

       + Dd([1-z3])*Dd([1-z2])*e^-3 * (  - 1
       + 1/2*x^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 11/3
       + 11/6*x^-1
       + 11/6*z1
       - 11/6*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/4*pi^2*x^-1
       + 1/2*pi^2
       + 1/12*z1
       - 1/4*z1*pi^2
       + 1/4*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       + 1/6*x^-1
       - 4/3*zeta3*x^-1
       + 8/3*zeta3
       - 11/72*pi^2*x^-1
       + 11/36*pi^2
       + 11/36*z1
       - 4/3*z1*zeta3
       - 11/72*z1*pi^2
       + 4/3*z1^2*zeta3
       + 11/72*z1^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/4
       - 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/6
       - 2/3*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/12
       + 1/8*pi^2
       + 11/12*z3
       + 1/8*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - [1-z3]^-1*zeta3
       + 7/6*zeta3
       + 29/144*pi^2
       + 7/6*z3*zeta3
       - 7/144*z3*pi^2
       )

       + Dd([1-z2])*e^-2 * ( 1/2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 1/2*x^-1
       + 1/2*z3*x^-1
       )

       + Dd([1-z2])*e^-1 * (  - 1
       + 5/12*z3^-1
       - 11/6*z3^-1*z1
       + 11/6*z3^-1*z1^2
       + 17/12*x^-1
       + 5/12*z3*x^-1
       )

       + Dd([1-z2]) * ( 5/3
       - 17/12*z3^-1
       + 5/12*z3^-1*pi^2
       + 1/2*z3^-1*z1
       - 5/6*z3^-1*z1*pi^2
       + 5/6*z3^-1*z1^2*pi^2
       - 4/3*[1-z3]^-1*[1-z1]^-1*pi^2
       - 4/3*[1-z3]^-1*pi^2*x^-1
       + 8/3*[1-z3]^-1*pi^2
       + 1/2*[1-z3]^-1*z1
       - 4/3*[1-z3]^-1*z1*pi^2
       + 4/3*[1-z3]^-1*z1^2*pi^2
       + 2/3*[1-z1]^-1*pi^2
       + 11/12*x^-1
       + 5/12*pi^2*x^-1
       - 1/2*z3*[1-z1]^-1
       + 2/3*z3*[1-z1]^-1*pi^2
       - 11/12*z3*x^-1
       + 5/12*z3*pi^2*x^-1
       - 9/2*T(u1)
       + 1/2*T(u1)*z3^-1
       - 2/3*T(u1)*z3^-1*pi^2
       - 1/2*T(u1)*z3^-1*z1
       + 4/3*T(u1)*z3^-1*z1*pi^2
       - 4/3*T(u1)*z3^-1*z1^2*pi^2
       + 4/3*T(u1)*[1-z3]^-1*[1-z1]^-1*pi^2
       + 4/3*T(u1)*[1-z3]^-1*pi^2*x^-1
       - 8/3*T(u1)*[1-z3]^-1*pi^2
       - 1/2*T(u1)*[1-z3]^-1*z1
       + 4/3*T(u1)*[1-z3]^-1*z1*pi^2
       - 4/3*T(u1)*[1-z3]^-1*z1^2*pi^2
       - 2/3*T(u1)*[1-z1]^-1*pi^2
       - 2/3*T(u1)*pi^2*x^-1
       + 1/2*T(u1)*z3*[1-z1]^-1
       - 2/3*T(u1)*z3*[1-z1]^-1*pi^2
       - 2/3*T(u1)*z3*pi^2*x^-1
       - 9/2*T(u2)
       + 1/2*T(u2)*z3^-1
       - 2/3*T(u2)*z3^-1*pi^2
       - 1/2*T(u2)*z3^-1*z1
       + 4/3*T(u2)*z3^-1*z1*pi^2
       - 4/3*T(u2)*z3^-1*z1^2*pi^2
       + 4/3*T(u2)*[1-z3]^-1*[1-z1]^-1*pi^2
       + 4/3*T(u2)*[1-z3]^-1*pi^2*x^-1
       - 8/3*T(u2)*[1-z3]^-1*pi^2
       - 1/2*T(u2)*[1-z3]^-1*z1
       + 4/3*T(u2)*[1-z3]^-1*z1*pi^2
       - 4/3*T(u2)*[1-z3]^-1*z1^2*pi^2
       - 2/3*T(u2)*[1-z1]^-1*pi^2
       - 2/3*T(u2)*pi^2*x^-1
       + 1/2*T(u2)*z3*[1-z1]^-1
       - 2/3*T(u2)*z3*[1-z1]^-1*pi^2
       - 2/3*T(u2)*z3*pi^2*x^-1
       - 9/2*T(u3)
       + 1/2*T(u3)*z3^-1
       - T(u3)*z3^-1*pi^2
       - 1/2*T(u3)*z3^-1*z1
       + 2*T(u3)*z3^-1*z1*pi^2
       - 2*T(u3)*z3^-1*z1^2*pi^2
       + 2*T(u3)*[1-z3]^-1*[1-z1]^-1*pi^2
       + 2*T(u3)*[1-z3]^-1*pi^2*x^-1
       - 4*T(u3)*[1-z3]^-1*pi^2
       - 1/2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z3]^-1*z1*pi^2
       - 2*T(u3)*[1-z3]^-1*z1^2*pi^2
       - T(u3)*[1-z1]^-1*pi^2
       - T(u3)*pi^2*x^-1
       + 1/2*T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*[1-z1]^-1*pi^2
       - T(u3)*z3*pi^2*x^-1
       - 9/2*T(u4)
       + 1/2*T(u4)*z3^-1
       - 2/3*T(u4)*z3^-1*pi^2
       - 1/2*T(u4)*z3^-1*z1
       + 4/3*T(u4)*z3^-1*z1*pi^2
       - 4/3*T(u4)*z3^-1*z1^2*pi^2
       + 4/3*T(u4)*[1-z3]^-1*[1-z1]^-1*pi^2
       + 4/3*T(u4)*[1-z3]^-1*pi^2*x^-1
       - 8/3*T(u4)*[1-z3]^-1*pi^2
       - 1/2*T(u4)*[1-z3]^-1*z1
       + 4/3*T(u4)*[1-z3]^-1*z1*pi^2
       - 4/3*T(u4)*[1-z3]^-1*z1^2*pi^2
       - 2/3*T(u4)*[1-z1]^-1*pi^2
       - 2/3*T(u4)*pi^2*x^-1
       + 1/2*T(u4)*z3*[1-z1]^-1
       - 2/3*T(u4)*z3*[1-z1]^-1*pi^2
       - 2/3*T(u4)*z3*pi^2*x^-1 ) );

id calqDh31IFg   = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 1/6
       + 1/3*[1-z1]^-1
       - 1/6*z1
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/6*z1
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/36*pi^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z1
       )

       + D0([1-z3])*Dd([1-z2]) * (  - 1/6
       + 1/6*z1
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * ( 2/3
       - 1/3*z3^-1
       - 1/3*[1-z3]^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/36*pi^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*z3^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D1([1-z3])*Dd([1-z2]) * ( 1/6
       + 1/6*z1
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D1([1-z1])*Dd([1-z2]) * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/6*z3^-1
       - 1/6*[1-z3]^-1
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 1/3*z3^-1
       - 1/3*[1-z3]^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*z3^-1
       + 1/3*[1-z3]^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/12
       )

       + ln(z3)*Dd([1-z2]) * ( 1/6*z3^-1
       + 1/6*z3^-1*z1
       + 1/6*[1-z3]^-1
       + 1/6*[1-z3]^-1*z1
       + 1/6*x^-1
       - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/6*z3^-1
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*z3^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12
       )

       + ln([1-z3])*Dd([1-z2]) * ( 1/6*z3^-1
       + 1/6*z3^-1*z1
       + 1/6*x^-1
       - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 1/12
       - 1/6*[1-z1]^-1
       + 1/12*z1
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       + 1/3*[1-z1]^-1
       - 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*[1-z1]^-1
       + 1/6*z1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * ( 1/6
       - 1/6*z1
       )

       + ln(z1)*Dd([1-z2]) * ( 1/3*z3^-1*[1-z1]^-1
       - 1/6*z3^-1
       - 1/6*z3^-1*z1
       - 2/3*[1-z1]^-1
       - 1/6*x^-1
       + 1/3*z3*[1-z1]^-1
       + 1/3*z3*x^-1
       - 1/3*z3^2*[1-z1]^-1
       - 1/3*z3^2*x^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 1/12
       + 1/12*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       + 1/6*z1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 1/6*z3^-1
       + 1/6*z3^-1*z1
       + 1/6*x^-1
       - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/9*zeta3
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1/6
       + 1/6*z1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/6*z1
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 1/72*pi^2
       - 1/72*z1*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/12
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 7/18
       + 1/36*z3^-1*pi^2
       - 1/18*pi^2
       - 1/6*z3
       + 1/36*z3*pi^2
       + 1/6*z3^2
       - 1/36*z3^2*pi^2
       )

       + Dd([1-z2])*e^-1 * (  - 1/6*z3^-1
       - 1/6*z3^-1*z1
       - 1/6*x^-1
       + 1/3*z3*x^-1
       - 1/3*z3^2*x^-1
       )

       + Dd([1-z2]) * ( 1/2
       - 1/6*z3^-1
       + 1/6*z3^-1*z1
       + 1/6*x^-1 ) );

id calgDh31IFg   = (  + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 1/6
       + 1/3*z1
       - 1/3*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*z1
       + 1/3*z1^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*z1
       - 1/3*z1^2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1/6
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/6*z3
       )

       + D1([1-z3])*Dd([1-z2]) * ( 1/6
       - 1/3*z1
       + 1/3*z1^2
       )

       + D1([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/6*z3^-1
       - 1/12*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/6*z3
       )

       + ln(z3)*Dd([1-z2]) * (  - 1/3*z3^-1*x^-1
       + 2/3*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       + 1/6*[1-z3]^-1
       - 1/3*[1-z3]^-1*z1
       + 1/3*[1-z3]^-1*z1^2
       + 1/3*x^-1
       - 1/6*z3*x^-1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/6*z3^-1
       - 1/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6*z3
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 1/3*z3^-1*x^-1
       + 2/3*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       + 1/3*x^-1
       - 1/6*z3*x^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 1/12
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       + 1/3*z1
       - 1/3*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/3*z1
       + 1/3*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       )

       + ln(z1)*Dd([1-z2]) * ( 1/3*z3^-1*[1-z1]^-1
       + 1/3*z3^-1*x^-1
       - 2/3*z3^-1
       + 1/3*z3^-1*z1
       - 1/3*z3^-1*z1^2
       - 1/3*[1-z1]^-1
       - 1/3*x^-1
       + 1/6*z3*[1-z1]^-1
       + 1/6*z3*x^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 1/12
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*z1
       - 1/3*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/6
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 1/3*z3^-1*x^-1
       + 2/3*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       + 1/3*x^-1
       - 1/6*z3*x^-1
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * ( 1/6
       - 1/3*z1
       + 1/3*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/6
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 1/72*pi^2
       + 1/36*z1*pi^2
       - 1/36*z1^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/3
       - 1/3*z3^-1
       - 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1/36*z3^-1*pi^2
       - 1/36*pi^2
       + 1/72*z3*pi^2
       )

       + Dd([1-z2])*e^-1 * ( 1/3*z3^-1*x^-1
       - 2/3*z3^-1
       + 1/3*z3^-1*z1
       - 1/3*z3^-1*z1^2
       - 1/3*x^-1
       + 1/6*z3*x^-1
       )

       + Dd([1-z2]) * ( 1/3
       + 1/6*z3^-1*z1
       - 1/6*z3*x^-1 ) );

id calgDh31IFq   = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 2/3
       + 1/3*[1-z1]^-1
       + 1/3*x^-1
       + 1/3*z1
       - 1/3*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 2/3
       - 1/3*x^-1
       - 1/3*z1
       + 1/3*z1^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/36*pi^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*x^-1
       + 1/3*z1
       - 1/3*z1^2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1/6*z1
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 1/6
       + 1/6*z3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/36*pi^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z3
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/6*z3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D1([1-z3])*Dd([1-z2]) * ( 2/3
       - 1/3*x^-1
       - 1/3*z1
       + 1/3*z1^2
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D1([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/6*z3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       - 1/6*[1-z3]^-1
       + 1/12*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       + 1/3*[1-z3]^-1
       - 1/6*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/6*z3
       )

       + ln(z3)*Dd([1-z2]) * ( 1/6*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       - 1/3*[1-z3]^-1*x^-1
       + 2/3*[1-z3]^-1
       - 1/3*[1-z3]^-1*z1
       + 1/3*[1-z3]^-1*z1^2
       + 1/6*x^-1
       + 1/6*z3*x^-1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       + 1/12*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/6
       - 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 1/6*z3
       )

       + ln([1-z3])*Dd([1-z2]) * ( 1/6*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       + 1/6*x^-1
       + 1/6*z3*x^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 1/3
       - 1/6*[1-z1]^-1
       - 1/6*x^-1
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 2/3
       + 1/3*[1-z1]^-1
       + 1/3*x^-1
       + 1/3*z1
       - 1/3*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 2/3
       - 1/3*[1-z1]^-1
       - 1/3*x^-1
       - 1/3*z1
       + 1/3*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/6*z1
       )

       + ln(z1)*Dd([1-z2]) * (  - 1/6*z3^-1
       + 1/3*z3^-1*z1
       - 1/3*z3^-1*z1^2
       - 1/6*[1-z1]^-1
       - 1/6*x^-1
       - 1/6*z3*[1-z1]^-1
       - 1/6*z3*x^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 1/3
       - 1/6*x^-1
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*x^-1
       + 1/3*z1
       - 1/3*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/12*z1
       )

       + ln([1-z1])*Dd([1-z2]) * ( 1/6*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       + 1/6*x^-1
       + 1/6*z3*x^-1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/9*zeta3
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * ( 2/3
       - 1/3*x^-1
       - 1/3*z1
       + 1/3*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/12*z1
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/6
       - 1/6*x^-1
       + 1/36*pi^2*x^-1
       - 1/18*pi^2
       - 7/18*z1
       + 1/36*z1*pi^2
       - 1/36*z1^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       + 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       - 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1/72*pi^2
       - 1/72*z3*pi^2
       )

       + Dd([1-z2])*e^-1 * (  - 1/6*z3^-1
       + 1/3*z3^-1*z1
       - 1/3*z3^-1*z1^2
       - 1/6*x^-1
       - 1/6*z3*x^-1
       )

       + Dd([1-z2]) * ( 1/3
       + 1/6*z3^-1
       - 1/6*x^-1
       + 1/6*z3*x^-1 ) );

id calgF31IFg    = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D0([1-z3])*D0([1-z1])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2])*e^-1 * ( 2
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z3])*D2([1-z1])*Dd([1-z2]) * (  - 2
       )

       + D0([1-z3])*ln(z1)^2*Dd([1-z2]) * ( 12
       - 6*[1-z1]^-1
       - 6*x^-1
       - 6*z1
       + 6*z1^2
       )

       + D0([1-z3])*ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 12
       + 6*[1-z1]^-1
       + 6*x^-1
       + 6*z1
       - 6*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2])*e^-1 * ( 8
       - 4*[1-z1]^-1
       - 4*x^-1
       - 4*z1
       + 4*z1^2
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * ( 11/3
       - 11/6*[1-z1]^-1
       - 11/6*x^-1
       - 11/6*z1
       + 11/6*z1^2
       )

       + D0([1-z3])*ln([1-z1])^2*Dd([1-z2]) * ( 4
       - 2*x^-1
       - 2*z1
       + 2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 2*x^-1
       + 2*z1
       - 2*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * (  - 11/3
       + 11/6*x^-1
       + 11/6*z1
       - 11/6*z1^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4/3*zeta3
       - 11/72*pi^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-2 * ( 2
       - x^-1
       - z1
       + z1^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*x^-1
       - 11/6*z1
       + 11/6*z1^2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1/2*pi^2*x^-1
       - pi^2
       - 1/6*z1
       + 1/2*z1*pi^2
       - 1/2*z1^2*pi^2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2])*e^-1 * ( 2
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2]) * ( 11/6
       )

       + D0([1-z1])*D2([1-z3])*Dd([1-z2]) * (  - 2
       )

       + D0([1-z1])*ln(z3)^2*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + D0([1-z1])*ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 2*z3
       + 2*z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2])*e^-1 * (  - 4
       + 2*z3^-1
       + 2*[1-z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * (  - 11/3
       + 11/6*z3^-1
       + 11/6*[1-z3]^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + D0([1-z1])*ln([1-z3])^2*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*z3
       + 2*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2])*e^-1 * (  - 4
       + 2*z3^-1
       + 2*z3
       - 2*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-3 * ( 1/2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 11/6
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/4*pi^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 4/3*zeta3
       - 11/72*pi^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-2 * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*z3^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * ( 1/6
       + 1/2*z3^-1*pi^2
       - pi^2
       + 1/2*z3*pi^2
       - 1/2*z3^2*pi^2
       )

       + D1([1-z3])*D1([1-z1])*Dd([1-z2]) * (  - 4
       )

       + D1([1-z3])*ln(z1)*Dd([1-z2]) * (  - 16
       + 8*[1-z1]^-1
       + 8*x^-1
       + 8*z1
       - 8*z1^2
       )

       + D1([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 8
       - 4*x^-1
       - 4*z1
       + 4*z1^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D1([1-z3])*Dd([1-z2])*e^-1 * (  - 4
       + 2*x^-1
       + 2*z1
       - 2*z1^2
       )

       + D1([1-z3])*Dd([1-z2]) * (  - 11/3
       + 11/6*x^-1
       + 11/6*z1
       - 11/6*z1^2
       )

       + D1([1-z1])*ln(z3)*Dd([1-z2]) * ( 8
       - 4*z3^-1
       - 4*[1-z3]^-1
       - 4*z3
       + 4*z3^2
       )

       + D1([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 8
       - 4*z3^-1
       - 4*z3
       + 4*z3^2
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 11/6
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2*pi^2
       )

       + D1([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 2*z3^-1
       + 2*z3
       - 2*z3^2
       )

       + D1([1-z1])*Dd([1-z2]) * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/12
       )

       + D2([1-z3])*Dd([1-z2]) * ( 4
       - 2*x^-1
       - 2*z1
       + 2*z1^2
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 11/12
       )

       + D2([1-z1])*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*z3
       + 2*z3^2
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       )

       + D3([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 2/3
       )

       + ln(z3)*ln( - [z1-z3])*Dd([1-z2]) * ( 2*T(u3)*z3^-1*[1-z1]^-1
       + 2*T(u3)*z3^-1*x^-1
       - 4*T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       - 2*T(u3)*z3^-1*z1^2
       + 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u3)*[1-z3]^-1*x^-1
       - 4*T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - 2*T(u3)*[1-z3]^-1*z1^2
       - 4*T(u3)*[1-z1]^-1
       - 4*T(u3)*x^-1
       + 2*T(u3)*z3*[1-z1]^-1
       + 2*T(u3)*z3*x^-1
       - 2*T(u3)*z3^2*[1-z1]^-1
       - 2*T(u3)*z3^2*x^-1
       + 2*T(u4)*z3^-1*[1-z1]^-1
       + 2*T(u4)*z3^-1*x^-1
       - 4*T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 2*T(u4)*z3^-1*z1^2
       + 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u4)*[1-z3]^-1*x^-1
       - 4*T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - 2*T(u4)*[1-z3]^-1*z1^2
       - 4*T(u4)*[1-z1]^-1
       - 4*T(u4)*x^-1
       + 2*T(u4)*z3*[1-z1]^-1
       + 2*T(u4)*z3*x^-1
       - 2*T(u4)*z3^2*[1-z1]^-1
       - 2*T(u4)*z3^2*x^-1
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       - 2/3*z3^-1
       - 2/3*[1-z3]^-1
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 1/2*z3^-1
       - 1/2*[1-z3]^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       + 11/12*z3^-1
       + 11/12*[1-z3]^-1
       + 11/12*z3
       - 11/12*z3^2
       )

       + ln(z3)^2*Dd([1-z2]) * ( 9/2*z3^-1*[1-z1]^-1
       + 5/2*z3^-1*x^-1
       - 5*z3^-1
       + 5/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       + 9/2*[1-z3]^-1*[1-z1]^-1
       + 5/2*[1-z3]^-1*x^-1
       - 5*[1-z3]^-1
       + 5/2*[1-z3]^-1*z1
       - 5/2*[1-z3]^-1*z1^2
       - 9*[1-z1]^-1
       - 5*x^-1
       + 9/2*z3*[1-z1]^-1
       + 5/2*z3*x^-1
       - 9/2*z3^2*[1-z1]^-1
       - 5/2*z3^2*x^-1
       - 9/2*T(u1)*z3^-1*[1-z1]^-1
       - 9/2*T(u1)*z3^-1*x^-1
       + 9*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9/2*T(u1)*z3^-1*z1^2
       - 9/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u1)*[1-z3]^-1*x^-1
       + 9*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z3]^-1*z1^2
       + 9*T(u1)*[1-z1]^-1
       + 9*T(u1)*x^-1
       - 9/2*T(u1)*z3*[1-z1]^-1
       - 9/2*T(u1)*z3*x^-1
       + 9/2*T(u1)*z3^2*[1-z1]^-1
       + 9/2*T(u1)*z3^2*x^-1
       - 9/2*T(u2)*z3^-1*[1-z1]^-1
       - 9/2*T(u2)*z3^-1*x^-1
       + 9*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 9/2*T(u2)*z3^-1*z1^2
       - 9/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u2)*[1-z3]^-1*x^-1
       + 9*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 9/2*T(u2)*[1-z3]^-1*z1^2
       + 9*T(u2)*[1-z1]^-1
       + 9*T(u2)*x^-1
       - 9/2*T(u2)*z3*[1-z1]^-1
       - 9/2*T(u2)*z3*x^-1
       + 9/2*T(u2)*z3^2*[1-z1]^-1
       + 9/2*T(u2)*z3^2*x^-1
       - 11/2*T(u3)*z3^-1*[1-z1]^-1
       - 11/2*T(u3)*z3^-1*x^-1
       + 11*T(u3)*z3^-1
       - 11/2*T(u3)*z3^-1*z1
       + 11/2*T(u3)*z3^-1*z1^2
       - 11/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 11/2*T(u3)*[1-z3]^-1*x^-1
       + 11*T(u3)*[1-z3]^-1
       - 11/2*T(u3)*[1-z3]^-1*z1
       + 11/2*T(u3)*[1-z3]^-1*z1^2
       + 11*T(u3)*[1-z1]^-1
       + 11*T(u3)*x^-1
       - 11/2*T(u3)*z3*[1-z1]^-1
       - 11/2*T(u3)*z3*x^-1
       + 11/2*T(u3)*z3^2*[1-z1]^-1
       + 11/2*T(u3)*z3^2*x^-1
       - 9/2*T(u4)*z3^-1*[1-z1]^-1
       - 9/2*T(u4)*z3^-1*x^-1
       + 9*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 9/2*T(u4)*z3^-1*z1^2
       - 9/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u4)*[1-z3]^-1*x^-1
       + 9*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z3]^-1*z1^2
       + 9*T(u4)*[1-z1]^-1
       + 9*T(u4)*x^-1
       - 9/2*T(u4)*z3*[1-z1]^-1
       - 9/2*T(u4)*z3*x^-1
       + 9/2*T(u4)*z3^2*[1-z1]^-1
       + 9/2*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 1/2*z3^-1
       - 1/2*[1-z3]^-1
       - 1/2*z3
       + 1/2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       + 11/6*z3^-1
       + 11/6*[1-z3]^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z2]) * ( 6*z3^-1*[1-z1]^-1
       + 4*z3^-1*x^-1
       - 8*z3^-1
       + 4*z3^-1*z1
       - 4*z3^-1*z1^2
       + 6*[1-z3]^-1*[1-z1]^-1
       + 4*[1-z3]^-1*x^-1
       - 8*[1-z3]^-1
       + 4*[1-z3]^-1*z1
       - 4*[1-z3]^-1*z1^2
       - 12*[1-z1]^-1
       - 8*x^-1
       + 6*z3*[1-z1]^-1
       + 4*z3*x^-1
       - 6*z3^2*[1-z1]^-1
       - 4*z3^2*x^-1
       - 8*T(u1)*z3^-1*[1-z1]^-1
       - 8*T(u1)*z3^-1*x^-1
       + 16*T(u1)*z3^-1
       - 8*T(u1)*z3^-1*z1
       + 8*T(u1)*z3^-1*z1^2
       - 8*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u1)*[1-z3]^-1*x^-1
       + 16*T(u1)*[1-z3]^-1
       - 8*T(u1)*[1-z3]^-1*z1
       + 8*T(u1)*[1-z3]^-1*z1^2
       + 16*T(u1)*[1-z1]^-1
       + 16*T(u1)*x^-1
       - 8*T(u1)*z3*[1-z1]^-1
       - 8*T(u1)*z3*x^-1
       + 8*T(u1)*z3^2*[1-z1]^-1
       + 8*T(u1)*z3^2*x^-1
       - 10*T(u2)*z3^-1*[1-z1]^-1
       - 10*T(u2)*z3^-1*x^-1
       + 20*T(u2)*z3^-1
       - 10*T(u2)*z3^-1*z1
       + 10*T(u2)*z3^-1*z1^2
       - 10*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 10*T(u2)*[1-z3]^-1*x^-1
       + 20*T(u2)*[1-z3]^-1
       - 10*T(u2)*[1-z3]^-1*z1
       + 10*T(u2)*[1-z3]^-1*z1^2
       + 20*T(u2)*[1-z1]^-1
       + 20*T(u2)*x^-1
       - 10*T(u2)*z3*[1-z1]^-1
       - 10*T(u2)*z3*x^-1
       + 10*T(u2)*z3^2*[1-z1]^-1
       + 10*T(u2)*z3^2*x^-1
       - 8*T(u3)*z3^-1*[1-z1]^-1
       - 8*T(u3)*z3^-1*x^-1
       + 16*T(u3)*z3^-1
       - 8*T(u3)*z3^-1*z1
       + 8*T(u3)*z3^-1*z1^2
       - 8*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u3)*[1-z3]^-1*x^-1
       + 16*T(u3)*[1-z3]^-1
       - 8*T(u3)*[1-z3]^-1*z1
       + 8*T(u3)*[1-z3]^-1*z1^2
       + 16*T(u3)*[1-z1]^-1
       + 16*T(u3)*x^-1
       - 8*T(u3)*z3*[1-z1]^-1
       - 8*T(u3)*z3*x^-1
       + 8*T(u3)*z3^2*[1-z1]^-1
       + 8*T(u3)*z3^2*x^-1
       - 8*T(u4)*z3^-1*[1-z1]^-1
       - 8*T(u4)*z3^-1*x^-1
       + 16*T(u4)*z3^-1
       - 8*T(u4)*z3^-1*z1
       + 8*T(u4)*z3^-1*z1^2
       - 8*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u4)*[1-z3]^-1*x^-1
       + 16*T(u4)*[1-z3]^-1
       - 8*T(u4)*[1-z3]^-1*z1
       + 8*T(u4)*[1-z3]^-1*z1^2
       + 16*T(u4)*[1-z1]^-1
       + 16*T(u4)*x^-1
       - 8*T(u4)*z3*[1-z1]^-1
       - 8*T(u4)*z3*x^-1
       + 8*T(u4)*z3^2*[1-z1]^-1
       + 8*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln(z1)*Dd([1-z2]) * (  - 7*z3^-1*[1-z1]^-1
       - 7*z3^-1*x^-1
       + 14*z3^-1
       - 7*z3^-1*z1
       + 7*z3^-1*z1^2
       - 7*[1-z3]^-1*[1-z1]^-1
       - 7*[1-z3]^-1*x^-1
       + 14*[1-z3]^-1
       - 7*[1-z3]^-1*z1
       + 7*[1-z3]^-1*z1^2
       + 14*[1-z1]^-1
       + 14*x^-1
       - 7*z3*[1-z1]^-1
       - 7*z3*x^-1
       + 7*z3^2*[1-z1]^-1
       + 7*z3^2*x^-1
       + 13*T(u1)*z3^-1*[1-z1]^-1
       + 13*T(u1)*z3^-1*x^-1
       - 26*T(u1)*z3^-1
       + 13*T(u1)*z3^-1*z1
       - 13*T(u1)*z3^-1*z1^2
       + 13*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 13*T(u1)*[1-z3]^-1*x^-1
       - 26*T(u1)*[1-z3]^-1
       + 13*T(u1)*[1-z3]^-1*z1
       - 13*T(u1)*[1-z3]^-1*z1^2
       - 26*T(u1)*[1-z1]^-1
       - 26*T(u1)*x^-1
       + 13*T(u1)*z3*[1-z1]^-1
       + 13*T(u1)*z3*x^-1
       - 13*T(u1)*z3^2*[1-z1]^-1
       - 13*T(u1)*z3^2*x^-1
       + 15*T(u2)*z3^-1*[1-z1]^-1
       + 15*T(u2)*z3^-1*x^-1
       - 30*T(u2)*z3^-1
       + 15*T(u2)*z3^-1*z1
       - 15*T(u2)*z3^-1*z1^2
       + 15*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u2)*[1-z3]^-1*x^-1
       - 30*T(u2)*[1-z3]^-1
       + 15*T(u2)*[1-z3]^-1*z1
       - 15*T(u2)*[1-z3]^-1*z1^2
       - 30*T(u2)*[1-z1]^-1
       - 30*T(u2)*x^-1
       + 15*T(u2)*z3*[1-z1]^-1
       + 15*T(u2)*z3*x^-1
       - 15*T(u2)*z3^2*[1-z1]^-1
       - 15*T(u2)*z3^2*x^-1
       + 15*T(u3)*z3^-1*[1-z1]^-1
       + 15*T(u3)*z3^-1*x^-1
       - 30*T(u3)*z3^-1
       + 15*T(u3)*z3^-1*z1
       - 15*T(u3)*z3^-1*z1^2
       + 15*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u3)*[1-z3]^-1*x^-1
       - 30*T(u3)*[1-z3]^-1
       + 15*T(u3)*[1-z3]^-1*z1
       - 15*T(u3)*[1-z3]^-1*z1^2
       - 30*T(u3)*[1-z1]^-1
       - 30*T(u3)*x^-1
       + 15*T(u3)*z3*[1-z1]^-1
       + 15*T(u3)*z3*x^-1
       - 15*T(u3)*z3^2*[1-z1]^-1
       - 15*T(u3)*z3^2*x^-1
       + 15*T(u4)*z3^-1*[1-z1]^-1
       + 15*T(u4)*z3^-1*x^-1
       - 30*T(u4)*z3^-1
       + 15*T(u4)*z3^-1*z1
       - 15*T(u4)*z3^-1*z1^2
       + 15*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u4)*[1-z3]^-1*x^-1
       - 30*T(u4)*[1-z3]^-1
       + 15*T(u4)*[1-z3]^-1*z1
       - 15*T(u4)*[1-z3]^-1*z1^2
       - 30*T(u4)*[1-z1]^-1
       - 30*T(u4)*x^-1
       + 15*T(u4)*z3*[1-z1]^-1
       + 15*T(u4)*z3*x^-1
       - 15*T(u4)*z3^2*[1-z1]^-1
       - 15*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([1-z1])*Dd([1-z2]) * ( 8*z3^-1*[1-z1]^-1
       + 4*z3^-1*x^-1
       - 8*z3^-1
       + 4*z3^-1*z1
       - 4*z3^-1*z1^2
       + 8*[1-z3]^-1*[1-z1]^-1
       + 4*[1-z3]^-1*x^-1
       - 8*[1-z3]^-1
       + 4*[1-z3]^-1*z1
       - 4*[1-z3]^-1*z1^2
       - 16*[1-z1]^-1
       - 8*x^-1
       + 8*z3*[1-z1]^-1
       + 4*z3*x^-1
       - 8*z3^2*[1-z1]^-1
       - 4*z3^2*x^-1
       - 8*T(u1)*z3^-1*[1-z1]^-1
       - 8*T(u1)*z3^-1*x^-1
       + 16*T(u1)*z3^-1
       - 8*T(u1)*z3^-1*z1
       + 8*T(u1)*z3^-1*z1^2
       - 8*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u1)*[1-z3]^-1*x^-1
       + 16*T(u1)*[1-z3]^-1
       - 8*T(u1)*[1-z3]^-1*z1
       + 8*T(u1)*[1-z3]^-1*z1^2
       + 16*T(u1)*[1-z1]^-1
       + 16*T(u1)*x^-1
       - 8*T(u1)*z3*[1-z1]^-1
       - 8*T(u1)*z3*x^-1
       + 8*T(u1)*z3^2*[1-z1]^-1
       + 8*T(u1)*z3^2*x^-1
       - 8*T(u2)*z3^-1*[1-z1]^-1
       - 8*T(u2)*z3^-1*x^-1
       + 16*T(u2)*z3^-1
       - 8*T(u2)*z3^-1*z1
       + 8*T(u2)*z3^-1*z1^2
       - 8*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u2)*[1-z3]^-1*x^-1
       + 16*T(u2)*[1-z3]^-1
       - 8*T(u2)*[1-z3]^-1*z1
       + 8*T(u2)*[1-z3]^-1*z1^2
       + 16*T(u2)*[1-z1]^-1
       + 16*T(u2)*x^-1
       - 8*T(u2)*z3*[1-z1]^-1
       - 8*T(u2)*z3*x^-1
       + 8*T(u2)*z3^2*[1-z1]^-1
       + 8*T(u2)*z3^2*x^-1
       - 8*T(u3)*z3^-1*[1-z1]^-1
       - 8*T(u3)*z3^-1*x^-1
       + 16*T(u3)*z3^-1
       - 8*T(u3)*z3^-1*z1
       + 8*T(u3)*z3^-1*z1^2
       - 8*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u3)*[1-z3]^-1*x^-1
       + 16*T(u3)*[1-z3]^-1
       - 8*T(u3)*[1-z3]^-1*z1
       + 8*T(u3)*[1-z3]^-1*z1^2
       + 16*T(u3)*[1-z1]^-1
       + 16*T(u3)*x^-1
       - 8*T(u3)*z3*[1-z1]^-1
       - 8*T(u3)*z3*x^-1
       + 8*T(u3)*z3^2*[1-z1]^-1
       + 8*T(u3)*z3^2*x^-1
       - 10*T(u4)*z3^-1*[1-z1]^-1
       - 10*T(u4)*z3^-1*x^-1
       + 20*T(u4)*z3^-1
       - 10*T(u4)*z3^-1*z1
       + 10*T(u4)*z3^-1*z1^2
       - 10*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 10*T(u4)*[1-z3]^-1*x^-1
       + 20*T(u4)*[1-z3]^-1
       - 10*T(u4)*[1-z3]^-1*z1
       + 10*T(u4)*[1-z3]^-1*z1^2
       + 20*T(u4)*[1-z1]^-1
       + 20*T(u4)*x^-1
       - 10*T(u4)*z3*[1-z1]^-1
       - 10*T(u4)*z3*x^-1
       + 10*T(u4)*z3^2*[1-z1]^-1
       + 10*T(u4)*z3^2*x^-1
       )

       + ln(z3)*ln([z1-z3])*Dd([1-z2]) * ( 2*T(u1)*z3^-1*[1-z1]^-1
       + 2*T(u1)*z3^-1*x^-1
       - 4*T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - 2*T(u1)*z3^-1*z1^2
       + 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u1)*[1-z3]^-1*x^-1
       - 4*T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*[1-z3]^-1*z1^2
       - 4*T(u1)*[1-z1]^-1
       - 4*T(u1)*x^-1
       + 2*T(u1)*z3*[1-z1]^-1
       + 2*T(u1)*z3*x^-1
       - 2*T(u1)*z3^2*[1-z1]^-1
       - 2*T(u1)*z3^2*x^-1
       + 2*T(u2)*z3^-1*[1-z1]^-1
       + 2*T(u2)*z3^-1*x^-1
       - 4*T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 2*T(u2)*z3^-1*z1^2
       + 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u2)*[1-z3]^-1*x^-1
       - 4*T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*[1-z3]^-1*z1^2
       - 4*T(u2)*[1-z1]^-1
       - 4*T(u2)*x^-1
       + 2*T(u2)*z3*[1-z1]^-1
       + 2*T(u2)*z3*x^-1
       - 2*T(u2)*z3^2*[1-z1]^-1
       - 2*T(u2)*z3^2*x^-1
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2
       - z3^-1
       - [1-z3]^-1
       - z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*z3^-1
       - 11/6*[1-z3]^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       + 1/2*z3^-1*pi^2
       + 1/2*[1-z3]^-1*pi^2
       - pi^2
       + 1/2*z3*pi^2
       - 1/2*z3^2*pi^2
       )

       + ln(z3)*Dd([1-z2])*e^-1 * ( 2*z3^-1*x^-1
       - 4*z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       + 2*[1-z3]^-1*x^-1
       - 4*[1-z3]^-1
       + 2*[1-z3]^-1*z1
       - 2*[1-z3]^-1*z1^2
       - 4*x^-1
       + 2*z3*x^-1
       - 2*z3^2*x^-1
       )

       + ln(z3)*Dd([1-z2]) * (  - 11
       + 11/6*z3^-1*x^-1
       - 11/3*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       + 11/6*[1-z3]^-1*x^-1
       - 11/3*[1-z3]^-1
       + 11/6*[1-z3]^-1*z1
       - 11/6*[1-z3]^-1*z1^2
       - 11/3*x^-1
       + 11/6*z3*x^-1
       - 11/6*z3^2*x^-1
       + 15*T(u1)
       + 15*T(u2)
       + 15*T(u3)
       + 15*T(u4)
       )

       + ln([1-z3])*ln( - [1-z1-z3])*Dd([1-z2]) * ( 2*T(u2)*z3^-1*[1-z1]^-1
       + 2*T(u2)*z3^-1*x^-1
       - 4*T(u2)*z3^-1
       + 2*T(u2)*z3^-1*z1
       - 2*T(u2)*z3^-1*z1^2
       + 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u2)*[1-z3]^-1*x^-1
       - 4*T(u2)*[1-z3]^-1
       + 2*T(u2)*[1-z3]^-1*z1
       - 2*T(u2)*[1-z3]^-1*z1^2
       - 4*T(u2)*[1-z1]^-1
       - 4*T(u2)*x^-1
       + 2*T(u2)*z3*[1-z1]^-1
       + 2*T(u2)*z3*x^-1
       - 2*T(u2)*z3^2*[1-z1]^-1
       - 2*T(u2)*z3^2*x^-1
       + 2*T(u4)*z3^-1*[1-z1]^-1
       + 2*T(u4)*z3^-1*x^-1
       - 4*T(u4)*z3^-1
       + 2*T(u4)*z3^-1*z1
       - 2*T(u4)*z3^-1*z1^2
       + 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u4)*[1-z3]^-1*x^-1
       - 4*T(u4)*[1-z3]^-1
       + 2*T(u4)*[1-z3]^-1*z1
       - 2*T(u4)*[1-z3]^-1*z1^2
       - 4*T(u4)*[1-z1]^-1
       - 4*T(u4)*x^-1
       + 2*T(u4)*z3*[1-z1]^-1
       + 2*T(u4)*z3*x^-1
       - 2*T(u4)*z3^2*[1-z1]^-1
       - 2*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       - 2/3*z3^-1
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + z3^-1
       + z3
       - z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/6
       + 11/12*z3^-1
       + 11/12*z3
       - 11/12*z3^2
       )

       + ln([1-z3])^2*Dd([1-z2]) * ( 9/2*z3^-1*[1-z1]^-1
       + 5/2*z3^-1*x^-1
       - 5*z3^-1
       + 5/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       + 9/2*[1-z3]^-1*[1-z1]^-1
       + 9/2*[1-z3]^-1*x^-1
       - 9*[1-z3]^-1
       + 9/2*[1-z3]^-1*z1
       - 9/2*[1-z3]^-1*z1^2
       - 9*[1-z1]^-1
       - 5*x^-1
       + 9/2*z3*[1-z1]^-1
       + 5/2*z3*x^-1
       - 9/2*z3^2*[1-z1]^-1
       - 5/2*z3^2*x^-1
       - 9/2*T(u1)*z3^-1*[1-z1]^-1
       - 9/2*T(u1)*z3^-1*x^-1
       + 9*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9/2*T(u1)*z3^-1*z1^2
       - 9/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u1)*[1-z3]^-1*x^-1
       + 9*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z3]^-1*z1^2
       + 9*T(u1)*[1-z1]^-1
       + 9*T(u1)*x^-1
       - 9/2*T(u1)*z3*[1-z1]^-1
       - 9/2*T(u1)*z3*x^-1
       + 9/2*T(u1)*z3^2*[1-z1]^-1
       + 9/2*T(u1)*z3^2*x^-1
       - 9/2*T(u2)*z3^-1*[1-z1]^-1
       - 9/2*T(u2)*z3^-1*x^-1
       + 9*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 9/2*T(u2)*z3^-1*z1^2
       - 9/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u2)*[1-z3]^-1*x^-1
       + 9*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 9/2*T(u2)*[1-z3]^-1*z1^2
       + 9*T(u2)*[1-z1]^-1
       + 9*T(u2)*x^-1
       - 9/2*T(u2)*z3*[1-z1]^-1
       - 9/2*T(u2)*z3*x^-1
       + 9/2*T(u2)*z3^2*[1-z1]^-1
       + 9/2*T(u2)*z3^2*x^-1
       - 11/2*T(u3)*z3^-1*[1-z1]^-1
       - 11/2*T(u3)*z3^-1*x^-1
       + 11*T(u3)*z3^-1
       - 11/2*T(u3)*z3^-1*z1
       + 11/2*T(u3)*z3^-1*z1^2
       - 11/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 11/2*T(u3)*[1-z3]^-1*x^-1
       + 11*T(u3)*[1-z3]^-1
       - 11/2*T(u3)*[1-z3]^-1*z1
       + 11/2*T(u3)*[1-z3]^-1*z1^2
       + 11*T(u3)*[1-z1]^-1
       + 11*T(u3)*x^-1
       - 11/2*T(u3)*z3*[1-z1]^-1
       - 11/2*T(u3)*z3*x^-1
       + 11/2*T(u3)*z3^2*[1-z1]^-1
       + 11/2*T(u3)*z3^2*x^-1
       - 9/2*T(u4)*z3^-1*[1-z1]^-1
       - 9/2*T(u4)*z3^-1*x^-1
       + 9*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 9/2*T(u4)*z3^-1*z1^2
       - 9/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u4)*[1-z3]^-1*x^-1
       + 9*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z3]^-1*z1^2
       + 9*T(u4)*[1-z1]^-1
       + 9*T(u4)*x^-1
       - 9/2*T(u4)*z3*[1-z1]^-1
       - 9/2*T(u4)*z3*x^-1
       + 9/2*T(u4)*z3^2*[1-z1]^-1
       + 9/2*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln(z1)*Dd([1-z2]) * (  - 7*z3^-1*[1-z1]^-1
       - 7*z3^-1*x^-1
       + 14*z3^-1
       - 7*z3^-1*z1
       + 7*z3^-1*z1^2
       - 15*[1-z3]^-1*[1-z1]^-1
       - 15*[1-z3]^-1*x^-1
       + 30*[1-z3]^-1
       - 15*[1-z3]^-1*z1
       + 15*[1-z3]^-1*z1^2
       + 14*[1-z1]^-1
       + 14*x^-1
       - 7*z3*[1-z1]^-1
       - 7*z3*x^-1
       + 7*z3^2*[1-z1]^-1
       + 7*z3^2*x^-1
       + 15*T(u1)*z3^-1*[1-z1]^-1
       + 15*T(u1)*z3^-1*x^-1
       - 30*T(u1)*z3^-1
       + 15*T(u1)*z3^-1*z1
       - 15*T(u1)*z3^-1*z1^2
       + 15*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u1)*[1-z3]^-1*x^-1
       - 30*T(u1)*[1-z3]^-1
       + 15*T(u1)*[1-z3]^-1*z1
       - 15*T(u1)*[1-z3]^-1*z1^2
       - 30*T(u1)*[1-z1]^-1
       - 30*T(u1)*x^-1
       + 15*T(u1)*z3*[1-z1]^-1
       + 15*T(u1)*z3*x^-1
       - 15*T(u1)*z3^2*[1-z1]^-1
       - 15*T(u1)*z3^2*x^-1
       + 15*T(u2)*z3^-1*[1-z1]^-1
       + 15*T(u2)*z3^-1*x^-1
       - 30*T(u2)*z3^-1
       + 15*T(u2)*z3^-1*z1
       - 15*T(u2)*z3^-1*z1^2
       + 15*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u2)*[1-z3]^-1*x^-1
       - 30*T(u2)*[1-z3]^-1
       + 15*T(u2)*[1-z3]^-1*z1
       - 15*T(u2)*[1-z3]^-1*z1^2
       - 30*T(u2)*[1-z1]^-1
       - 30*T(u2)*x^-1
       + 15*T(u2)*z3*[1-z1]^-1
       + 15*T(u2)*z3*x^-1
       - 15*T(u2)*z3^2*[1-z1]^-1
       - 15*T(u2)*z3^2*x^-1
       + 15*T(u3)*z3^-1*[1-z1]^-1
       + 15*T(u3)*z3^-1*x^-1
       - 30*T(u3)*z3^-1
       + 15*T(u3)*z3^-1*z1
       - 15*T(u3)*z3^-1*z1^2
       + 15*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u3)*[1-z3]^-1*x^-1
       - 30*T(u3)*[1-z3]^-1
       + 15*T(u3)*[1-z3]^-1*z1
       - 15*T(u3)*[1-z3]^-1*z1^2
       - 30*T(u3)*[1-z1]^-1
       - 30*T(u3)*x^-1
       + 15*T(u3)*z3*[1-z1]^-1
       + 15*T(u3)*z3*x^-1
       - 15*T(u3)*z3^2*[1-z1]^-1
       - 15*T(u3)*z3^2*x^-1
       + 13*T(u4)*z3^-1*[1-z1]^-1
       + 13*T(u4)*z3^-1*x^-1
       - 26*T(u4)*z3^-1
       + 13*T(u4)*z3^-1*z1
       - 13*T(u4)*z3^-1*z1^2
       + 13*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 13*T(u4)*[1-z3]^-1*x^-1
       - 26*T(u4)*[1-z3]^-1
       + 13*T(u4)*[1-z3]^-1*z1
       - 13*T(u4)*[1-z3]^-1*z1^2
       - 26*T(u4)*[1-z1]^-1
       - 26*T(u4)*x^-1
       + 13*T(u4)*z3*[1-z1]^-1
       + 13*T(u4)*z3*x^-1
       - 13*T(u4)*z3^2*[1-z1]^-1
       - 13*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 8*z3^-1*[1-z1]^-1
       + 4*z3^-1*x^-1
       - 8*z3^-1
       + 4*z3^-1*z1
       - 4*z3^-1*z1^2
       + 8*[1-z3]^-1*[1-z1]^-1
       + 8*[1-z3]^-1*x^-1
       - 16*[1-z3]^-1
       + 8*[1-z3]^-1*z1
       - 8*[1-z3]^-1*z1^2
       - 16*[1-z1]^-1
       - 8*x^-1
       + 8*z3*[1-z1]^-1
       + 4*z3*x^-1
       - 8*z3^2*[1-z1]^-1
       - 4*z3^2*x^-1
       - 10*T(u1)*z3^-1*[1-z1]^-1
       - 10*T(u1)*z3^-1*x^-1
       + 20*T(u1)*z3^-1
       - 10*T(u1)*z3^-1*z1
       + 10*T(u1)*z3^-1*z1^2
       - 10*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 10*T(u1)*[1-z3]^-1*x^-1
       + 20*T(u1)*[1-z3]^-1
       - 10*T(u1)*[1-z3]^-1*z1
       + 10*T(u1)*[1-z3]^-1*z1^2
       + 20*T(u1)*[1-z1]^-1
       + 20*T(u1)*x^-1
       - 10*T(u1)*z3*[1-z1]^-1
       - 10*T(u1)*z3*x^-1
       + 10*T(u1)*z3^2*[1-z1]^-1
       + 10*T(u1)*z3^2*x^-1
       - 8*T(u2)*z3^-1*[1-z1]^-1
       - 8*T(u2)*z3^-1*x^-1
       + 16*T(u2)*z3^-1
       - 8*T(u2)*z3^-1*z1
       + 8*T(u2)*z3^-1*z1^2
       - 8*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u2)*[1-z3]^-1*x^-1
       + 16*T(u2)*[1-z3]^-1
       - 8*T(u2)*[1-z3]^-1*z1
       + 8*T(u2)*[1-z3]^-1*z1^2
       + 16*T(u2)*[1-z1]^-1
       + 16*T(u2)*x^-1
       - 8*T(u2)*z3*[1-z1]^-1
       - 8*T(u2)*z3*x^-1
       + 8*T(u2)*z3^2*[1-z1]^-1
       + 8*T(u2)*z3^2*x^-1
       - 8*T(u3)*z3^-1*[1-z1]^-1
       - 8*T(u3)*z3^-1*x^-1
       + 16*T(u3)*z3^-1
       - 8*T(u3)*z3^-1*z1
       + 8*T(u3)*z3^-1*z1^2
       - 8*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u3)*[1-z3]^-1*x^-1
       + 16*T(u3)*[1-z3]^-1
       - 8*T(u3)*[1-z3]^-1*z1
       + 8*T(u3)*[1-z3]^-1*z1^2
       + 16*T(u3)*[1-z1]^-1
       + 16*T(u3)*x^-1
       - 8*T(u3)*z3*[1-z1]^-1
       - 8*T(u3)*z3*x^-1
       + 8*T(u3)*z3^2*[1-z1]^-1
       + 8*T(u3)*z3^2*x^-1
       - 8*T(u4)*z3^-1*[1-z1]^-1
       - 8*T(u4)*z3^-1*x^-1
       + 16*T(u4)*z3^-1
       - 8*T(u4)*z3^-1*z1
       + 8*T(u4)*z3^-1*z1^2
       - 8*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 8*T(u4)*[1-z3]^-1*x^-1
       + 16*T(u4)*[1-z3]^-1
       - 8*T(u4)*[1-z3]^-1*z1
       + 8*T(u4)*[1-z3]^-1*z1^2
       + 16*T(u4)*[1-z1]^-1
       + 16*T(u4)*x^-1
       - 8*T(u4)*z3*[1-z1]^-1
       - 8*T(u4)*z3*x^-1
       + 8*T(u4)*z3^2*[1-z1]^-1
       + 8*T(u4)*z3^2*x^-1
       )

       + ln([1-z3])*ln([1-z1-z3])*Dd([1-z2]) * ( 2*T(u1)*z3^-1*[1-z1]^-1
       + 2*T(u1)*z3^-1*x^-1
       - 4*T(u1)*z3^-1
       + 2*T(u1)*z3^-1*z1
       - 2*T(u1)*z3^-1*z1^2
       + 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u1)*[1-z3]^-1*x^-1
       - 4*T(u1)*[1-z3]^-1
       + 2*T(u1)*[1-z3]^-1*z1
       - 2*T(u1)*[1-z3]^-1*z1^2
       - 4*T(u1)*[1-z1]^-1
       - 4*T(u1)*x^-1
       + 2*T(u1)*z3*[1-z1]^-1
       + 2*T(u1)*z3*x^-1
       - 2*T(u1)*z3^2*[1-z1]^-1
       - 2*T(u1)*z3^2*x^-1
       + 2*T(u3)*z3^-1*[1-z1]^-1
       + 2*T(u3)*z3^-1*x^-1
       - 4*T(u3)*z3^-1
       + 2*T(u3)*z3^-1*z1
       - 2*T(u3)*z3^-1*z1^2
       + 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 2*T(u3)*[1-z3]^-1*x^-1
       - 4*T(u3)*[1-z3]^-1
       + 2*T(u3)*[1-z3]^-1*z1
       - 2*T(u3)*[1-z3]^-1*z1^2
       - 4*T(u3)*[1-z1]^-1
       - 4*T(u3)*x^-1
       + 2*T(u3)*z3*[1-z1]^-1
       + 2*T(u3)*z3*x^-1
       - 2*T(u3)*z3^2*[1-z1]^-1
       - 2*T(u3)*z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2
       - z3^-1
       - z3
       + z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*z3^-1
       - 11/6*z3
       + 11/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/12
       + 1/2*z3^-1*pi^2
       - pi^2
       + 1/2*z3*pi^2
       - 1/2*z3^2*pi^2
       )

       + ln([1-z3])*Dd([1-z2])*e^-1 * ( 2*z3^-1*x^-1
       - 4*z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       - 4*x^-1
       + 2*z3*x^-1
       - 2*z3^2*x^-1
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 11
       + 11/6*z3^-1*x^-1
       - 11/3*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       - 11/3*x^-1
       + 11/6*z3*x^-1
       - 11/6*z3^2*x^-1
       + 15*T(u1)
       + 15*T(u2)
       + 15*T(u3)
       + 15*T(u4)
       )

       + ln(z1)*ln( - [1-z1-z3])*Dd([1-z2]) * (  - 2*T(u2)*z3^-1*[1-z1]^-1
       - 2*T(u2)*z3^-1*x^-1
       + 4*T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + 2*T(u2)*z3^-1*z1^2
       - 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u2)*[1-z3]^-1*x^-1
       + 4*T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z3]^-1*z1^2
       + 4*T(u2)*[1-z1]^-1
       + 4*T(u2)*x^-1
       - 2*T(u2)*z3*[1-z1]^-1
       - 2*T(u2)*z3*x^-1
       + 2*T(u2)*z3^2*[1-z1]^-1
       + 2*T(u2)*z3^2*x^-1
       - 2*T(u4)*z3^-1*[1-z1]^-1
       - 2*T(u4)*z3^-1*x^-1
       + 4*T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       + 2*T(u4)*z3^-1*z1^2
       - 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u4)*[1-z3]^-1*x^-1
       + 4*T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       + 2*T(u4)*[1-z3]^-1*z1^2
       + 4*T(u4)*[1-z1]^-1
       + 4*T(u4)*x^-1
       - 2*T(u4)*z3*[1-z1]^-1
       - 2*T(u4)*z3*x^-1
       + 2*T(u4)*z3^2*[1-z1]^-1
       + 2*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln( - [z1-z3])*Dd([1-z2]) * (  - 2*T(u3)*z3^-1*[1-z1]^-1
       - 2*T(u3)*z3^-1*x^-1
       + 4*T(u3)*z3^-1
       - 2*T(u3)*z3^-1*z1
       + 2*T(u3)*z3^-1*z1^2
       - 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u3)*[1-z3]^-1*x^-1
       + 4*T(u3)*[1-z3]^-1
       - 2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z3]^-1*z1^2
       + 4*T(u3)*[1-z1]^-1
       + 4*T(u3)*x^-1
       - 2*T(u3)*z3*[1-z1]^-1
       - 2*T(u3)*z3*x^-1
       + 2*T(u3)*z3^2*[1-z1]^-1
       + 2*T(u3)*z3^2*x^-1
       - 2*T(u4)*z3^-1*[1-z1]^-1
       - 2*T(u4)*z3^-1*x^-1
       + 4*T(u4)*z3^-1
       - 2*T(u4)*z3^-1*z1
       + 2*T(u4)*z3^-1*z1^2
       - 2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u4)*[1-z3]^-1*x^-1
       + 4*T(u4)*[1-z3]^-1
       - 2*T(u4)*[1-z3]^-1*z1
       + 2*T(u4)*[1-z3]^-1*z1^2
       + 4*T(u4)*[1-z1]^-1
       + 4*T(u4)*x^-1
       - 2*T(u4)*z3*[1-z1]^-1
       - 2*T(u4)*z3*x^-1
       + 2*T(u4)*z3^2*[1-z1]^-1
       + 2*T(u4)*z3^2*x^-1
       )

       + ln(z1)^3*Dd([1-z3])*Dd([1-z2]) * (  - 16/3
       + 8/3*[1-z1]^-1
       + 8/3*x^-1
       + 8/3*z1
       - 8/3*z1^2
       )

       + ln(z1)^2*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 8
       - 4*[1-z1]^-1
       - 4*x^-1
       - 4*z1
       + 4*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 6
       + 3*[1-z1]^-1
       + 3*x^-1
       + 3*z1
       - 3*z1^2
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * (  - 11/6
       + 11/12*[1-z1]^-1
       + 11/12*x^-1
       + 11/12*z1
       - 11/12*z1^2
       )

       + ln(z1)^2*Dd([1-z2]) * ( 11/2*z3^-1*[1-z1]^-1
       + 11/2*z3^-1*x^-1
       - 11*z3^-1
       + 11/2*z3^-1*z1
       - 11/2*z3^-1*z1^2
       + 23/2*[1-z3]^-1*[1-z1]^-1
       + 23/2*[1-z3]^-1*x^-1
       - 23*[1-z3]^-1
       + 23/2*[1-z3]^-1*z1
       - 23/2*[1-z3]^-1*z1^2
       - 11*[1-z1]^-1
       - 11*x^-1
       + 11/2*z3*[1-z1]^-1
       + 11/2*z3*x^-1
       - 11/2*z3^2*[1-z1]^-1
       - 11/2*z3^2*x^-1
       - 19/2*T(u1)*z3^-1*[1-z1]^-1
       - 19/2*T(u1)*z3^-1*x^-1
       + 19*T(u1)*z3^-1
       - 19/2*T(u1)*z3^-1*z1
       + 19/2*T(u1)*z3^-1*z1^2
       - 19/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 19/2*T(u1)*[1-z3]^-1*x^-1
       + 19*T(u1)*[1-z3]^-1
       - 19/2*T(u1)*[1-z3]^-1*z1
       + 19/2*T(u1)*[1-z3]^-1*z1^2
       + 19*T(u1)*[1-z1]^-1
       + 19*T(u1)*x^-1
       - 19/2*T(u1)*z3*[1-z1]^-1
       - 19/2*T(u1)*z3*x^-1
       + 19/2*T(u1)*z3^2*[1-z1]^-1
       + 19/2*T(u1)*z3^2*x^-1
       - 19/2*T(u2)*z3^-1*[1-z1]^-1
       - 19/2*T(u2)*z3^-1*x^-1
       + 19*T(u2)*z3^-1
       - 19/2*T(u2)*z3^-1*z1
       + 19/2*T(u2)*z3^-1*z1^2
       - 19/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 19/2*T(u2)*[1-z3]^-1*x^-1
       + 19*T(u2)*[1-z3]^-1
       - 19/2*T(u2)*[1-z3]^-1*z1
       + 19/2*T(u2)*[1-z3]^-1*z1^2
       + 19*T(u2)*[1-z1]^-1
       + 19*T(u2)*x^-1
       - 19/2*T(u2)*z3*[1-z1]^-1
       - 19/2*T(u2)*z3*x^-1
       + 19/2*T(u2)*z3^2*[1-z1]^-1
       + 19/2*T(u2)*z3^2*x^-1
       - 21/2*T(u3)*z3^-1*[1-z1]^-1
       - 21/2*T(u3)*z3^-1*x^-1
       + 21*T(u3)*z3^-1
       - 21/2*T(u3)*z3^-1*z1
       + 21/2*T(u3)*z3^-1*z1^2
       - 21/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 21/2*T(u3)*[1-z3]^-1*x^-1
       + 21*T(u3)*[1-z3]^-1
       - 21/2*T(u3)*[1-z3]^-1*z1
       + 21/2*T(u3)*[1-z3]^-1*z1^2
       + 21*T(u3)*[1-z1]^-1
       + 21*T(u3)*x^-1
       - 21/2*T(u3)*z3*[1-z1]^-1
       - 21/2*T(u3)*z3*x^-1
       + 21/2*T(u3)*z3^2*[1-z1]^-1
       + 21/2*T(u3)*z3^2*x^-1
       - 19/2*T(u4)*z3^-1*[1-z1]^-1
       - 19/2*T(u4)*z3^-1*x^-1
       + 19*T(u4)*z3^-1
       - 19/2*T(u4)*z3^-1*z1
       + 19/2*T(u4)*z3^-1*z1^2
       - 19/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 19/2*T(u4)*[1-z3]^-1*x^-1
       + 19*T(u4)*[1-z3]^-1
       - 19/2*T(u4)*[1-z3]^-1*z1
       + 19/2*T(u4)*[1-z3]^-1*z1^2
       + 19*T(u4)*[1-z1]^-1
       + 19*T(u4)*x^-1
       - 19/2*T(u4)*z3*[1-z1]^-1
       - 19/2*T(u4)*z3*x^-1
       + 19/2*T(u4)*z3^2*[1-z1]^-1
       + 19/2*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 5
       + 5/2*[1-z1]^-1
       + 5/2*x^-1
       + 5/2*z1
       - 5/2*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 6
       - 3*[1-z1]^-1
       - 3*x^-1
       - 3*z1
       + 3*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 11/3
       - 11/6*[1-z1]^-1
       - 11/6*x^-1
       - 11/6*z1
       + 11/6*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z2]) * (  - 7*z3^-1*[1-z1]^-1
       - 7*z3^-1*x^-1
       + 14*z3^-1
       - 7*z3^-1*z1
       + 7*z3^-1*z1^2
       - 13*[1-z3]^-1*[1-z1]^-1
       - 13*[1-z3]^-1*x^-1
       + 26*[1-z3]^-1
       - 13*[1-z3]^-1*z1
       + 13*[1-z3]^-1*z1^2
       + 14*[1-z1]^-1
       + 14*x^-1
       - 7*z3*[1-z1]^-1
       - 7*z3*x^-1
       + 7*z3^2*[1-z1]^-1
       + 7*z3^2*x^-1
       + 15*T(u1)*z3^-1*[1-z1]^-1
       + 15*T(u1)*z3^-1*x^-1
       - 30*T(u1)*z3^-1
       + 15*T(u1)*z3^-1*z1
       - 15*T(u1)*z3^-1*z1^2
       + 15*T(u1)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u1)*[1-z3]^-1*x^-1
       - 30*T(u1)*[1-z3]^-1
       + 15*T(u1)*[1-z3]^-1*z1
       - 15*T(u1)*[1-z3]^-1*z1^2
       - 30*T(u1)*[1-z1]^-1
       - 30*T(u1)*x^-1
       + 15*T(u1)*z3*[1-z1]^-1
       + 15*T(u1)*z3*x^-1
       - 15*T(u1)*z3^2*[1-z1]^-1
       - 15*T(u1)*z3^2*x^-1
       + 13*T(u2)*z3^-1*[1-z1]^-1
       + 13*T(u2)*z3^-1*x^-1
       - 26*T(u2)*z3^-1
       + 13*T(u2)*z3^-1*z1
       - 13*T(u2)*z3^-1*z1^2
       + 13*T(u2)*[1-z3]^-1*[1-z1]^-1
       + 13*T(u2)*[1-z3]^-1*x^-1
       - 26*T(u2)*[1-z3]^-1
       + 13*T(u2)*[1-z3]^-1*z1
       - 13*T(u2)*[1-z3]^-1*z1^2
       - 26*T(u2)*[1-z1]^-1
       - 26*T(u2)*x^-1
       + 13*T(u2)*z3*[1-z1]^-1
       + 13*T(u2)*z3*x^-1
       - 13*T(u2)*z3^2*[1-z1]^-1
       - 13*T(u2)*z3^2*x^-1
       + 15*T(u3)*z3^-1*[1-z1]^-1
       + 15*T(u3)*z3^-1*x^-1
       - 30*T(u3)*z3^-1
       + 15*T(u3)*z3^-1*z1
       - 15*T(u3)*z3^-1*z1^2
       + 15*T(u3)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u3)*[1-z3]^-1*x^-1
       - 30*T(u3)*[1-z3]^-1
       + 15*T(u3)*[1-z3]^-1*z1
       - 15*T(u3)*[1-z3]^-1*z1^2
       - 30*T(u3)*[1-z1]^-1
       - 30*T(u3)*x^-1
       + 15*T(u3)*z3*[1-z1]^-1
       + 15*T(u3)*z3*x^-1
       - 15*T(u3)*z3^2*[1-z1]^-1
       - 15*T(u3)*z3^2*x^-1
       + 15*T(u4)*z3^-1*[1-z1]^-1
       + 15*T(u4)*z3^-1*x^-1
       - 30*T(u4)*z3^-1
       + 15*T(u4)*z3^-1*z1
       - 15*T(u4)*z3^-1*z1^2
       + 15*T(u4)*[1-z3]^-1*[1-z1]^-1
       + 15*T(u4)*[1-z3]^-1*x^-1
       - 30*T(u4)*[1-z3]^-1
       + 15*T(u4)*[1-z3]^-1*z1
       - 15*T(u4)*[1-z3]^-1*z1^2
       - 30*T(u4)*[1-z1]^-1
       - 30*T(u4)*x^-1
       + 15*T(u4)*z3*[1-z1]^-1
       + 15*T(u4)*z3*x^-1
       - 15*T(u4)*z3^2*[1-z1]^-1
       - 15*T(u4)*z3^2*x^-1
       )

       + ln(z1)*ln([z1-z3])*Dd([1-z2]) * (  - 2*T(u1)*z3^-1*[1-z1]^-1
       - 2*T(u1)*z3^-1*x^-1
       + 4*T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       + 2*T(u1)*z3^-1*z1^2
       - 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u1)*[1-z3]^-1*x^-1
       + 4*T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       + 2*T(u1)*[1-z3]^-1*z1^2
       + 4*T(u1)*[1-z1]^-1
       + 4*T(u1)*x^-1
       - 2*T(u1)*z3*[1-z1]^-1
       - 2*T(u1)*z3*x^-1
       + 2*T(u1)*z3^2*[1-z1]^-1
       + 2*T(u1)*z3^2*x^-1
       - 2*T(u2)*z3^-1*[1-z1]^-1
       - 2*T(u2)*z3^-1*x^-1
       + 4*T(u2)*z3^-1
       - 2*T(u2)*z3^-1*z1
       + 2*T(u2)*z3^-1*z1^2
       - 2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u2)*[1-z3]^-1*x^-1
       + 4*T(u2)*[1-z3]^-1
       - 2*T(u2)*[1-z3]^-1*z1
       + 2*T(u2)*[1-z3]^-1*z1^2
       + 4*T(u2)*[1-z1]^-1
       + 4*T(u2)*x^-1
       - 2*T(u2)*z3*[1-z1]^-1
       - 2*T(u2)*z3*x^-1
       + 2*T(u2)*z3^2*[1-z1]^-1
       + 2*T(u2)*z3^2*x^-1
       )

       + ln(z1)*ln([1-z1-z3])*Dd([1-z2]) * (  - 2*T(u1)*z3^-1*[1-z1]^-1
       - 2*T(u1)*z3^-1*x^-1
       + 4*T(u1)*z3^-1
       - 2*T(u1)*z3^-1*z1
       + 2*T(u1)*z3^-1*z1^2
       - 2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u1)*[1-z3]^-1*x^-1
       + 4*T(u1)*[1-z3]^-1
       - 2*T(u1)*[1-z3]^-1*z1
       + 2*T(u1)*[1-z3]^-1*z1^2
       + 4*T(u1)*[1-z1]^-1
       + 4*T(u1)*x^-1
       - 2*T(u1)*z3*[1-z1]^-1
       - 2*T(u1)*z3*x^-1
       + 2*T(u1)*z3^2*[1-z1]^-1
       + 2*T(u1)*z3^2*x^-1
       - 2*T(u3)*z3^-1*[1-z1]^-1
       - 2*T(u3)*z3^-1*x^-1
       + 4*T(u3)*z3^-1
       - 2*T(u3)*z3^-1*z1
       + 2*T(u3)*z3^-1*z1^2
       - 2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 2*T(u3)*[1-z3]^-1*x^-1
       + 4*T(u3)*[1-z3]^-1
       - 2*T(u3)*[1-z3]^-1*z1
       + 2*T(u3)*[1-z3]^-1*z1^2
       + 4*T(u3)*[1-z1]^-1
       + 4*T(u3)*x^-1
       - 2*T(u3)*z3*[1-z1]^-1
       - 2*T(u3)*z3*x^-1
       + 2*T(u3)*z3^2*[1-z1]^-1
       + 2*T(u3)*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 4
       + 2*[1-z1]^-1
       + 2*x^-1
       + 2*z1
       - 2*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 11/3
       + 11/6*[1-z1]^-1
       + 11/6*x^-1
       + 11/6*z1
       - 11/6*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 2/3*[1-z1]^-1*pi^2
       - 2/3*pi^2*x^-1
       + 4/3*pi^2
       + 1/6*z1
       - 2/3*z1*pi^2
       + 2/3*z1^2*pi^2
       )

       + ln(z1)*Dd([1-z2])*e^-1 * (  - 4*z3^-1*[1-z1]^-1
       - 4*z3^-1*x^-1
       + 8*z3^-1
       - 4*z3^-1*z1
       + 4*z3^-1*z1^2
       + 8*[1-z1]^-1
       + 8*x^-1
       - 4*z3*[1-z1]^-1
       - 4*z3*x^-1
       + 4*z3^2*[1-z1]^-1
       + 4*z3^2*x^-1
       )

       + ln(z1)*Dd([1-z2]) * ( 19
       - 11/6*z3^-1*[1-z1]^-1
       - 11/6*z3^-1*x^-1
       + 11/3*z3^-1
       - 11/6*z3^-1*z1
       + 11/6*z3^-1*z1^2
       + 11/3*[1-z1]^-1
       + 11/3*x^-1
       - 11/6*z3*[1-z1]^-1
       - 11/6*z3*x^-1
       + 11/6*z3^2*[1-z1]^-1
       + 11/6*z3^2*x^-1
       - 27*T(u1)
       - 27*T(u2)
       - 27*T(u3)
       - 27*T(u4)
       )

       + ln([1-z1])^3*Dd([1-z3])*Dd([1-z2]) * ( 4/3
       - 2/3*x^-1
       - 2/3*z1
       + 2/3*z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 2
       + x^-1
       + z1
       - z1^2
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * (  - 11/6
       + 11/12*x^-1
       + 11/12*z1
       - 11/12*z1^2
       )

       + ln([1-z1])^2*Dd([1-z2]) * ( 9/2*z3^-1*[1-z1]^-1
       + 5/2*z3^-1*x^-1
       - 5*z3^-1
       + 5/2*z3^-1*z1
       - 5/2*z3^-1*z1^2
       + 9/2*[1-z3]^-1*[1-z1]^-1
       + 9/2*[1-z3]^-1*x^-1
       - 9*[1-z3]^-1
       + 9/2*[1-z3]^-1*z1
       - 9/2*[1-z3]^-1*z1^2
       - 9*[1-z1]^-1
       - 5*x^-1
       + 9/2*z3*[1-z1]^-1
       + 5/2*z3*x^-1
       - 9/2*z3^2*[1-z1]^-1
       - 5/2*z3^2*x^-1
       - 9/2*T(u1)*z3^-1*[1-z1]^-1
       - 9/2*T(u1)*z3^-1*x^-1
       + 9*T(u1)*z3^-1
       - 9/2*T(u1)*z3^-1*z1
       + 9/2*T(u1)*z3^-1*z1^2
       - 9/2*T(u1)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u1)*[1-z3]^-1*x^-1
       + 9*T(u1)*[1-z3]^-1
       - 9/2*T(u1)*[1-z3]^-1*z1
       + 9/2*T(u1)*[1-z3]^-1*z1^2
       + 9*T(u1)*[1-z1]^-1
       + 9*T(u1)*x^-1
       - 9/2*T(u1)*z3*[1-z1]^-1
       - 9/2*T(u1)*z3*x^-1
       + 9/2*T(u1)*z3^2*[1-z1]^-1
       + 9/2*T(u1)*z3^2*x^-1
       - 9/2*T(u2)*z3^-1*[1-z1]^-1
       - 9/2*T(u2)*z3^-1*x^-1
       + 9*T(u2)*z3^-1
       - 9/2*T(u2)*z3^-1*z1
       + 9/2*T(u2)*z3^-1*z1^2
       - 9/2*T(u2)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u2)*[1-z3]^-1*x^-1
       + 9*T(u2)*[1-z3]^-1
       - 9/2*T(u2)*[1-z3]^-1*z1
       + 9/2*T(u2)*[1-z3]^-1*z1^2
       + 9*T(u2)*[1-z1]^-1
       + 9*T(u2)*x^-1
       - 9/2*T(u2)*z3*[1-z1]^-1
       - 9/2*T(u2)*z3*x^-1
       + 9/2*T(u2)*z3^2*[1-z1]^-1
       + 9/2*T(u2)*z3^2*x^-1
       - 11/2*T(u3)*z3^-1*[1-z1]^-1
       - 11/2*T(u3)*z3^-1*x^-1
       + 11*T(u3)*z3^-1
       - 11/2*T(u3)*z3^-1*z1
       + 11/2*T(u3)*z3^-1*z1^2
       - 11/2*T(u3)*[1-z3]^-1*[1-z1]^-1
       - 11/2*T(u3)*[1-z3]^-1*x^-1
       + 11*T(u3)*[1-z3]^-1
       - 11/2*T(u3)*[1-z3]^-1*z1
       + 11/2*T(u3)*[1-z3]^-1*z1^2
       + 11*T(u3)*[1-z1]^-1
       + 11*T(u3)*x^-1
       - 11/2*T(u3)*z3*[1-z1]^-1
       - 11/2*T(u3)*z3*x^-1
       + 11/2*T(u3)*z3^2*[1-z1]^-1
       + 11/2*T(u3)*z3^2*x^-1
       - 9/2*T(u4)*z3^-1*[1-z1]^-1
       - 9/2*T(u4)*z3^-1*x^-1
       + 9*T(u4)*z3^-1
       - 9/2*T(u4)*z3^-1*z1
       + 9/2*T(u4)*z3^-1*z1^2
       - 9/2*T(u4)*[1-z3]^-1*[1-z1]^-1
       - 9/2*T(u4)*[1-z3]^-1*x^-1
       + 9*T(u4)*[1-z3]^-1
       - 9/2*T(u4)*[1-z3]^-1*z1
       + 9/2*T(u4)*[1-z3]^-1*z1^2
       + 9*T(u4)*[1-z1]^-1
       + 9*T(u4)*x^-1
       - 9/2*T(u4)*z3*[1-z1]^-1
       - 9/2*T(u4)*z3*x^-1
       + 9/2*T(u4)*z3^2*[1-z1]^-1
       + 9/2*T(u4)*z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * ( 2
       - x^-1
       - z1
       + z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 11/3
       - 11/6*x^-1
       - 11/6*z1
       + 11/6*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/2*pi^2*x^-1
       - pi^2
       - 1/12*z1
       + 1/2*z1*pi^2
       - 1/2*z1^2*pi^2
       )

       + ln([1-z1])*Dd([1-z2])*e^-1 * ( 2*z3^-1*x^-1
       - 4*z3^-1
       + 2*z3^-1*z1
       - 2*z3^-1*z1^2
       - 4*x^-1
       + 2*z3*x^-1
       - 2*z3^2*x^-1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 11
       + 11/6*z3^-1*x^-1
       - 11/3*z3^-1
       + 11/6*z3^-1*z1
       - 11/6*z3^-1*z1^2
       - 11/3*x^-1
       + 11/6*z3*x^-1
       - 11/6*z3^2*x^-1
       + 15*T(u1)
       + 15*T(u2)
       + 15*T(u3)
       + 15*T(u4)
       )

       + Li2(z3^-1*[1-z3]^-1*z1*[1-z1])*Dd([1-z2]) * (  - T(u2)*z3^-1*
         [1-z1]^-1
       - T(u2)*z3^-1*x^-1
       + 2*T(u2)*z3^-1
       - T(u2)*z3^-1*z1
       + T(u2)*z3^-1*z1^2
       - T(u2)*[1-z3]^-1*[1-z1]^-1
       - T(u2)*[1-z3]^-1*x^-1
       + 2*T(u2)*[1-z3]^-1
       - T(u2)*[1-z3]^-1*z1
       + T(u2)*[1-z3]^-1*z1^2
       + 2*T(u2)*[1-z1]^-1
       + 2*T(u2)*x^-1
       - T(u2)*z3*[1-z1]^-1
       - T(u2)*z3*x^-1
       + T(u2)*z3^2*[1-z1]^-1
       + T(u2)*z3^2*x^-1
       - T(u3)*z3^-1*[1-z1]^-1
       - T(u3)*z3^-1*x^-1
       + 2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       - T(u3)*[1-z3]^-1*x^-1
       + 2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       + 2*T(u3)*[1-z1]^-1
       + 2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1^-1*[1-z1])*Dd([1-z2]) * ( T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*z3^-1*x^-1
       - 2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1*[1-z1]^-1
       + T(u2)*[1-z3]^-1*x^-1
       - 2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       - 2*T(u2)*[1-z1]^-1
       - 2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       + T(u4)*z3^-1*[1-z1]^-1
       + T(u4)*z3^-1*x^-1
       - 2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       + T(u4)*[1-z3]^-1*[1-z1]^-1
       + T(u4)*[1-z3]^-1*x^-1
       - 2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       - 2*T(u4)*[1-z1]^-1
       - 2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + Li2(z3^-1*[1-z3]*z1*[1-z1]^-1)*Dd([1-z2]) * (  - T(u3)*z3^-1*
         [1-z1]^-1
       - T(u3)*z3^-1*x^-1
       + 2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       - T(u3)*[1-z3]^-1*x^-1
       + 2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       + 2*T(u3)*[1-z1]^-1
       + 2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       - T(u4)*z3^-1*[1-z1]^-1
       - T(u4)*z3^-1*x^-1
       + 2*T(u4)*z3^-1
       - T(u4)*z3^-1*z1
       + T(u4)*z3^-1*z1^2
       - T(u4)*[1-z3]^-1*[1-z1]^-1
       - T(u4)*[1-z3]^-1*x^-1
       + 2*T(u4)*[1-z3]^-1
       - T(u4)*[1-z3]^-1*z1
       + T(u4)*[1-z3]^-1*z1^2
       + 2*T(u4)*[1-z1]^-1
       + 2*T(u4)*x^-1
       - T(u4)*z3*[1-z1]^-1
       - T(u4)*z3*x^-1
       + T(u4)*z3^2*[1-z1]^-1
       + T(u4)*z3^2*x^-1
       )

       + Li2(z3*[1-z3]^-1*z1*[1-z1]^-1)*Dd([1-z2]) * (  - T(u1)*z3^-1*
         [1-z1]^-1
       - T(u1)*z3^-1*x^-1
       + 2*T(u1)*z3^-1
       - T(u1)*z3^-1*z1
       + T(u1)*z3^-1*z1^2
       - T(u1)*[1-z3]^-1*[1-z1]^-1
       - T(u1)*[1-z3]^-1*x^-1
       + 2*T(u1)*[1-z3]^-1
       - T(u1)*[1-z3]^-1*z1
       + T(u1)*[1-z3]^-1*z1^2
       + 2*T(u1)*[1-z1]^-1
       + 2*T(u1)*x^-1
       - T(u1)*z3*[1-z1]^-1
       - T(u1)*z3*x^-1
       + T(u1)*z3^2*[1-z1]^-1
       + T(u1)*z3^2*x^-1
       - T(u3)*z3^-1*[1-z1]^-1
       - T(u3)*z3^-1*x^-1
       + 2*T(u3)*z3^-1
       - T(u3)*z3^-1*z1
       + T(u3)*z3^-1*z1^2
       - T(u3)*[1-z3]^-1*[1-z1]^-1
       - T(u3)*[1-z3]^-1*x^-1
       + 2*T(u3)*[1-z3]^-1
       - T(u3)*[1-z3]^-1*z1
       + T(u3)*[1-z3]^-1*z1^2
       + 2*T(u3)*[1-z1]^-1
       + 2*T(u3)*x^-1
       - T(u3)*z3*[1-z1]^-1
       - T(u3)*z3*x^-1
       + T(u3)*z3^2*[1-z1]^-1
       + T(u3)*z3^2*x^-1
       )

       + Li2(z3*[1-z3]*z1^-1*[1-z1]^-1)*Dd([1-z2]) * ( T(u1)*z3^-1*[1-z1]^-1
       + T(u1)*z3^-1*x^-1
       - 2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       + T(u1)*[1-z3]^-1*[1-z1]^-1
       + T(u1)*[1-z3]^-1*x^-1
       - 2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       - 2*T(u1)*[1-z1]^-1
       - 2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       + T(u4)*z3^-1*[1-z1]^-1
       + T(u4)*z3^-1*x^-1
       - 2*T(u4)*z3^-1
       + T(u4)*z3^-1*z1
       - T(u4)*z3^-1*z1^2
       + T(u4)*[1-z3]^-1*[1-z1]^-1
       + T(u4)*[1-z3]^-1*x^-1
       - 2*T(u4)*[1-z3]^-1
       + T(u4)*[1-z3]^-1*z1
       - T(u4)*[1-z3]^-1*z1^2
       - 2*T(u4)*[1-z1]^-1
       - 2*T(u4)*x^-1
       + T(u4)*z3*[1-z1]^-1
       + T(u4)*z3*x^-1
       - T(u4)*z3^2*[1-z1]^-1
       - T(u4)*z3^2*x^-1
       )

       + Li2(1/(1 - z3)*z3*z1^-1 - 1/(1 - z3)*z3)*Dd([1-z2]) * ( T(u1)*z3^-1*
         [1-z1]^-1
       + T(u1)*z3^-1*x^-1
       - 2*T(u1)*z3^-1
       + T(u1)*z3^-1*z1
       - T(u1)*z3^-1*z1^2
       + T(u1)*[1-z3]^-1*[1-z1]^-1
       + T(u1)*[1-z3]^-1*x^-1
       - 2*T(u1)*[1-z3]^-1
       + T(u1)*[1-z3]^-1*z1
       - T(u1)*[1-z3]^-1*z1^2
       - 2*T(u1)*[1-z1]^-1
       - 2*T(u1)*x^-1
       + T(u1)*z3*[1-z1]^-1
       + T(u1)*z3*x^-1
       - T(u1)*z3^2*[1-z1]^-1
       - T(u1)*z3^2*x^-1
       + T(u2)*z3^-1*[1-z1]^-1
       + T(u2)*z3^-1*x^-1
       - 2*T(u2)*z3^-1
       + T(u2)*z3^-1*z1
       - T(u2)*z3^-1*z1^2
       + T(u2)*[1-z3]^-1*[1-z1]^-1
       + T(u2)*[1-z3]^-1*x^-1
       - 2*T(u2)*[1-z3]^-1
       + T(u2)*[1-z3]^-1*z1
       - T(u2)*[1-z3]^-1*z1^2
       - 2*T(u2)*[1-z1]^-1
       - 2*T(u2)*x^-1
       + T(u2)*z3*[1-z1]^-1
       + T(u2)*z3*x^-1
       - T(u2)*z3^2*[1-z1]^-1
       - T(u2)*z3^2*x^-1
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + z3^-1
       + [1-z3]^-1
       + z3
       - z3^2
       )

       + Li3([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 2
       - [1-z1]^-1
       - x^-1
       - z1
       + z1^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * (  - 1/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 11/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/8*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3*zeta3
       + 11/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/18*zeta3
       - 1/480*pi^4
       )

       + Dd([1-z3])*Dd([1-z2])*e^-3 * (  - 1
       + 1/2*x^-1
       + 1/2*z1
       - 1/2*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 11/3
       + 11/6*x^-1
       + 11/6*z1
       - 11/6*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/4*pi^2*x^-1
       + 1/2*pi^2
       + 1/12*z1
       - 1/4*z1*pi^2
       + 1/4*z1^2*pi^2
       )

       + Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       + 1/6*x^-1
       - 4/3*zeta3*x^-1
       + 8/3*zeta3
       - 11/72*pi^2*x^-1
       + 11/36*pi^2
       + 11/36*z1
       - 4/3*z1*zeta3
       - 11/72*z1*pi^2
       + 4/3*z1^2*zeta3
       + 11/72*z1^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1
       + 1/2*z3^-1
       + 1/2*z3
       - 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/3
       + 11/6*z3^-1
       + 11/6*z3
       - 11/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/12
       - 1/4*z3^-1*pi^2
       + 1/2*pi^2
       - 1/4*z3*pi^2
       + 1/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 11/36
       - 7/3*z3^-1*zeta3
       - 11/72*z3^-1*pi^2
       - [1-z3]^-1*zeta3
       + 14/3*zeta3
       + 11/36*pi^2
       + 1/6*z3
       - 7/3*z3*zeta3
       - 11/72*z3*pi^2
       - 1/6*z3^2
       + 7/3*z3^2*zeta3
       + 11/72*z3^2*pi^2
       )

       + Dd([1-z2])*e^-2 * (  - z3^-1*x^-1
       + 2*z3^-1
       - z3^-1*z1
       + z3^-1*z1^2
       + 2*x^-1
       - z3*x^-1
       + z3^2*x^-1
       )

       + Dd([1-z2])*e^-1 * (  - 2
       - 11/6*z3^-1*x^-1
       + 11/3*z3^-1
       - 11/6*z3^-1*z1
       + 11/6*z3^-1*z1^2
       + 11/3*x^-1
       - 11/6*z3*x^-1
       + 11/6*z3^2*x^-1
       )

       + Dd([1-z2]) * ( 3
       - 4/3*z3^-1*[1-z1]^-1*pi^2
       - 5/6*z3^-1*pi^2*x^-1
       + 5/3*z3^-1*pi^2
       - 1/6*z3^-1*z1
       - 5/6*z3^-1*z1*pi^2
       + 5/6*z3^-1*z1^2*pi^2
       - 4/3*[1-z3]^-1*[1-z1]^-1*pi^2
       - 4/3*[1-z3]^-1*pi^2*x^-1
       + 8/3*[1-z3]^-1*pi^2
       - 4/3*[1-z3]^-1*z1*pi^2
       + 4/3*[1-z3]^-1*z1^2*pi^2
       + 8/3*[1-z1]^-1*pi^2
       + 5/3*pi^2*x^-1
       - 4/3*z3*[1-z1]^-1*pi^2
       - 5/6*z3*pi^2*x^-1
       + 4/3*z3^2*[1-z1]^-1*pi^2
       + 5/6*z3^2*pi^2*x^-1
       - 9*T(u1)
       + 4/3*T(u1)*z3^-1*[1-z1]^-1*pi^2
       + 4/3*T(u1)*z3^-1*pi^2*x^-1
       - 8/3*T(u1)*z3^-1*pi^2
       + 4/3*T(u1)*z3^-1*z1*pi^2
       - 4/3*T(u1)*z3^-1*z1^2*pi^2
       + 4/3*T(u1)*[1-z3]^-1*[1-z1]^-1*pi^2
       + 4/3*T(u1)*[1-z3]^-1*pi^2*x^-1
       - 8/3*T(u1)*[1-z3]^-1*pi^2
       + 4/3*T(u1)*[1-z3]^-1*z1*pi^2
       - 4/3*T(u1)*[1-z3]^-1*z1^2*pi^2
       - 8/3*T(u1)*[1-z1]^-1*pi^2
       - 8/3*T(u1)*pi^2*x^-1
       + 4/3*T(u1)*z3*[1-z1]^-1*pi^2
       + 4/3*T(u1)*z3*pi^2*x^-1
       - 4/3*T(u1)*z3^2*[1-z1]^-1*pi^2
       - 4/3*T(u1)*z3^2*pi^2*x^-1
       - 9*T(u2)
       + 4/3*T(u2)*z3^-1*[1-z1]^-1*pi^2
       + 4/3*T(u2)*z3^-1*pi^2*x^-1
       - 8/3*T(u2)*z3^-1*pi^2
       + 4/3*T(u2)*z3^-1*z1*pi^2
       - 4/3*T(u2)*z3^-1*z1^2*pi^2
       + 4/3*T(u2)*[1-z3]^-1*[1-z1]^-1*pi^2
       + 4/3*T(u2)*[1-z3]^-1*pi^2*x^-1
       - 8/3*T(u2)*[1-z3]^-1*pi^2
       + 4/3*T(u2)*[1-z3]^-1*z1*pi^2
       - 4/3*T(u2)*[1-z3]^-1*z1^2*pi^2
       - 8/3*T(u2)*[1-z1]^-1*pi^2
       - 8/3*T(u2)*pi^2*x^-1
       + 4/3*T(u2)*z3*[1-z1]^-1*pi^2
       + 4/3*T(u2)*z3*pi^2*x^-1
       - 4/3*T(u2)*z3^2*[1-z1]^-1*pi^2
       - 4/3*T(u2)*z3^2*pi^2*x^-1
       - 9*T(u3)
       + 2*T(u3)*z3^-1*[1-z1]^-1*pi^2
       + 2*T(u3)*z3^-1*pi^2*x^-1
       - 4*T(u3)*z3^-1*pi^2
       + 2*T(u3)*z3^-1*z1*pi^2
       - 2*T(u3)*z3^-1*z1^2*pi^2
       + 2*T(u3)*[1-z3]^-1*[1-z1]^-1*pi^2
       + 2*T(u3)*[1-z3]^-1*pi^2*x^-1
       - 4*T(u3)*[1-z3]^-1*pi^2
       + 2*T(u3)*[1-z3]^-1*z1*pi^2
       - 2*T(u3)*[1-z3]^-1*z1^2*pi^2
       - 4*T(u3)*[1-z1]^-1*pi^2
       - 4*T(u3)*pi^2*x^-1
       + 2*T(u3)*z3*[1-z1]^-1*pi^2
       + 2*T(u3)*z3*pi^2*x^-1
       - 2*T(u3)*z3^2*[1-z1]^-1*pi^2
       - 2*T(u3)*z3^2*pi^2*x^-1
       - 9*T(u4)
       + 4/3*T(u4)*z3^-1*[1-z1]^-1*pi^2
       + 4/3*T(u4)*z3^-1*pi^2*x^-1
       - 8/3*T(u4)*z3^-1*pi^2
       + 4/3*T(u4)*z3^-1*z1*pi^2
       - 4/3*T(u4)*z3^-1*z1^2*pi^2
       + 4/3*T(u4)*[1-z3]^-1*[1-z1]^-1*pi^2
       + 4/3*T(u4)*[1-z3]^-1*pi^2*x^-1
       - 8/3*T(u4)*[1-z3]^-1*pi^2
       + 4/3*T(u4)*[1-z3]^-1*z1*pi^2
       - 4/3*T(u4)*[1-z3]^-1*z1^2*pi^2
       - 8/3*T(u4)*[1-z1]^-1*pi^2
       - 8/3*T(u4)*pi^2*x^-1
       + 4/3*T(u4)*z3*[1-z1]^-1*pi^2
       + 4/3*T(u4)*z3*pi^2*x^-1
       - 4/3*T(u4)*z3^2*[1-z1]^-1*pi^2
       - 4/3*T(u4)*z3^2*pi^2*x^-1 ) );

id calgFh31IFg   = (  + D0([1-z3])*D0([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D0([1-z3])*D1([1-z1])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z3])*ln(z1)*Dd([1-z2]) * (  - 2/3
       + 1/3*[1-z1]^-1
       + 1/3*x^-1
       + 1/3*z1
       - 1/3*z1^2
       )

       + D0([1-z3])*ln([1-z1])*Dd([1-z2]) * ( 2/3
       - 1/3*x^-1
       - 1/3*z1
       + 1/3*z1^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/36*pi^2
       )

       + D0([1-z3])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*x^-1
       + 1/3*z1
       - 1/3*z1^2
       )

       + D0([1-z3])*Dd([1-z2]) * ( 1/6*z1
       )

       + D0([1-z1])*D1([1-z3])*Dd([1-z2]) * (  - 1/3
       )

       + D0([1-z1])*ln(z3)*Dd([1-z2]) * ( 2/3
       - 1/3*z3^-1
       - 1/3*[1-z3]^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + D0([1-z1])*ln([1-z3])*Dd([1-z2]) * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-2 * (  - 1/3
       )

       + D0([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/36*pi^2
       )

       + D0([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*z3^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + D0([1-z1])*Dd([1-z2]) * (  - 1/6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D1([1-z3])*Dd([1-z2]) * ( 2/3
       - 1/3*x^-1
       - 1/3*z1
       + 1/3*z1^2
       )

       + D1([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 1/3
       )

       + D1([1-z1])*Dd([1-z2]) * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       )

       + D2([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 1/6
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/6*z3^-1
       - 1/6*[1-z3]^-1
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 1/3*z3^-1
       - 1/3*[1-z3]^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*z3^-1
       + 1/3*[1-z3]^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/12
       )

       + ln(z3)*Dd([1-z2]) * (  - 1/3*z3^-1*x^-1
       + 2/3*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       - 1/3*[1-z3]^-1*x^-1
       + 2/3*[1-z3]^-1
       - 1/3*[1-z3]^-1*z1
       + 1/3*[1-z3]^-1*z1^2
       + 2/3*x^-1
       - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 1/6*z3^-1
       - 1/6*z3
       + 1/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*z3^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/12
       )

       + ln([1-z3])*Dd([1-z2]) * (  - 1/3*z3^-1*x^-1
       + 2/3*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       + 2/3*x^-1
       - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + ln(z1)^2*Dd([1-z3])*Dd([1-z2]) * ( 1/3
       - 1/6*[1-z1]^-1
       - 1/6*x^-1
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln(z1)*ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * (  - 2/3
       + 1/3*[1-z1]^-1
       + 1/3*x^-1
       + 1/3*z1
       - 1/3*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2])*e^-1 * ( 2/3
       - 1/3*[1-z1]^-1
       - 1/3*x^-1
       - 1/3*z1
       + 1/3*z1^2
       )

       + ln(z1)*Dd([1-z3])*Dd([1-z2]) * (  - 1/6*z1
       )

       + ln(z1)*Dd([1-z2]) * ( 1/3*z3^-1*[1-z1]^-1
       + 1/3*z3^-1*x^-1
       - 2/3*z3^-1
       + 1/3*z3^-1*z1
       - 1/3*z3^-1*z1^2
       - 2/3*[1-z1]^-1
       - 2/3*x^-1
       + 1/3*z3*[1-z1]^-1
       + 1/3*z3*x^-1
       - 1/3*z3^2*[1-z1]^-1
       - 1/3*z3^2*x^-1
       )

       + ln([1-z1])^2*Dd([1-z3])*Dd([1-z2]) * ( 1/3
       - 1/6*x^-1
       - 1/6*z1
       + 1/6*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 2/3
       + 1/3*x^-1
       + 1/3*z1
       - 1/3*z1^2
       )

       + ln([1-z1])*Dd([1-z3])*Dd([1-z2]) * ( 1/12*z1
       )

       + ln([1-z1])*Dd([1-z2]) * (  - 1/3*z3^-1*x^-1
       + 2/3*z3^-1
       - 1/3*z3^-1*z1
       + 1/3*z3^-1*z1^2
       + 2/3*x^-1
       - 1/3*z3*x^-1
       + 1/3*z3^2*x^-1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1/3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/9*zeta3
       )

       + Dd([1-z3])*Dd([1-z2])*e^-2 * ( 2/3
       - 1/3*x^-1
       - 1/3*z1
       + 1/3*z1^2
       )

       + Dd([1-z3])*Dd([1-z2])*e^-1 * (  - 1/12*z1
       )

       + Dd([1-z3])*Dd([1-z2]) * ( 1/6
       - 1/6*x^-1
       + 1/36*pi^2*x^-1
       - 1/18*pi^2
       - 7/18*z1
       + 1/36*z1*pi^2
       - 1/36*z1^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2/3
       - 1/3*z3^-1
       - 1/3*z3
       + 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/12
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 7/18
       + 1/36*z3^-1*pi^2
       - 1/18*pi^2
       - 1/6*z3
       + 1/36*z3*pi^2
       + 1/6*z3^2
       - 1/36*z3^2*pi^2
       )

       + Dd([1-z2])*e^-1 * ( 1/3*z3^-1*x^-1
       - 2/3*z3^-1
       + 1/3*z3^-1*z1
       - 1/3*z3^-1*z1^2
       - 2/3*x^-1
       + 1/3*z3*x^-1
       - 1/3*z3^2*x^-1
       )

       + Dd([1-z2]) * ( 1
       + 1/6*z3^-1*z1 ) );



==> anc/X40FFh.inc <==
id calA40FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 3/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1429/144
       + 7/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 23959/864
       + 25/2*zeta3
       + 181/72*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1429/72
       - 7/3*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 29/48
       + 2*[1-z3]^-1
       - 29/48*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 29/8
       + 29/4*[1-z3]^-1
       - 29/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/16
       - 3*[1-z3]^-1
       + 19/16*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 47/8
       - 123/16*[1-z3]^-1
       - 11/8*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 15/4
       + 7*[1-z3]^-1
       - 15/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 13/4
       - 13/2*[1-z3]^-1
       + 13/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 71/6
       - 161/12*[1-z3]^-1
       - 1/6*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       + 5/2*[1-z3]^-1
       - 7/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/8
       + 3*[1-z3]^-1
       - 11/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 23/4
       + 55/8*[1-z3]^-1
       + 3/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 245/12
       + 137/6*[1-z3]^-1
       - 5/2*[1-z3]^-1*pi^2
       + 61/48*pi^2
       + 35/8*z3
       + 61/48*z3*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/2
       + 3/2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 17/3
       - 1/3*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1-z3]^-1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3/2
       - 3/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 17/3
       + 1/3*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1277/72
       - 1/6*[1-z3]^-1*pi^2
       + 4/3*pi^2
       + 301/72*z3
       + 4/3*z3*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       - 1/2*[1-z3]^-1
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       + 1/3*[1-z3]^-1
       + 4/3*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 5/2*[1-z3]^-1
       + z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1-z3]^-1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 3/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 19/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1429/288
       - 7/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 23959/1728
       - 25/4*zeta3
       - 181/144*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 389623/10368
       - 1027/72*zeta3
       - 6857/1728*pi^2
       + 163/1440*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 3/4
       + 3/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 17/6
       - 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1277/144
       + 1/12*[1-z3]^-1*pi^2
       - 2/3*pi^2
       - 301/144*z3
       - 2/3*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 22199/864
       + 5/2*[1-z3]^-1*zeta3
       - 1/18*[1-z3]^-1*pi^2
       - 29/4*zeta3
       - 7/3*pi^2
       - 8017/864*z3
       - 29/4*z3*zeta3 ) );

id calA40FFg   = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 217/24
       + 2*z3^-1
       - 47/48*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17/4
       + 17/4*z3^-1
       + 17/8*z3
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 63/8
       - 3*z3^-1
       + 1/16*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/4
       - 115/6*z3^-1
       - 73/32*z3
       - z3^2
       - 1/12*z3^3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       + 5*z3^-1
       + 15/4*z3
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/2
       - 11/2*z3^-1
       - 11/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 31/2
       - 49/3*z3^-1
       - 13/4*z3
       + 4/3*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 14/3
       + 11/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       + 1/6*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/2
       - 3/2*z3^-1
       + 7/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/4
       + 3*z3^-1
       + 7/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 71/6*z3^-1
       + 27/16*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 217/16
       - 43/18*z3^-1
       - 11/6*z3^-1*pi^2
       + 15/8*pi^2
       + 9/16*z3
       - 49/48*z3*pi^2
       - 1/6*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3
       - 3*z3^-1
       - 3/2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 15/2
       - 49/6*z3^-1
       - 13/8*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2*z3^-1*rln2
       + 2*rln2
       + z3*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 8
       - z3^-1
       + 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3
       + 3*z3^-1
       + 3/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 15/2
       + 49/6*z3^-1
       + 13/8*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 89/24
       + 91/18*z3^-1
       - z3^-1*rln2^2
       - 13/6*z3^-1*pi^2
       - rln2^2
       + 4/3*pi^2
       + 173/24*z3
       - 1/2*z3*rln2^2
       - 3/2*z3*pi^2
       + 4/9*z3^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - z3^-1*rln2^2
       + 1/3*z3^-1*pi^2
       - rln2^2
       + 1/3*pi^2
       - 1/2*z3*rln2^2
       + 1/6*z3*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 14/3
       + 11/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       + 1/6*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 1/2*z3^-1
       - z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 15/2
       + 22/3*z3^-1
       + 1/8*z3
       + 4/3*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 4*z3^-1
       + 2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 6
       - 1/2*z3^-1
       + z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 10
       + z3^-1
       + 3*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 3/2
       - 3/2*z3^-1
       - 3/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 15/4
       - 49/12*z3^-1
       - 13/16*z3
       + 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 89/48
       - 91/36*z3^-1
       + 13/12*z3^-1*pi^2
       - 2/3*pi^2
       - 173/48*z3
       + 3/4*z3*pi^2
       - 2/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1135/72
       - 2329/108*z3^-1
       + 2/3*z3^-1*rln2^3
       + 43/2*z3^-1*zeta3
       + 67/24*z3^-1*pi^2
       - 1/3*z3^-1*pi^2*rln2
       + 2/3*rln2^3
       - 23*zeta3
       - 103/24*pi^2
       - 1/3*pi^2*rln2
       - 1895/144*z3
       + 1/3*z3*rln2^3
       + 19/2*z3*zeta3
       + 71/96*z3*pi^2
       - 1/6*z3*pi^2*rln2
       + 251/54*z3^2
       - 1/2*z3^2*pi^2
       + 1/36*z3^3*pi^2 ) );

id calAt40FFq  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 75/8
       + 5/3*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 417/16
       + 58/3*zeta3
       + 5/2*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 75/4
       - 10/3*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 6
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 31/24
       + 25/6*[1-z3]^-1
       - 31/24*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 8*[1-z3]^-1
       - 4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 13/8
       - 9/2*[1-z3]^-1
       + 13/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 29/4
       - 15/2*[1-z3]^-1
       - 11/4*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 9/2
       + 8*[1-z3]^-1
       - 9/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4
       - 8*[1-z3]^-1
       + 4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 19/2
       - 12*[1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*[1-z3]^-1
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/4
       + 4*[1-z3]^-1
       - 7/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/2
       + 6*[1-z3]^-1
       + 3/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 75/4
       + 20*[1-z3]^-1
       - 3*[1-z3]^-1*pi^2
       + 37/24*pi^2
       + 23/4*z3
       + 37/24*z3*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 4/3
       - 4/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2
       + 2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 11/2
       - 1/2*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 2
       - 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 67/4
       + 11/6*pi^2
       + 21/4*z3
       + 11/6*z3*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       + 5/2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/2
       - 6*[1-z3]^-1
       + 5/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 3/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 75/16
       - 5/6*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 417/32
       - 29/3*zeta3
       - 5/4*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2275/64
       - 16*zeta3
       - 125/32*pi^2
       + 61/360*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1
       + z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/4
       - 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 67/8
       - 11/12*pi^2
       - 21/8*z3
       - 11/12*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 389/16
       + 6*[1-z3]^-1*zeta3
       - 67/6*zeta3
       - 55/24*pi^2
       - 211/16*z3
       - 67/6*z3*zeta3
       - 1/8*z3*pi^2 ) );

id calAt40FFg  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 13/12
       + 8/3*z3^-1
       + 13/24*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17/2
       + 19/2*z3^-1
       + 17/4*z3
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - z3^-1
       - z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/4
       - 4*z3^-1
       - 11/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 19/2
       - 6*z3^-1
       + 51/16*z3
       - 1/6*z3^3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 11
       + 10*z3^-1
       + 11/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 9
       - 9*z3^-1
       - 9/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 15
       - 12*z3^-1
       - 15/2*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 14/3
       - 6*z3
       + 1/3*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/2
       + 4*z3^-1
       + 7/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 8
       + 6*z3^-1
       + 15/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 153/8
       + 19*z3^-1
       - 10/3*z3^-1*pi^2
       + 41/12*pi^2
       + 199/24*z3
       - 41/24*z3*pi^2
       - 1/3*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 8/3
       + 8/3*z3^-1
       + 4/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 7
       - 6*z3^-1
       - 13/4*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 2*z3^-1
       + 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 4
       + 4*z3^-1
       + 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7
       + 6*z3^-1
       + 13/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 75/4
       + 19*z3^-1
       - 10/3*z3^-1*pi^2
       + 11/3*pi^2
       + 39/4*z3
       - 11/6*z3*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       + 2/3*z3^-1
       + 2/3*z3
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3*z3^-1*pi^2
       - 2/3*pi^2
       - 1/3*z3*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 14/3
       - 6*z3
       + 1/3*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2
       - z3^-1
       - z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 15/4*z3
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       - 4*z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 12
       + 2*z3^-1
       + 2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       + z3^-1
       + 4*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       + 4*z3^-1
       + 4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 2
       - 2*z3^-1
       - z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 7/2
       - 3*z3^-1
       - 13/8*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 75/8
       - 19/2*z3^-1
       + 5/3*z3^-1*pi^2
       - 11/6*pi^2
       - 39/8*z3
       + 11/12*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 99/4
       - 49/2*z3^-1
       + 52/3*z3^-1*zeta3
       + 5/2*z3^-1*pi^2
       - 19/3*zeta3
       - 31/12*pi^2
       - 301/24*z3
       + 43/6*z3*zeta3
       + 13/16*z3*pi^2
       - 1/3*z3^2
       + 1/18*z3^3*pi^2 ) );

id calB40FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/36
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/216
       - 5/36*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*[1-z3]^-1
       - 3/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       + 2/3*[1-z3]^-1
       - 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/12
       - 11/6*[1-z3]^-1
       + 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       + 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/9
       + 1/9*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/72
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 373/432
       + 5/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7081/2592
       + 8/9*zeta3
       + 95/432*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/12
       - 1/12*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7/18
       - 1/18*z3
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 335/216
       + 1/18*[1-z3]^-1*pi^2
       + 1/24*pi^2
       + 109/216*z3
       + 1/24*z3*pi^2 ) );

id calB40FFqp  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 19/12
       + 19/12*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/4
       - 5/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 29/8
       + 8/3*z3^-1
       + 9/8*z3
       + z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 4/3*z3^-1
       - z3
       - 4/3*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2/3*z3^-1
       - 2*z3
       - 2/3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7/4
       - 4/3*z3^-1
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 32/9*z3^-1
       + 1/12*pi^2
       + 22/3*z3
       + 1/12*z3*pi^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       + 16/9*z3^-1
       + 1/3*pi^2
       + 5/3*z3
       + 1/3*z3*pi^2
       + 2/9*z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2/3*z3^-1
       - 2*z3
       - 2/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/2
       - 4/3*z3^-1
       - 1/2*z3
       - 4/3*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       - 8/9*z3^-1
       - 1/6*pi^2
       - 5/6*z3
       - 1/6*z3*pi^2
       - 1/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 133/36
       + 52/27*z3^-1
       - 1/6*z3^-1*pi^2
       + zeta3
       + 5/24*pi^2
       - 25/36*z3
       + z3*zeta3
       - 1/24*z3*pi^2
       - 133/27*z3^2
       + 1/2*z3^2*pi^2 ) );

id calC40FFqb  = (  + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/16
       - 7/8*[1-z3]^-1
       + 7/16*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 29/32
       + 15/32*[1-z3]^-1
       - 29/32*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/8
       + 1/4*[1-z3]^-1
       - 1/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 3/4*[1-z3]^-1
       - 1/8*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       - 5/4*[1-z3]^-1
       + 5/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/16
       - 3/16*[1-z3]^-1
       + 5/16*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 15/16
       - 3/4*[1-z3]^-1
       + 1/6*[1-z3]^-1*pi^2
       - 1/12*pi^2
       + 3/4*z3
       - 1/12*z3*pi^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 1/12*[1-z3]^-1*pi^2
       - 1/24*pi^2
       + z3
       - 1/24*z3*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/8
       + 1/4*[1-z3]^-1
       - 1/8*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 3/8*[1-z3]^-1
       + 1/2*z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1-z3]^-1
       - z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*[1-z3]^-1
       - 3/8*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/16
       - 1/24*[1-z3]^-1*pi^2
       + 1/48*pi^2
       - 1/2*z3
       + 1/48*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 7/16
       + 3/4*[1-z3]^-1*zeta3
       - 1/16*[1-z3]^-1*pi^2
       - 3/8*zeta3
       + 1/12*pi^2
       - 1/16*z3
       - 3/8*z3*zeta3
       - 1/24*z3*pi^2 ) );

id calC40FFq1  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 13/16
       + 1/2*zeta3
       - 1/8*pi^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*[1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       - 3/4*[1-z3]^-1
       + 3/4*z3
       + 3/4*z3^2
       + 1/4*z3^3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 9/4*[1-z3]^-1
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 3/2*z3
       - 3/2*z3^2
       - 1/2*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - [1-z3]^-1
       + z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 2*[1-z3]^-1
       + 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/2
       - 5/2*[1-z3]^-1
       + 5/4*z3
       + 1/2*z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 3/2*z3
       - 3/2*z3^2
       - 1/2*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 9/4*[1-z3]^-1
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*[1-z3]^-1
       - 2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 3*[1-z3]^-1
       - 3*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1-z3]^-1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 13/32
       - 1/4*zeta3
       + 1/16*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 175/64
       + 21/8*zeta3
       + 1/8*pi^2
       - 11/480*pi^4
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 13/16
       - 3/2*[1-z3]^-1*zeta3
       + 3/8*[1-z3]^-1*pi^2
       + zeta3
       - 1/4*pi^2
       + 7/16*z3
       + z3*zeta3
       - 1/4*z3*pi^2
       + 1/2*z3^2
       - 1/4*z3^2*pi^2
       - 1/12*z3^3*pi^2 ) );

id calC40FFq3  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*[1+z3]^-1
       + 3/8*z3
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 3/2*[1+z3]^-1
       - 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/8
       - 1/4*[1+z3]^-1
       - 1/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3
       - 3/4*z3^2
       + 1/4*z3^3
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + [1+z3]^-1
       + 1/2*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       + 3/2*z3^2
       - 1/2*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       - 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 27/8
       - [1+z3]^-1
       - 1/6*[1+z3]^-1*pi^2
       + 1/12*pi^2
       - 9/8*z3
       - 1/12*z3*pi^2
       + 1/2*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1+z3]^-1
       + 1/2*z3
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2*[1+z3]^-1*rln2
       + rln2
       - z3*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + [1+z3]^-1*rln2^2
       - 1/6*[1+z3]^-1*pi^2
       - 1/2*rln2^2
       + 1/12*pi^2
       - z3
       + 1/2*z3*rln2^2
       - 1/12*z3*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 2/3*[1+z3]^-1
       - 1/2*z3
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( [1+z3]^-1*rln2^2
       - 1/6*[1+z3]^-1*pi^2
       - 1/2*rln2^2
       + 1/2*z3*rln2^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + [1+z3]^-1
       + 1/2*z3
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       + 3/2*z3^2
       - 1/2*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*[1+z3]^-1
       + 2*z3
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1+z3]^-1
       + z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1+z3]^-1
       - 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + 1/12*[1+z3]^-1*pi^2
       - 1/24*pi^2
       + 1/2*z3
       + 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 11/8
       - 2/3*[1+z3]^-1*rln2^3
       - 2*[1+z3]^-1*zeta3
       + 1/3*[1+z3]^-1*pi^2*rln2
       + 1/3*rln2^3
       + 3/2*zeta3
       - 1/24*pi^2
       - 1/6*pi^2*rln2
       - 15/8*z3
       - 1/3*z3*rln2^3
       - 3/2*z3*zeta3
       - 1/24*z3*pi^2
       + 1/6*z3*pi^2*rln2
       + 1/2*z3^2
       + 1/4*z3^2*pi^2
       - 1/12*z3^3*pi^2 ) );

id calD40FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 5
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 295/9
       + 4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2434/27
       + 136/3*zeta3
       + 77/9*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 10
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 22
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 590/9
       - 8*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 10
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 22
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 20/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 5/2
       + 49/6*[1-z3]^-1
       - 5/2*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 43/4
       + 43/2*[1-z3]^-1
       - 43/4*z3
       + 1/2*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + z3
       + 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4
       - 21/2*[1-z3]^-1
       + 4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 277/12
       - 221/8*[1-z3]^-1
       + 193/12*z3
       + 8/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 12
       + 22*[1-z3]^-1
       - 12*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 21/2
       - 21*[1-z3]^-1
       + 21/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 259/6
       - 155/3*[1-z3]^-1
       + 83/3*z3
       + 11/3*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1-z3]^-1
       + z3
       + z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/2
       + 3*[1-z3]^-1
       - 7/2*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 9/2
       + 10*[1-z3]^-1
       - 9/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 59/3
       + 277/12*[1-z3]^-1
       - 41/3*z3
       - 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 659/12
       + 592/9*[1-z3]^-1
       - 8*[1-z3]^-1*pi^2
       + 49/12*pi^2
       - 146/3*z3
       + 49/12*z3*pi^2
       - 56/9*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 10/3
       - 10/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5
       + 5*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 39/2
       + 27/2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 2*[1-z3]^-1
       - 3*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 5
       - 5*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 39/2
       - 27/2*z3
       - 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 491/9
       - 1/3*[1-z3]^-1*pi^2
       + 9/2*pi^2
       - 859/18*z3
       + 9/2*z3*pi^2
       - 56/9*z3^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 2/3*z3
       - 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6*pi^2
       + 1/3*z3*pi^2
       + 1/6*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/2
       - [1-z3]^-1
       + 3/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 23/6
       - 11/2*[1-z3]^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 4*z3
       + 2*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 4*[1-z3]^-1
       - z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 5*[1-z3]^-1
       + 3/2*z3
       - 3*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 4*[1-z3]^-1
       - 4*z3
       - z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 5/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 11/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 295/18
       - 2*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1217/27
       - 68/3*zeta3
       - 77/18*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 25811/216
       - 275/6*zeta3
       - 352/27*pi^2
       + 7/20*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 5/2
       + 5/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 39/4
       + 27/4*z3
       + z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 491/18
       + 1/6*[1-z3]^-1*pi^2
       - 9/4*pi^2
       + 859/36*z3
       - 9/4*z3*pi^2
       + 28/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 15485/216
       + 8*[1-z3]^-1*zeta3
       + 11/12*[1-z3]^-1*pi^2
       - 80/3*zeta3
       - 629/72*pi^2
       + 8041/108*z3
       - 83/3*z3*zeta3
       - 437/72*z3*pi^2
       + 2087/216*z3^2
       + z3^2*zeta3
       - z3^2*pi^2 ) );

id calD40FFg2  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 3/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1429/144
       + 7/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 23959/864
       + 25/2*zeta3
       + 181/72*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1429/72
       - 7/3*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 155/12
       + 14/3*z3^-1
       + 2*[1-z3]^-1
       - 17/12*z3
       - 2*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 75/4
       + 55/4*z3^-1
       + 11/2*[1-z3]^-1
       + 69/8*z3
       - 5*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + z3^-1
       - 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 57/4
       - 7*z3^-1
       - 3*[1-z3]^-1
       - 5/4*z3
       + 3*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 237/16
       - 53/2*z3^-1
       - 137/24*[1-z3]^-1
       - 259/32*z3
       + 85/24*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 18
       + 15*z3^-1
       + 6*[1-z3]^-1
       + 27/2*z3
       - 6*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 41/2
       - 29/2*z3^-1
       - 6*[1-z3]^-1
       - 41/4*z3
       + 6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 527/12
       - 31*z3^-1
       - 137/12*[1-z3]^-1
       - 97/12*z3
       + 239/12*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/3*z3^-1
       + 5/2*z3
       + 17/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 9
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 4*z3
       + 3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/2
       - 1/2*z3^-1
       + 7/4*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 23/2
       + 7*z3^-1
       + 3*[1-z3]^-1
       + 7/2*z3
       - 3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 153/8
       + 115/6*z3^-1
       + 19/3*[1-z3]^-1
       + 97/16*z3
       - 49/6*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1039/16
       + 431/18*z3^-1
       - 31/6*z3^-1*pi^2
       + 1501/72*[1-z3]^-1
       - 13/6*[1-z3]^-1*pi^2
       + 89/12*pi^2
       - 67/48*z3
       - 47/12*z3*pi^2
       - 2179/72*z3^2
       + 13/6*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 20/3
       + 14/3*z3^-1
       + 10/3*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 10
       - 7*z3^-1
       - 5*z3
       + 3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 259/12
       - 31/2*z3^-1
       - 103/24*z3
       + 31/3*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2*z3^-1*rln2
       + 2*rln2
       + z3*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5
       + z3^-1
       + 13/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 10
       + 7*z3^-1
       + 5*z3
       - 3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 259/12
       + 31/2*z3^-1
       + 103/24*z3
       - 31/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1907/36
       + 565/18*z3^-1
       - z3^-1*rln2^2
       - 11/2*z3^-1*pi^2
       - rln2^2
       + 43/6*pi^2
       + 289/36*z3
       - 1/2*z3*rln2^2
       - 59/12*z3*pi^2
       - 1823/72*z3^2
       + 7/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       + z3^-1
       + 7/6*z3
       + 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - z3^-1*rln2^2
       - rln2^2
       - 1/6*pi^2
       - 1/2*z3*rln2^2
       - 1/3*z3*pi^2
       - 1/6*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/3*z3^-1
       + 5/2*z3
       + 17/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/2
       - 1/2*z3^-1
       - 13/4*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/3
       + 22/3*z3^-1
       + 5/4*[1-z3]^-1
       + 97/24*z3
       + 43/12*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 6
       - 4*z3^-1
       - 6*z3
       - 2*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 17
       + 6*z3^-1
       + 4*[1-z3]^-1
       + 7*z3
       - 7*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/2
       + 1/2*z3^-1
       - [1-z3]^-1
       + 35/4*z3
       - 2*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 5*z3^-1
       + 21/2*z3
       - z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 3/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 19/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1429/288
       - 7/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 23959/1728
       - 25/4*zeta3
       - 181/144*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 389623/10368
       - 1027/72*zeta3
       - 6857/1728*pi^2
       + 163/1440*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 5
       - 7/2*z3^-1
       - 5/2*z3
       + 3/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 259/24
       - 31/4*z3^-1
       - 103/48*z3
       + 31/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1907/72
       - 565/36*z3^-1
       + 11/4*z3^-1*pi^2
       - 43/12*pi^2
       - 289/72*z3
       + 59/24*z3*pi^2
       + 1823/144*z3^2
       - 7/6*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 80329/864
       - 1667/27*z3^-1
       + 2/3*z3^-1*rln2^3
       + 233/6*z3^-1*zeta3
       + 421/72*z3^-1*pi^2
       - 1/3*z3^-1*pi^2*rln2
       + 4*[1-z3]^-1*zeta3
       - 5/24*[1-z3]^-1*pi^2
       + 2/3*rln2^3
       - 148/3*zeta3
       - 455/48*pi^2
       - 1/3*pi^2*rln2
       - 22799/864*z3
       + 1/3*z3*rln2^3
       + 68/3*z3*zeta3
       + 37/32*z3*pi^2
       - 1/6*z3*pi^2*rln2
       + 46025/864*z3^2
       - 27/2*z3^2*zeta3
       - 40/9*z3^2*pi^2 ) );

id calD40FFg3  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 75/8
       + 5/3*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 417/16
       + 58/3*zeta3
       + 5/2*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 75/4
       - 10/3*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 6
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 76/3
       + 4*z3^-1
       + 25/6*[1-z3]^-1
       + 3/2*[1+z3]^-1
       - 55/12*z3
       - 17/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17
       + 17/2*z3^-1
       + 8*[1-z3]^-1
       + 37/4*z3
       - 17/2*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 15/2
       + 4*z3^-1
       - 3*[1+z3]^-1
       + 9/2*z3
       + 7/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 22
       - 6*z3^-1
       - 9/2*[1-z3]^-1
       - 1/2*[1+z3]^-1
       + 5/4*z3
       + 5*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 79/24
       - 39*z3^-1
       - 83/12*[1-z3]^-1
       - 997/48*z3
       + 85/12*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 10
       + 10*z3^-1
       + 8*[1-z3]^-1
       + 14*z3
       - 8*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19
       - 11*z3^-1
       - 8*[1-z3]^-1
       - 19/2*z3
       + 8*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 122/3
       - 34*z3^-1
       - 12*[1-z3]^-1
       - 59/6*z3
       + 157/6*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 9
       + 22/3*z3^-1
       - 5/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 11
       - 4*[1+z3]^-1
       + 4*z3
       + 3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 15
       - 3*z3^-1
       + 2*[1-z3]^-1
       + 27/2*z3
       - 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 14
       + 6*z3^-1
       + 4*[1-z3]^-1
       + 5/2*z3
       - 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 53/4
       + 73/3*z3^-1
       + 6*[1-z3]^-1
       + 85/8*z3
       - 29/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1331/24
       + 2/3*z3^-1
       - 11/3*z3^-1*pi^2
       + 79/4*[1-z3]^-1
       - 3*[1-z3]^-1*pi^2
       - 1/3*[1+z3]^-1*pi^2
       + 7*pi^2
       - 337/24*z3
       - 43/12*z3*pi^2
       - 1141/36*z3^2
       + 10/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 20/3
       + 4*z3^-1
       + 10/3*z3
       - 8/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 10
       - 6*z3^-1
       - 5*z3
       + 4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 41/2
       - 17*z3^-1
       - 21/4*z3
       + 14*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 4*z3^-1*rln2
       - 4*[1+z3]^-1*rln2
       + 8*rln2
       + 4*z3*rln2
       + 4*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 18
       - 2*z3^-1
       + 9*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 10
       + 6*z3^-1
       + 5*z3
       - 4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 41/2
       + 17*z3^-1
       + 21/4*z3
       - 14*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 67/2
       + 140/9*z3^-1
       - 2*z3^-1*rln2^2
       - 13/3*z3^-1*pi^2
       + 2*[1+z3]^-1*rln2^2
       - 1/3*[1+z3]^-1*pi^2
       - 4*rln2^2
       + 6*pi^2
       + 5/2*z3
       - 2*z3*rln2^2
       - 16/3*z3*pi^2
       - 785/36*z3^2
       - 2*z3^2*rln2^2
       + 11/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       + 2/3*z3^-1
       - 4/3*[1+z3]^-1
       + 1/3*z3
       + z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2*z3^-1*rln2^2
       + 2/3*z3^-1*pi^2
       + 2*[1+z3]^-1*rln2^2
       - 1/3*[1+z3]^-1*pi^2
       - 4*rln2^2
       + 7/6*pi^2
       - 2*z3*rln2^2
       + 5/6*z3*pi^2
       - 2*z3^2*rln2^2
       + 1/2*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 9
       + 22/3*z3^-1
       - 5/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 9
       + z3^-1
       - 9/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 85/6
       + 44/3*z3^-1
       + 137/12*z3
       + 41/6*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 4*[1+z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7
       + 8*z3^-1
       + 2*[1+z3]^-1
       + z3
       + z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 24
       - z3^-1
       - 6*[1-z3]^-1
       - 2*[1+z3]^-1
       - 7/2*z3
       + 11*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 27
       + 2*z3^-1
       - 4*[1+z3]^-1
       + 11*z3
       + 5*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 3/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 75/16
       - 5/6*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 417/32
       - 29/3*zeta3
       - 5/4*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2275/64
       - 16*zeta3
       - 125/32*pi^2
       + 61/360*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 5
       - 3*z3^-1
       - 5/2*z3
       + 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 41/4
       - 17/2*z3^-1
       - 21/8*z3
       + 7*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 67/4
       - 70/9*z3^-1
       + 13/6*z3^-1*pi^2
       + 1/6*[1+z3]^-1*pi^2
       - 3*pi^2
       - 5/4*z3
       + 8/3*z3*pi^2
       + 785/72*z3^2
       - 11/6*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 10895/144
       - 1013/18*z3^-1
       + 4/3*z3^-1*rln2^3
       + 43*z3^-1*zeta3
       + 211/36*z3^-1*pi^2
       - 2/3*z3^-1*pi^2*rln2
       + 6*[1-z3]^-1*zeta3
       - 4/3*[1+z3]^-1*rln2^3
       - 4*[1+z3]^-1*zeta3
       + 2/3*[1+z3]^-1*pi^2*rln2
       + 8/3*rln2^3
       - 214/3*zeta3
       - 263/24*pi^2
       - 4/3*pi^2*rln2
       - 3233/144*z3
       + 4/3*z3*rln2^3
       + 199/6*z3*zeta3
       + 71/48*z3*pi^2
       - 2/3*z3*pi^2*rln2
       + 8407/144*z3^2
       + 4/3*z3^2*rln2^3
       - 73/3*z3^2*zeta3
       - 149/18*z3^2*pi^2
       - 2/3*z3^2*pi^2*rln2 ) );

id CalE40FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/36
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/216
       - 5/36*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 19/24
       + 19/24*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/8
       - 5/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 29/16
       + 4/3*z3^-1
       + 1/3*[1-z3]^-1
       - 15/16*z3
       - 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 13/6
       + 8/3*z3^-1
       + 2/3*[1-z3]^-1
       + 5/6*z3
       - 4/3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/8
       - 4/3*z3^-1
       - 1/3*[1-z3]^-1
       + 1/8*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/4
       - 4*z3^-1
       - 19/18*[1-z3]^-1
       + 1/24*pi^2
       + 9/4*z3
       + 1/24*z3*pi^2
       + 26/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 13/12
       + 4/3*z3^-1
       + 5/12*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 13/12
       - 4/3*z3^-1
       - 5/12*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 29/9
       - 4*z3^-1
       + 1/6*pi^2
       - 1/9*z3
       + 1/6*z3*pi^2
       + 26/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 7/12
       + 13/12*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/72
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 373/432
       + 5/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7081/2592
       + 8/9*zeta3
       + 95/432*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 13/24
       + 2/3*z3^-1
       + 5/24*z3
       - 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 29/18
       + 2*z3^-1
       - 1/12*pi^2
       + 1/18*z3
       - 1/12*z3*pi^2
       - 13/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 661/216
       + 145/27*z3^-1
       - 5/9*z3^-1*pi^2
       + 1/2*zeta3
       + 17/48*pi^2
       - 55/54*z3
       + 1/2*z3*zeta3
       - 17/48*z3*pi^2
       - 23/4*z3^2
       + 5/18*z3^2*pi^2 ) );

id calE40FFq1  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 5/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 47/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 557/72
       - 23/36*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 47/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/8
       + 25/12*[1-z3]^-1
       - 11/8*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 31/12
       + 11/3*[1-z3]^-1
       - 7/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/4
       - 11/6*[1-z3]^-1
       + 5/4*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 83/18
       - 11/2*[1-z3]^-1
       + 40/9*z3
       - 13/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/6
       - 7/6*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/6
       + 7/6*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 161/36
       + 41/9*z3
       - 13/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/12
       + 1/6*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 5/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 47/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 557/144
       + 23/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 28613/2592
       + 59/18*zeta3
       + 25/24*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/12
       - 7/12*z3
       + 1/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 161/72
       - 41/18*z3
       + 13/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 991/144
       + 11/24*pi^2
       - 577/72*z3
       + 11/24*z3*pi^2
       + 103/36*z3^2
       - 5/36*z3^2*pi^2 ) );

id calE40FFq2  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 9/4
       + 21/8*z3
       + 4/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 7/2*z3
       + 7/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 9/4
       - 9/8*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 37/32
       + 8/3*z3^-1
       + 43/4*z3
       - 29/8*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 13/2*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 4*z3
       - 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 4/3*z3^-1
       + 12*z3
       - 205/12*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3*z3^-1
       - 3*z3
       - 11/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 5*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/2
       - 3/4*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/16
       - 4/3*z3^-1
       - 8*z3
       + 7*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/4
       + 32/9*z3^-1
       - 7/12*pi^2
       - 443/48*z3
       + 37/24*z3*pi^2
       + 187/8*z3^2
       - 4/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/8
       + 2/3*z3^-1
       + 7*z3
       - 55/6*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 5*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/8
       - 2/3*z3^-1
       - 7*z3
       + 55/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/24
       + 16/9*z3^-1
       - 5/12*pi^2
       - 371/24*z3
       + 7/3*z3*pi^2
       + 1483/72*z3^2
       - 3/2*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/3*z3^-1
       - 3*z3
       - 11/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + 5/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 11/8
       - 4/3*z3^-1
       - 4*z3
       - 37/12*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 4*z3
       + 4*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       - 3/2*z3
       - z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 5*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 5/16
       + 1/3*z3^-1
       + 7/2*z3
       - 55/12*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/48
       - 8/9*z3^-1
       + 5/24*pi^2
       + 371/48*z3
       - 7/6*z3*pi^2
       - 1483/144*z3^2
       + 3/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 961/288
       + 52/27*z3^-1
       - 1/6*z3^-1*pi^2
       + 79/12*zeta3
       + 59/96*pi^2
       + 5093/144*z3
       - 26/3*z3*zeta3
       - 17/6*z3*pi^2
       - 35927/864*z3^2
       + 67/6*z3^2*zeta3
       + 101/24*z3^2*pi^2 ) );

id calE40FFq3  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 163/48
       + 11/6*z3
       + 17/6*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 4*z3
       + 4*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 45/16
       - 1/2*z3
       - 5/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 47/16
       + 8/3*z3^-1
       + 115/8*z3
       - 45/8*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       - 6*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 4*z3
       - 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 4/3*z3^-1
       + 13*z3
       - 205/12*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + z3
       + z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2/3*z3^-1
       + 1/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 5*z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 13/8
       - z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/8
       - 4/3*z3^-1
       - 39/4*z3
       + 7*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/2
       + 32/9*z3^-1
       - 35/48*pi^2
       - 337/24*z3
       + 3/2*z3*pi^2
       + 193/8*z3^2
       - 5/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 2/3*z3^-1
       + 15/2*z3
       - 55/6*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + z3
       + z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - rln2
       - 2*z3*rln2
       - 2*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/2
       - 4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/4
       - 2/3*z3^-1
       - 15/2*z3
       + 55/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 47/24
       + 16/9*z3^-1
       + 1/2*rln2^2
       - 1/2*pi^2
       - 235/12*z3
       + z3*rln2^2
       + 13/6*z3*pi^2
       + 1537/72*z3^2
       + z3^2*rln2^2
       - 11/6*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/3*z3
       - 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2*rln2^2
       - 1/6*pi^2
       + z3*rln2^2
       - 1/3*z3*pi^2
       + z3^2*rln2^2
       - 1/3*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + z3
       + z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2/3*z3^-1
       + 1/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/4
       + 2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 4/3*z3^-1
       - 13/2*z3
       - 37/12*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 13/4
       - 4*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/2
       - 6*z3
       - 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3/8
       + 1/3*z3^-1
       + 15/4*z3
       - 55/12*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 47/48
       - 8/9*z3^-1
       + 1/4*pi^2
       + 235/24*z3
       - 13/12*z3*pi^2
       - 1537/144*z3^2
       + 11/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1069/288
       + 52/27*z3^-1
       - 1/6*z3^-1*pi^2
       - 1/3*rln2^3
       + 91/12*zeta3
       + 11/16*pi^2
       + 1/6*pi^2*rln2
       + 2695/72*z3
       - 2/3*z3*rln2^3
       - 38/3*z3*zeta3
       - 21/8*z3*pi^2
       + 1/3*z3*pi^2*rln2
       - 37925/864*z3^2
       - 2/3*z3^2*rln2^3
       + 38/3*z3^2*zeta3
       + 39/8*z3^2*pi^2
       + 1/3*z3^2*pi^2*rln2 ) );

id calEt40FFg  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 19/12
       + 19/12*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/4
       - 5/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 2/3*z3^-1
       - 19/8*z3
       - 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 4/3*z3^-1
       - z3
       - 4/3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       - 2/3*z3^-1
       + 5/4*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/6
       - 13/9*z3^-1
       + 1/12*pi^2
       + 17/3*z3
       + 1/12*z3*pi^2
       + 22/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8/3
       - 13/9*z3^-1
       + 1/3*pi^2
       + 5/3*z3
       + 1/3*z3*pi^2
       + 22/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 3/2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4/3
       + 13/18*z3^-1
       - 1/6*pi^2
       - 5/6*z3
       - 1/6*z3*pi^2
       - 11/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 299/36
       + 40/27*z3^-1
       - 5/18*z3^-1*pi^2
       + zeta3
       - 7/24*pi^2
       - 50/9*z3
       + z3*zeta3
       - 1/24*z3*pi^2
       - 457/108*z3^2
       + 5/18*z3^2*pi^2 ) );

id calEt40FFq1 = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/108
       - 5/18*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4/3
       + 4/3*[1-z3]^-1
       - 4/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       - 2/3*[1-z3]^-1
       + 2/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 19/9
       - 19/9*[1-z3]^-1
       + 19/9*z3
       - 25/18*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       - 2/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       + 2/3*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 19/9
       + 19/9*z3
       - 25/18*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 373/216
       + 5/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 6973/1296
       + 16/9*zeta3
       + 95/216*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/3
       - 1/3*z3
       + 1/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 19/18
       - 19/18*z3
       + 25/36*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 373/108
       + 5/18*pi^2
       - 373/108*z3
       + 5/18*z3*pi^2
       + 523/216*z3^2
       - 5/36*z3^2*pi^2 ) );

id calEt40FFq2 = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 35/48
       - 35/24*z3
       + 2/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 13/16
       + 13/8*z3
       - z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 53/32
       + 4*z3
       - 9/2*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       - 3/2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       + 8*z3
       - 9*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 5/8
       - 5/4*z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/16
       - 4*z3
       + 9/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 19/48*pi^2
       - 259/16*z3
       + 19/24*z3*pi^2
       + 75/4*z3^2
       - 5/6*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + z3
       - z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 4*z3
       - 9/2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       - z3
       + z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/8
       - 4*z3
       + 9/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 1/3*pi^2
       - 127/8*z3
       + 2/3*z3*pi^2
       + 75/4*z3^2
       - 5/6*z3^2*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/16
       + 2*z3
       - 9/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7/8
       + 1/6*pi^2
       + 127/16*z3
       - 1/3*z3*pi^2
       - 75/8*z3^2
       + 5/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 13/4
       + 35/12*zeta3
       + 25/96*pi^2
       + 499/16*z3
       - 35/6*z3*zeta3
       - 5/3*z3*pi^2
       - 565/16*z3^2
       + 16/3*z3^2*zeta3
       + 15/8*z3^2*pi^2 ) );

id calF40FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 5
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 295/9
       + 4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2434/27
       + 136/3*zeta3
       + 77/9*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 10
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 22
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 590/9
       - 8*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 10
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 22
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 20/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 32
       + 20/3*z3^-1
       + 49/6*[1-z3]^-1
       + 3/2*[1+z3]^-1
       - 6*z3
       - 29/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 36
       + 18*z3^-1
       + 18*[1-z3]^-1
       + 18*z3
       - 18*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 6
       + 3*z3^-1
       - 3*[1+z3]^-1
       + 3*z3
       + 3*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 32
       - 10*z3^-1
       - 21/2*[1-z3]^-1
       - 1/2*[1+z3]^-1
       + 11*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 377/12
       - 143/3*z3^-1
       - 143/6*[1-z3]^-1
       - 331/12*z3
       + 121/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 32
       + 20*z3^-1
       + 20*[1-z3]^-1
       + 28*z3
       - 20*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 40
       - 20*z3^-1
       - 20*[1-z3]^-1
       - 20*z3
       + 20*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 277/3
       - 154/3*z3^-1
       - 143/3*[1-z3]^-1
       - 59/3*z3
       + 209/3*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 22/3*z3^-1
       + 4*z3
       + 22/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 20
       - 2*z3^-1
       - 6*[1-z3]^-1
       - 4*[1+z3]^-1
       - 2*z3
       + 10*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 20
       - 2*z3^-1
       - 2*[1-z3]^-1
       + 14*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 24
       + 10*z3^-1
       + 10*[1-z3]^-1
       + 6*z3
       - 10*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 233/6
       + 33*z3^-1
       + 22*[1-z3]^-1
       + 109/6*z3
       - 88/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4723/36
       + 85/3*z3^-1
       - 7*z3^-1*pi^2
       + 590/9*[1-z3]^-1
       - 22/3*[1-z3]^-1*pi^2
       - 1/3*[1+z3]^-1*pi^2
       + 44/3*pi^2
       - 601/36*z3
       - 23/3*z3*pi^2
       - 304/3*z3^2
       + 23/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 40/3
       + 20/3*z3^-1
       + 20/3*z3
       - 20/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 20
       - 10*z3^-1
       - 10*z3
       + 10*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 45
       - 77/3*z3^-1
       - 12*z3
       + 110/3*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 4*z3^-1*rln2
       - 4*[1+z3]^-1*rln2
       + 8*rln2
       + 4*z3*rln2
       + 4*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 16
       + 16*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 20
       + 10*z3^-1
       + 10*z3
       - 10*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 45
       + 77/3*z3^-1
       + 12*z3
       - 110/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1951/18
       + 389/9*z3^-1
       - 2*z3^-1*rln2^2
       - 23/3*z3^-1*pi^2
       + 2*[1+z3]^-1*rln2^2
       - 1/3*[1+z3]^-1*pi^2
       - 4*rln2^2
       + 14*pi^2
       + 203/18*z3
       - 2*z3*rln2^2
       - 31/3*z3*pi^2
       - 778/9*z3^2
       - 2*z3^2*rln2^2
       + 25/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       + 4/3*z3^-1
       - 4/3*[1+z3]^-1
       + 4/3*z3
       + 4/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2*z3^-1*rln2^2
       + 1/3*z3^-1*pi^2
       + 2*[1+z3]^-1*rln2^2
       - 1/3*[1+z3]^-1*pi^2
       - 4*rln2^2
       + 2/3*pi^2
       - 2*z3*rln2^2
       + 1/3*z3*pi^2
       - 2*z3^2*rln2^2
       + 1/3*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 22/3*z3^-1
       + 4*z3
       + 22/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 8
       - 8*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 44/3
       + 44/3*z3^-1
       - 11/3*[1-z3]^-1
       + 50/3*z3
       + 11*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 28
       + 10*z3^-1
       + 12*[1-z3]^-1
       + 2*[1+z3]^-1
       + 10*z3
       - 14*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 16
       - 2*[1-z3]^-1
       - 2*[1+z3]^-1
       + 8*z3
       + 4*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 20
       + 6*z3^-1
       + 2*[1-z3]^-1
       - 4*[1+z3]^-1
       + 22*z3
       + 2*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 5/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 11/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 295/18
       - 2*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1217/27
       - 68/3*zeta3
       - 77/18*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 25811/216
       - 275/6*zeta3
       - 352/27*pi^2
       + 7/20*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 10
       - 5*z3^-1
       - 5*z3
       + 5*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 45/2
       - 77/6*z3^-1
       - 6*z3
       + 55/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1951/36
       - 389/18*z3^-1
       + 23/6*z3^-1*pi^2
       + 1/6*[1+z3]^-1*pi^2
       - 7*pi^2
       - 203/36*z3
       + 31/6*z3*pi^2
       + 389/9*z3^2
       - 25/6*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 19651/108
       - 5191/54*z3^-1
       + 4/3*z3^-1*rln2^3
       + 181/3*z3^-1*zeta3
       + 341/36*z3^-1*pi^2
       - 2/3*z3^-1*pi^2*rln2
       + 11*[1-z3]^-1*zeta3
       + 11/18*[1-z3]^-1*pi^2
       - 4/3*[1+z3]^-1*rln2^3
       - 4*[1+z3]^-1*zeta3
       + 2/3*[1+z3]^-1*pi^2*rln2
       + 8/3*rln2^3
       - 338/3*zeta3
       - 749/36*pi^2
       - 4/3*pi^2*rln2
       - 6011/108*z3
       + 4/3*z3*rln2^3
       + 157/3*z3*zeta3
       + 65/18*z3*pi^2
       - 2/3*z3*pi^2*rln2
       + 1051/6*z3^2
       + 4/3*z3^2*rln2^3
       - 157/3*z3^2*zeta3
       - 319/18*z3^2*pi^2
       - 2/3*z3^2*pi^2*rln2 ) );

id calG40FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 5/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 47/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 557/72
       - 23/36*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 47/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 19/24
       + 19/24*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/8
       - 5/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 151/48
       + 4/3*z3^-1
       + 5/3*[1-z3]^-1
       - 31/48*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 29/6
       + 8/3*z3^-1
       + 11/3*[1-z3]^-1
       - 1/3*z3
       - 4*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 65/24
       - 4/3*z3^-1
       - 5/3*[1-z3]^-1
       + 5/24*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 29/3
       - 14/3*z3^-1
       - 47/9*[1-z3]^-1
       + 1/24*pi^2
       + 25/12*z3
       + 1/24*z3*pi^2
       + 74/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 29/12
       + 4/3*z3^-1
       + 1/12*z3
       - 2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 29/12
       - 4/3*z3^-1
       - 1/12*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 311/36
       - 14/3*z3^-1
       + 1/6*pi^2
       + 11/36*z3
       + 1/6*z3*pi^2
       + 74/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 7/12
       + 1/3*[1-z3]^-1
       + 1/12*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 5/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 47/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 557/144
       + 23/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 28613/2592
       + 59/18*zeta3
       + 25/24*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 29/24
       + 2/3*z3^-1
       + 1/24*z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 311/72
       + 7/3*z3^-1
       - 1/12*pi^2
       - 11/72*z3
       - 1/12*z3*pi^2
       - 37/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1753/144
       + 757/108*z3^-1
       - 5/9*z3^-1*pi^2
       - 1/18*[1-z3]^-1*pi^2
       + 1/2*zeta3
       + 131/144*pi^2
       - 337/144*z3
       + 1/2*z3*zeta3
       - 19/144*z3*pi^2
       - 3065/216*z3^2
       + 5/6*z3^2*pi^2 ) );

id calG40FFq   = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 65/16
       + 23/8*z3
       + 25/6*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 15/4
       - 15/2*z3
       + 15/2*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 61/16
       - 3/8*z3
       - 9/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 13/96
       + 8/3*z3^-1
       + 469/24*z3
       - 113/12*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 11/4
       - 23/2*z3
       + 8*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 8*z3
       - 8*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 25/6
       + 4/3*z3^-1
       + 149/6*z3
       - 199/6*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + z3
       + z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3*z3^-1
       - 2*z3
       - 8/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 4*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 8*z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 21/8
       - 9/4*z3
       + 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 61/48
       - 4/3*z3^-1
       - 185/12*z3
       + 41/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 511/72
       + 32/9*z3^-1
       - 67/48*pi^2
       - 3181/144*z3
       + 71/24*z3*pi^2
       + 1633/36*z3^2
       - 3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       - 8/3*z3
       + 8/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 4*z3
       - 4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 53/24
       + 2/3*z3^-1
       + 41/3*z3
       - 52/3*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + z3
       + z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - rln2
       - 2*z3*rln2
       - 2*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/2
       - 7*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2
       - 4*z3
       + 4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 53/24
       - 2/3*z3^-1
       - 41/3*z3
       + 52/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 301/72
       + 16/9*z3^-1
       + 1/2*rln2^2
       - 5/4*pi^2
       - 2291/72*z3
       + z3*rln2^2
       + 25/6*z3*pi^2
       + 499/12*z3^2
       + z3^2*rln2^2
       - 10/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/3*z3
       - 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2*rln2^2
       - 1/6*pi^2
       + z3*rln2^2
       - 1/3*z3*pi^2
       + z3^2*rln2^2
       - 1/3*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + z3
       + z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/3*z3^-1
       - 2*z3
       - 8/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/4
       + 7/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 13/8
       - 4/3*z3^-1
       - 6*z3
       - 35/6*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 4*z3
       + 4*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 15/4
       - 1/2*z3
       - 5*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/2
       - 9*z3
       - 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 53/48
       + 1/3*z3^-1
       + 41/6*z3
       - 26/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 301/144
       - 8/9*z3^-1
       + 5/8*pi^2
       + 2291/144*z3
       - 25/12*z3*pi^2
       - 499/24*z3^2
       + 5/3*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 7411/864
       + 52/27*z3^-1
       - 1/6*z3^-1*pi^2
       - 1/3*rln2^3
       + 79/6*zeta3
       + 355/288*pi^2
       + 1/6*pi^2*rln2
       + 6625/108*z3
       - 2/3*z3*rln2^3
       - 67/3*z3*zeta3
       - 49/9*z3*pi^2
       + 1/3*z3*pi^2*rln2
       - 33167/432*z3^2
       - 2/3*z3^2*rln2^3
       + 143/6*z3^2*zeta3
       + 76/9*z3^2*pi^2
       + 1/3*z3^2*pi^2*rln2 ) );

id calGt40FFg  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/108
       - 5/18*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 19/12
       + 19/12*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/4
       - 5/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       + 2/3*z3^-1
       + [1-z3]^-1
       - 17/8*z3
       - 5/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       + 4/3*z3^-1
       + 4/3*[1-z3]^-1
       - 8/3*z3
       - 2*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/12
       - 2/3*z3^-1
       - 2/3*[1-z3]^-1
       + 17/12*z3
       + 4/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 22/9
       - 19/9*z3^-1
       - 19/9*[1-z3]^-1
       + 1/12*pi^2
       + 58/9*z3
       + 1/12*z3*pi^2
       + 38/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 2/3*z3^-1
       - 7/6*z3
       - 4/3*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       - 2/3*z3^-1
       + 7/6*z3
       + 4/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 17/18
       - 19/9*z3^-1
       + 1/3*pi^2
       + 59/18*z3
       + 1/3*z3*pi^2
       + 38/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 7/6
       + 1/6*z3
       + 2/3*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 373/216
       + 5/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 6973/1296
       + 16/9*zeta3
       + 95/216*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/12
       + 1/3*z3^-1
       - 7/12*z3
       - 2/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 17/36
       + 19/18*z3^-1
       - 1/6*pi^2
       - 59/36*z3
       - 1/6*z3*pi^2
       - 19/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 229/216
       + 173/54*z3^-1
       - 5/18*z3^-1*pi^2
       + zeta3
       - 1/72*pi^2
       - 1919/216*z3
       + z3*zeta3
       + 29/72*z3*pi^2
       - 809/108*z3^2
       + 5/9*z3^2*pi^2 ) );

id calGt40FFq  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 35/24
       - 35/12*z3
       + 4/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 3*z3
       + 3*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + z3
       + z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 13/8
       + 13/4*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 53/16
       + 15/4*z3
       - 8*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 3*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 4*z3
       - 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 11*z3
       - 16*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 6*z3
       - 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 5/4
       - 5/2*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/8
       - 11/2*z3
       + 8*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/4
       - 19/24*pi^2
       - 185/8*z3
       + 19/12*z3*pi^2
       + 67/2*z3^2
       - 5/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       + 6*z3
       - 8*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/4
       - 6*z3
       + 8*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/4
       - 2/3*pi^2
       - 91/4*z3
       + 4/3*z3*pi^2
       + 67/2*z3^2
       - 5/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 2/3*z3
       - 2/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6*pi^2
       + 1/3*z3*pi^2
       + 1/3*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       - z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 4*z3
       + 4*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 3
       - 2*z3
       + 6*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/2
       - 5*z3
       + 6*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/8
       + 3*z3
       - 4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/8
       + 1/3*pi^2
       + 91/8*z3
       - 2/3*z3*pi^2
       - 67/4*z3^2
       + 5/6*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 97/16
       + 23/6*zeta3
       + 25/48*pi^2
       + 46*z3
       - 35/3*z3*zeta3
       - 7/3*z3*pi^2
       - 485/8*z3^2
       + 20/3*z3^2*zeta3
       + 10/3*z3^2*pi^2 ) );

id calH40FFq   = (  + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       + 25/9*z3
       - 25/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       + 25/9*z3
       - 25/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/36
       - 25/18*z3
       + 25/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 355/216
       - 5/36*pi^2
       - 505/108*z3
       + 5/18*z3*pi^2
       + 505/108*z3^2
       - 5/18*z3^2*pi^2 ) );



==> anc/X40IFh.inc <==
id calA40FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 3/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1429/144
       + 7/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 23959/864
       + 25/2*zeta3
       + 181/72*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1429/72
       - 7/3*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 29/48
       + 2*[1-z3]^-1
       - 29/48*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 29/8
       + 29/4*[1-z3]^-1
       - 29/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/16
       - 3*[1-z3]^-1
       + 19/16*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 47/8
       - 123/16*[1-z3]^-1
       - 11/8*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 15/4
       + 7*[1-z3]^-1
       - 15/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 13/4
       - 13/2*[1-z3]^-1
       + 13/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 71/6
       - 161/12*[1-z3]^-1
       - 1/6*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       + 5/2*[1-z3]^-1
       - 7/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11/8
       + 3*[1-z3]^-1
       - 11/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 23/4
       + 55/8*[1-z3]^-1
       + 3/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 245/12
       + 137/6*[1-z3]^-1
       - 5/2*[1-z3]^-1*pi^2
       + 61/48*pi^2
       + 35/8*z3
       + 61/48*z3*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/2
       + 3/2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 17/3
       - 1/3*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1-z3]^-1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3/2
       - 3/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 17/3
       + 1/3*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1277/72
       - 1/6*[1-z3]^-1*pi^2
       + 4/3*pi^2
       + 301/72*z3
       + 4/3*z3*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       - 1/2*[1-z3]^-1
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       + 1/3*[1-z3]^-1
       + 4/3*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 5/2*[1-z3]^-1
       + z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1-z3]^-1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 3/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 19/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1429/288
       - 7/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 23959/1728
       - 25/4*zeta3
       - 181/144*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 389623/10368
       - 1027/72*zeta3
       - 6857/1728*pi^2
       + 163/1440*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 3/4
       + 3/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 17/6
       - 1/6*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1277/144
       + 1/12*[1-z3]^-1*pi^2
       - 2/3*pi^2
       - 301/144*z3
       - 2/3*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 22199/864
       + 5/2*[1-z3]^-1*zeta3
       - 1/18*[1-z3]^-1*pi^2
       - 29/4*zeta3
       - 7/3*pi^2
       - 8017/864*z3
       - 29/4*z3*zeta3 ) );

id calA40FFg   = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 217/24
       + 2*z3^-1
       - 47/48*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17/4
       + 17/4*z3^-1
       + 17/8*z3
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 63/8
       - 3*z3^-1
       + 1/16*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/4
       - 115/6*z3^-1
       - 73/32*z3
       - z3^2
       - 1/12*z3^3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       + 5*z3^-1
       + 15/4*z3
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/2
       - 11/2*z3^-1
       - 11/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 31/2
       - 49/3*z3^-1
       - 13/4*z3
       + 4/3*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 14/3
       + 11/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       + 1/6*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/2
       - 3/2*z3^-1
       + 7/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/4
       + 3*z3^-1
       + 7/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 71/6*z3^-1
       + 27/16*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 217/16
       - 43/18*z3^-1
       - 11/6*z3^-1*pi^2
       + 15/8*pi^2
       + 9/16*z3
       - 49/48*z3*pi^2
       - 1/6*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*z3^-1
       + z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3
       - 3*z3^-1
       - 3/2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 15/2
       - 49/6*z3^-1
       - 13/8*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2*z3^-1*rln2
       + 2*rln2
       + z3*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 8
       - z3^-1
       + 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3
       + 3*z3^-1
       + 3/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 15/2
       + 49/6*z3^-1
       + 13/8*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 89/24
       + 91/18*z3^-1
       - z3^-1*rln2^2
       - 13/6*z3^-1*pi^2
       - rln2^2
       + 4/3*pi^2
       + 173/24*z3
       - 1/2*z3*rln2^2
       - 3/2*z3*pi^2
       + 4/9*z3^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       + 1/3*z3^-1
       + 1/6*z3
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - z3^-1*rln2^2
       + 1/3*z3^-1*pi^2
       - rln2^2
       + 1/3*pi^2
       - 1/2*z3*rln2^2
       + 1/6*z3*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 14/3
       + 11/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       + 1/6*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 1/2*z3^-1
       - z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 15/2
       + 22/3*z3^-1
       + 1/8*z3
       + 4/3*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 4*z3^-1
       + 2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 6
       - 1/2*z3^-1
       + z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 10
       + z3^-1
       + 3*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 3/2
       - 3/2*z3^-1
       - 3/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 15/4
       - 49/12*z3^-1
       - 13/16*z3
       + 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 89/48
       - 91/36*z3^-1
       + 13/12*z3^-1*pi^2
       - 2/3*pi^2
       - 173/48*z3
       + 3/4*z3*pi^2
       - 2/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 1135/72
       - 2329/108*z3^-1
       + 2/3*z3^-1*rln2^3
       + 43/2*z3^-1*zeta3
       + 67/24*z3^-1*pi^2
       - 1/3*z3^-1*pi^2*rln2
       + 2/3*rln2^3
       - 23*zeta3
       - 103/24*pi^2
       - 1/3*pi^2*rln2
       - 1895/144*z3
       + 1/3*z3*rln2^3
       + 19/2*z3*zeta3
       + 71/96*z3*pi^2
       - 1/6*z3*pi^2*rln2
       + 251/54*z3^2
       - 1/2*z3^2*pi^2
       + 1/36*z3^3*pi^2 ) );

id calAt40FFq  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 75/8
       + 5/3*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 417/16
       + 58/3*zeta3
       + 5/2*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 75/4
       - 10/3*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 6
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 31/24
       + 25/6*[1-z3]^-1
       - 31/24*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 8*[1-z3]^-1
       - 4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 13/8
       - 9/2*[1-z3]^-1
       + 13/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 29/4
       - 15/2*[1-z3]^-1
       - 11/4*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 9/2
       + 8*[1-z3]^-1
       - 9/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4
       - 8*[1-z3]^-1
       + 4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 19/2
       - 12*[1-z3]^-1
       - 1/2*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*[1-z3]^-1
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/4
       + 4*[1-z3]^-1
       - 7/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/2
       + 6*[1-z3]^-1
       + 3/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 75/4
       + 20*[1-z3]^-1
       - 3*[1-z3]^-1*pi^2
       + 37/24*pi^2
       + 23/4*z3
       + 37/24*z3*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 4/3
       - 4/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2
       + 2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 11/2
       - 1/2*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 2
       - 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/2
       + 1/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 67/4
       + 11/6*pi^2
       + 21/4*z3
       + 11/6*z3*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       + 5/2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/2
       - 6*[1-z3]^-1
       + 5/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 3/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 75/16
       - 5/6*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 417/32
       - 29/3*zeta3
       - 5/4*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2275/64
       - 16*zeta3
       - 125/32*pi^2
       + 61/360*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 1
       + z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 11/4
       - 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 67/8
       - 11/12*pi^2
       - 21/8*z3
       - 11/12*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 389/16
       + 6*[1-z3]^-1*zeta3
       - 67/6*zeta3
       - 55/24*pi^2
       - 211/16*z3
       - 67/6*z3*zeta3
       - 1/8*z3*pi^2 ) );

id calAt40FFg  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 13/12
       + 8/3*z3^-1
       + 13/24*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17/2
       + 19/2*z3^-1
       + 17/4*z3
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - z3^-1
       - z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/4
       - 4*z3^-1
       - 11/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 19/2
       - 6*z3^-1
       + 51/16*z3
       - 1/6*z3^3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 11
       + 10*z3^-1
       + 11/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 9
       - 9*z3^-1
       - 9/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 15
       - 12*z3^-1
       - 15/2*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 14/3
       - 6*z3
       + 1/3*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       - 2*z3^-1
       - 2*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3^-1
       - 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/2
       + 4*z3^-1
       + 7/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 8
       + 6*z3^-1
       + 15/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 153/8
       + 19*z3^-1
       - 10/3*z3^-1*pi^2
       + 41/12*pi^2
       + 199/24*z3
       - 41/24*z3*pi^2
       - 1/3*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 8/3
       + 8/3*z3^-1
       + 4/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4
       - 4*z3^-1
       - 2*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 7
       - 6*z3^-1
       - 13/4*z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 2*z3^-1
       + 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 4
       + 4*z3^-1
       + 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7
       + 6*z3^-1
       + 13/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 75/4
       + 19*z3^-1
       - 10/3*z3^-1*pi^2
       + 11/3*pi^2
       + 39/4*z3
       - 11/6*z3*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       + 2/3*z3^-1
       + 2/3*z3
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3*z3^-1*pi^2
       - 2/3*pi^2
       - 1/3*z3*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 14/3
       - 6*z3
       + 1/3*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2
       - z3^-1
       - z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 15/4*z3
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       - 4*z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 12
       + 2*z3^-1
       + 2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       + z3^-1
       + 4*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       + 4*z3^-1
       + 4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 2
       - 2*z3^-1
       - z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 7/2
       - 3*z3^-1
       - 13/8*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 75/8
       - 19/2*z3^-1
       + 5/3*z3^-1*pi^2
       - 11/6*pi^2
       - 39/8*z3
       + 11/12*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 99/4
       - 49/2*z3^-1
       + 52/3*z3^-1*zeta3
       + 5/2*z3^-1*pi^2
       - 19/3*zeta3
       - 31/12*pi^2
       - 301/24*z3
       + 43/6*z3*zeta3
       + 13/16*z3*pi^2
       - 1/3*z3^2
       + 1/18*z3^3*pi^2 ) );

id calB40FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/36
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/216
       - 5/36*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*[1-z3]^-1
       - 3/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       + 2/3*[1-z3]^-1
       - 1/3*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/12
       - 11/6*[1-z3]^-1
       + 1/4*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       + 1/6*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/9
       + 1/9*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/6
       - 1/3*[1-z3]^-1
       + 1/6*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/72
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 373/432
       + 5/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7081/2592
       + 8/9*zeta3
       + 95/432*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/12
       - 1/12*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7/18
       - 1/18*z3
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 335/216
       + 1/18*[1-z3]^-1*pi^2
       + 1/24*pi^2
       + 109/216*z3
       + 1/24*z3*pi^2 ) );

id calB40FFqp  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 19/12
       + 19/12*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/4
       - 5/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 29/8
       + 8/3*z3^-1
       + 9/8*z3
       + z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 4/3*z3^-1
       - z3
       - 4/3*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2/3*z3^-1
       - 2*z3
       - 2/3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7/4
       - 4/3*z3^-1
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 32/9*z3^-1
       + 1/12*pi^2
       + 22/3*z3
       + 1/12*z3*pi^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 11/3
       + 16/9*z3^-1
       + 1/3*pi^2
       + 5/3*z3
       + 1/3*z3*pi^2
       + 2/9*z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2/3*z3^-1
       - 2*z3
       - 2/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/2
       - 4/3*z3^-1
       - 1/2*z3
       - 4/3*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/6
       - 8/9*z3^-1
       - 1/6*pi^2
       - 5/6*z3
       - 1/6*z3*pi^2
       - 1/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 133/36
       + 52/27*z3^-1
       - 1/6*z3^-1*pi^2
       + zeta3
       + 5/24*pi^2
       - 25/36*z3
       + z3*zeta3
       - 1/24*z3*pi^2
       - 133/27*z3^2
       + 1/2*z3^2*pi^2 ) );

id calC40FFqb  = (  + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/16
       - 7/8*[1-z3]^-1
       + 7/16*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 29/32
       + 15/32*[1-z3]^-1
       - 29/32*z3
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/8
       + 1/4*[1-z3]^-1
       - 1/8*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 3/4*[1-z3]^-1
       - 1/8*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       - 5/4*[1-z3]^-1
       + 5/8*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/16
       - 3/16*[1-z3]^-1
       + 5/16*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 15/16
       - 3/4*[1-z3]^-1
       + 1/6*[1-z3]^-1*pi^2
       - 1/12*pi^2
       + 3/4*z3
       - 1/12*z3*pi^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 1/12*[1-z3]^-1*pi^2
       - 1/24*pi^2
       + z3
       - 1/24*z3*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/8
       + 1/4*[1-z3]^-1
       - 1/8*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 3/8*[1-z3]^-1
       + 1/2*z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1-z3]^-1
       - z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*[1-z3]^-1
       - 3/8*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/4
       - 1/2*[1-z3]^-1
       + 1/4*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/16
       - 1/24*[1-z3]^-1*pi^2
       + 1/48*pi^2
       - 1/2*z3
       + 1/48*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 7/16
       + 3/4*[1-z3]^-1*zeta3
       - 1/16*[1-z3]^-1*pi^2
       - 3/8*zeta3
       + 1/12*pi^2
       - 1/16*z3
       - 3/8*z3*zeta3
       - 1/24*z3*pi^2 ) );

id calC40FFq1  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 13/16
       + 1/2*zeta3
       - 1/8*pi^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 1/2*[1-z3]^-1
       + 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       - 3/4*[1-z3]^-1
       + 3/4*z3
       + 3/4*z3^2
       + 1/4*z3^3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 9/4*[1-z3]^-1
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 3/2*z3
       - 3/2*z3^2
       - 1/2*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - [1-z3]^-1
       + z3
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 2*[1-z3]^-1
       + 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/2
       - 5/2*[1-z3]^-1
       + 5/4*z3
       + 1/2*z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 3/2*z3
       - 3/2*z3^2
       - 1/2*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 9/4*[1-z3]^-1
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*[1-z3]^-1
       - 2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 3*[1-z3]^-1
       - 3*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1-z3]^-1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 13/32
       - 1/4*zeta3
       + 1/16*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 175/64
       + 21/8*zeta3
       + 1/8*pi^2
       - 11/480*pi^4
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 13/16
       - 3/2*[1-z3]^-1*zeta3
       + 3/8*[1-z3]^-1*pi^2
       + zeta3
       - 1/4*pi^2
       + 7/16*z3
       + z3*zeta3
       - 1/4*z3*pi^2
       + 1/2*z3^2
       - 1/4*z3^2*pi^2
       - 1/12*z3^3*pi^2 ) );

id calC40FFq3  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 3/8
       + 3/4*[1+z3]^-1
       + 3/8*z3
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 3/2*[1+z3]^-1
       - 1/2*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/8
       - 1/4*[1+z3]^-1
       - 1/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       + z3
       - 3/4*z3^2
       + 1/4*z3^3
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + [1+z3]^-1
       + 1/2*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       + 3/2*z3^2
       - 1/2*z3^3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       - 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 27/8
       - [1+z3]^-1
       - 1/6*[1+z3]^-1*pi^2
       + 1/12*pi^2
       - 9/8*z3
       - 1/12*z3*pi^2
       + 1/2*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + [1+z3]^-1
       + 1/2*z3
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2*[1+z3]^-1*rln2
       + rln2
       - z3*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + [1+z3]^-1*rln2^2
       - 1/6*[1+z3]^-1*pi^2
       - 1/2*rln2^2
       + 1/12*pi^2
       - z3
       + 1/2*z3*rln2^2
       - 1/12*z3*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - 2/3*[1+z3]^-1
       - 1/2*z3
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( [1+z3]^-1*rln2^2
       - 1/6*[1+z3]^-1*pi^2
       - 1/2*rln2^2
       + 1/2*z3*rln2^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + [1+z3]^-1
       + 1/2*z3
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       + 3/2*z3^2
       - 1/2*z3^3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 2*[1+z3]^-1
       + 2*z3
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*[1+z3]^-1
       + z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + [1+z3]^-1
       + z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       - [1+z3]^-1
       - 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1+z3]^-1
       - z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + 1/12*[1+z3]^-1*pi^2
       - 1/24*pi^2
       + 1/2*z3
       + 1/24*z3*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 11/8
       - 2/3*[1+z3]^-1*rln2^3
       - 2*[1+z3]^-1*zeta3
       + 1/3*[1+z3]^-1*pi^2*rln2
       + 1/3*rln2^3
       + 3/2*zeta3
       - 1/24*pi^2
       - 1/6*pi^2*rln2
       - 15/8*z3
       - 1/3*z3*rln2^3
       - 3/2*z3*zeta3
       - 1/24*z3*pi^2
       + 1/6*z3*pi^2*rln2
       + 1/2*z3^2
       + 1/4*z3^2*pi^2
       - 1/12*z3^3*pi^2 ) );

id calD40FFq   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 5
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 295/9
       + 4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2434/27
       + 136/3*zeta3
       + 77/9*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 10
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 22
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 590/9
       - 8*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 10
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 22
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 20/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 5/2
       + 49/6*[1-z3]^-1
       - 5/2*z3
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 43/4
       + 43/2*[1-z3]^-1
       - 43/4*z3
       + 1/2*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + z3
       + 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4
       - 21/2*[1-z3]^-1
       + 4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 277/12
       - 221/8*[1-z3]^-1
       + 193/12*z3
       + 8/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 12
       + 22*[1-z3]^-1
       - 12*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 21/2
       - 21*[1-z3]^-1
       + 21/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 259/6
       - 155/3*[1-z3]^-1
       + 83/3*z3
       + 11/3*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*[1-z3]^-1
       + z3
       + z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/2
       + 3*[1-z3]^-1
       - 7/2*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 9/2
       + 10*[1-z3]^-1
       - 9/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 59/3
       + 277/12*[1-z3]^-1
       - 41/3*z3
       - 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 659/12
       + 592/9*[1-z3]^-1
       - 8*[1-z3]^-1*pi^2
       + 49/12*pi^2
       - 146/3*z3
       + 49/12*z3*pi^2
       - 56/9*z3^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 10/3
       - 10/3*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5
       + 5*z3
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 39/2
       + 27/2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 2*[1-z3]^-1
       - 3*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 5
       - 5*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 39/2
       - 27/2*z3
       - 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 491/9
       - 1/3*[1-z3]^-1*pi^2
       + 9/2*pi^2
       - 859/18*z3
       + 9/2*z3*pi^2
       - 56/9*z3^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 2/3*z3
       - 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6*pi^2
       + 1/3*z3*pi^2
       + 1/6*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/2
       - [1-z3]^-1
       + 3/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 23/6
       - 11/2*[1-z3]^-1
       + 1/3*z3
       - 1/3*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 4*z3
       + 2*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 4*[1-z3]^-1
       - z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 5*[1-z3]^-1
       + 3/2*z3
       - 3*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 4*[1-z3]^-1
       - 4*z3
       - z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 5/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 11/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 295/18
       - 2*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1217/27
       - 68/3*zeta3
       - 77/18*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 25811/216
       - 275/6*zeta3
       - 352/27*pi^2
       + 7/20*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 5/2
       + 5/2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 39/4
       + 27/4*z3
       + z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 491/18
       + 1/6*[1-z3]^-1*pi^2
       - 9/4*pi^2
       + 859/36*z3
       - 9/4*z3*pi^2
       + 28/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 15485/216
       + 8*[1-z3]^-1*zeta3
       + 11/12*[1-z3]^-1*pi^2
       - 80/3*zeta3
       - 629/72*pi^2
       + 8041/108*z3
       - 83/3*z3*zeta3
       - 437/72*z3*pi^2
       + 2087/216*z3^2
       + z3^2*zeta3
       - z3^2*pi^2 ) );

id calD40FFg2  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 3/2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1429/144
       + 7/6*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 23959/864
       + 25/2*zeta3
       + 181/72*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1429/72
       - 7/3*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/3
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 155/12
       + 14/3*z3^-1
       + 2*[1-z3]^-1
       - 17/12*z3
       - 2*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 75/4
       + 55/4*z3^-1
       + 11/2*[1-z3]^-1
       + 69/8*z3
       - 5*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + z3^-1
       - 1/2*z3
       - 1/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 57/4
       - 7*z3^-1
       - 3*[1-z3]^-1
       - 5/4*z3
       + 3*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 237/16
       - 53/2*z3^-1
       - 137/24*[1-z3]^-1
       - 259/32*z3
       + 85/24*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 18
       + 15*z3^-1
       + 6*[1-z3]^-1
       + 27/2*z3
       - 6*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 41/2
       - 29/2*z3^-1
       - 6*[1-z3]^-1
       - 41/4*z3
       + 6*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 527/12
       - 31*z3^-1
       - 137/12*[1-z3]^-1
       - 97/12*z3
       + 239/12*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/3*z3^-1
       + 5/2*z3
       + 17/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 9
       - 2*z3^-1
       - 2*[1-z3]^-1
       - 4*z3
       + 3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/2
       - 1/2*z3^-1
       + 7/4*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 23/2
       + 7*z3^-1
       + 3*[1-z3]^-1
       + 7/2*z3
       - 3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 153/8
       + 115/6*z3^-1
       + 19/3*[1-z3]^-1
       + 97/16*z3
       - 49/6*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1039/16
       + 431/18*z3^-1
       - 31/6*z3^-1*pi^2
       + 1501/72*[1-z3]^-1
       - 13/6*[1-z3]^-1*pi^2
       + 89/12*pi^2
       - 67/48*z3
       - 47/12*z3*pi^2
       - 2179/72*z3^2
       + 13/6*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 20/3
       + 14/3*z3^-1
       + 10/3*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 10
       - 7*z3^-1
       - 5*z3
       + 3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 259/12
       - 31/2*z3^-1
       - 103/24*z3
       + 31/3*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2*z3^-1*rln2
       + 2*rln2
       + z3*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3^-1
       + z3
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5
       + z3^-1
       + 13/2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 10
       + 7*z3^-1
       + 5*z3
       - 3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 259/12
       + 31/2*z3^-1
       + 103/24*z3
       - 31/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1907/36
       + 565/18*z3^-1
       - z3^-1*rln2^2
       - 11/2*z3^-1*pi^2
       - rln2^2
       + 43/6*pi^2
       + 289/36*z3
       - 1/2*z3*rln2^2
       - 59/12*z3*pi^2
       - 1823/72*z3^2
       + 7/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       + z3^-1
       + 7/6*z3
       + 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - z3^-1*rln2^2
       - rln2^2
       - 1/6*pi^2
       - 1/2*z3*rln2^2
       - 1/3*z3*pi^2
       - 1/6*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       - z3^-1
       - 1/2*z3
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/3*z3^-1
       + 5/2*z3
       + 17/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/2
       - 1/2*z3^-1
       - 13/4*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/3
       + 22/3*z3^-1
       + 5/4*[1-z3]^-1
       + 97/24*z3
       + 43/12*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 6
       - 4*z3^-1
       - 6*z3
       - 2*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3^-1
       - z3
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 17
       + 6*z3^-1
       + 4*[1-z3]^-1
       + 7*z3
       - 7*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/2
       + 1/2*z3^-1
       - [1-z3]^-1
       + 35/4*z3
       - 2*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 5*z3^-1
       + 21/2*z3
       - z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 3/4
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 19/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1429/288
       - 7/12*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 23959/1728
       - 25/4*zeta3
       - 181/144*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 389623/10368
       - 1027/72*zeta3
       - 6857/1728*pi^2
       + 163/1440*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 5
       - 7/2*z3^-1
       - 5/2*z3
       + 3/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 259/24
       - 31/4*z3^-1
       - 103/48*z3
       + 31/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1907/72
       - 565/36*z3^-1
       + 11/4*z3^-1*pi^2
       - 43/12*pi^2
       - 289/72*z3
       + 59/24*z3*pi^2
       + 1823/144*z3^2
       - 7/6*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 80329/864
       - 1667/27*z3^-1
       + 2/3*z3^-1*rln2^3
       + 233/6*z3^-1*zeta3
       + 421/72*z3^-1*pi^2
       - 1/3*z3^-1*pi^2*rln2
       + 4*[1-z3]^-1*zeta3
       - 5/24*[1-z3]^-1*pi^2
       + 2/3*rln2^3
       - 148/3*zeta3
       - 455/48*pi^2
       - 1/3*pi^2*rln2
       - 22799/864*z3
       + 1/3*z3*rln2^3
       + 68/3*z3*zeta3
       + 37/32*z3*pi^2
       - 1/6*z3*pi^2*rln2
       + 46025/864*z3^2
       - 27/2*z3^2*zeta3
       - 40/9*z3^2*pi^2 ) );

id calD40FFg3  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 75/8
       + 5/3*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 417/16
       + 58/3*zeta3
       + 5/2*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 4
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 6
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 75/4
       - 10/3*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 6
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 76/3
       + 4*z3^-1
       + 25/6*[1-z3]^-1
       + 3/2*[1+z3]^-1
       - 55/12*z3
       - 17/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 17
       + 17/2*z3^-1
       + 8*[1-z3]^-1
       + 37/4*z3
       - 17/2*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 15/2
       + 4*z3^-1
       - 3*[1+z3]^-1
       + 9/2*z3
       + 7/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 22
       - 6*z3^-1
       - 9/2*[1-z3]^-1
       - 1/2*[1+z3]^-1
       + 5/4*z3
       + 5*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 79/24
       - 39*z3^-1
       - 83/12*[1-z3]^-1
       - 997/48*z3
       + 85/12*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 10
       + 10*z3^-1
       + 8*[1-z3]^-1
       + 14*z3
       - 8*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19
       - 11*z3^-1
       - 8*[1-z3]^-1
       - 19/2*z3
       + 8*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 122/3
       - 34*z3^-1
       - 12*[1-z3]^-1
       - 59/6*z3
       + 157/6*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 9
       + 22/3*z3^-1
       - 5/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 11
       - 4*[1+z3]^-1
       + 4*z3
       + 3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 15
       - 3*z3^-1
       + 2*[1-z3]^-1
       + 27/2*z3
       - 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 14
       + 6*z3^-1
       + 4*[1-z3]^-1
       + 5/2*z3
       - 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 53/4
       + 73/3*z3^-1
       + 6*[1-z3]^-1
       + 85/8*z3
       - 29/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1331/24
       + 2/3*z3^-1
       - 11/3*z3^-1*pi^2
       + 79/4*[1-z3]^-1
       - 3*[1-z3]^-1*pi^2
       - 1/3*[1+z3]^-1*pi^2
       + 7*pi^2
       - 337/24*z3
       - 43/12*z3*pi^2
       - 1141/36*z3^2
       + 10/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 20/3
       + 4*z3^-1
       + 10/3*z3
       - 8/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 10
       - 6*z3^-1
       - 5*z3
       + 4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 41/2
       - 17*z3^-1
       - 21/4*z3
       + 14*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 4*z3^-1*rln2
       - 4*[1+z3]^-1*rln2
       + 8*rln2
       + 4*z3*rln2
       + 4*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 18
       - 2*z3^-1
       + 9*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 10
       + 6*z3^-1
       + 5*z3
       - 4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 41/2
       + 17*z3^-1
       + 21/4*z3
       - 14*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 67/2
       + 140/9*z3^-1
       - 2*z3^-1*rln2^2
       - 13/3*z3^-1*pi^2
       + 2*[1+z3]^-1*rln2^2
       - 1/3*[1+z3]^-1*pi^2
       - 4*rln2^2
       + 6*pi^2
       + 5/2*z3
       - 2*z3*rln2^2
       - 16/3*z3*pi^2
       - 785/36*z3^2
       - 2*z3^2*rln2^2
       + 11/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       + 2/3*z3^-1
       - 4/3*[1+z3]^-1
       + 1/3*z3
       + z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2*z3^-1*rln2^2
       + 2/3*z3^-1*pi^2
       + 2*[1+z3]^-1*rln2^2
       - 1/3*[1+z3]^-1*pi^2
       - 4*rln2^2
       + 7/6*pi^2
       - 2*z3*rln2^2
       + 5/6*z3*pi^2
       - 2*z3^2*rln2^2
       + 1/2*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 9
       + 22/3*z3^-1
       - 5/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 9
       + z3^-1
       - 9/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 85/6
       + 44/3*z3^-1
       + 137/12*z3
       + 41/6*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       + 4*[1+z3]^-1
       + 2*z3
       - 2*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7
       + 8*z3^-1
       + 2*[1+z3]^-1
       + z3
       + z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 24
       - z3^-1
       - 6*[1-z3]^-1
       - 2*[1+z3]^-1
       - 7/2*z3
       + 11*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 27
       + 2*z3^-1
       - 4*[1+z3]^-1
       + 11*z3
       + 5*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 1
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 3/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 75/16
       - 5/6*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 417/32
       - 29/3*zeta3
       - 5/4*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2275/64
       - 16*zeta3
       - 125/32*pi^2
       + 61/360*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 5
       - 3*z3^-1
       - 5/2*z3
       + 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 41/4
       - 17/2*z3^-1
       - 21/8*z3
       + 7*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 67/4
       - 70/9*z3^-1
       + 13/6*z3^-1*pi^2
       + 1/6*[1+z3]^-1*pi^2
       - 3*pi^2
       - 5/4*z3
       + 8/3*z3*pi^2
       + 785/72*z3^2
       - 11/6*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 10895/144
       - 1013/18*z3^-1
       + 4/3*z3^-1*rln2^3
       + 43*z3^-1*zeta3
       + 211/36*z3^-1*pi^2
       - 2/3*z3^-1*pi^2*rln2
       + 6*[1-z3]^-1*zeta3
       - 4/3*[1+z3]^-1*rln2^3
       - 4*[1+z3]^-1*zeta3
       + 2/3*[1+z3]^-1*pi^2*rln2
       + 8/3*rln2^3
       - 214/3*zeta3
       - 263/24*pi^2
       - 4/3*pi^2*rln2
       - 3233/144*z3
       + 4/3*z3*rln2^3
       + 199/6*z3*zeta3
       + 71/48*z3*pi^2
       - 2/3*z3*pi^2*rln2
       + 8407/144*z3^2
       + 4/3*z3^2*rln2^3
       - 73/3*z3^2*zeta3
       - 149/18*z3^2*pi^2
       - 2/3*z3^2*pi^2*rln2 ) );

id CalE40FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/36
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/216
       - 5/36*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 19/24
       + 19/24*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/8
       - 5/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 29/16
       + 4/3*z3^-1
       + 1/3*[1-z3]^-1
       - 15/16*z3
       - 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 13/6
       + 8/3*z3^-1
       + 2/3*[1-z3]^-1
       + 5/6*z3
       - 4/3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 11/8
       - 4/3*z3^-1
       - 1/3*[1-z3]^-1
       + 1/8*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 17/4
       - 4*z3^-1
       - 19/18*[1-z3]^-1
       + 1/24*pi^2
       + 9/4*z3
       + 1/24*z3*pi^2
       + 26/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 13/12
       + 4/3*z3^-1
       + 5/12*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 13/12
       - 4/3*z3^-1
       - 5/12*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 29/9
       - 4*z3^-1
       + 1/6*pi^2
       - 1/9*z3
       + 1/6*z3*pi^2
       + 26/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 7/12
       + 13/12*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/72
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 373/432
       + 5/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7081/2592
       + 8/9*zeta3
       + 95/432*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 13/24
       + 2/3*z3^-1
       + 5/24*z3
       - 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 29/18
       + 2*z3^-1
       - 1/12*pi^2
       + 1/18*z3
       - 1/12*z3*pi^2
       - 13/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 661/216
       + 145/27*z3^-1
       - 5/9*z3^-1*pi^2
       + 1/2*zeta3
       + 17/48*pi^2
       - 55/54*z3
       + 1/2*z3*zeta3
       - 17/48*z3*pi^2
       - 23/4*z3^2
       + 5/18*z3^2*pi^2 ) );

id calE40FFq1  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 5/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 47/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 557/72
       - 23/36*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 47/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 11/8
       + 25/12*[1-z3]^-1
       - 11/8*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 31/12
       + 11/3*[1-z3]^-1
       - 7/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/4
       - 11/6*[1-z3]^-1
       + 5/4*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 83/18
       - 11/2*[1-z3]^-1
       + 40/9*z3
       - 13/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/6
       - 7/6*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/6
       + 7/6*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 161/36
       + 41/9*z3
       - 13/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/12
       + 1/6*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 5/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 47/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 557/144
       + 23/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 28613/2592
       + 59/18*zeta3
       + 25/24*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/12
       - 7/12*z3
       + 1/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 161/72
       - 41/18*z3
       + 13/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 991/144
       + 11/24*pi^2
       - 577/72*z3
       + 11/24*z3*pi^2
       + 103/36*z3^2
       - 5/36*z3^2*pi^2 ) );

id calE40FFq2  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 9/4
       + 21/8*z3
       + 4/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 7/2*z3
       + 7/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 9/4
       - 9/8*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 37/32
       + 8/3*z3^-1
       + 43/4*z3
       - 29/8*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 13/2*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 4*z3
       - 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 4/3*z3^-1
       + 12*z3
       - 205/12*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3*z3^-1
       - 3*z3
       - 11/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 5*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 3/2
       - 3/4*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 3/16
       - 4/3*z3^-1
       - 8*z3
       + 7*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/4
       + 32/9*z3^-1
       - 7/12*pi^2
       - 443/48*z3
       + 37/24*z3*pi^2
       + 187/8*z3^2
       - 4/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 5/8
       + 2/3*z3^-1
       + 7*z3
       - 55/6*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 5*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/8
       - 2/3*z3^-1
       - 7*z3
       + 55/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/24
       + 16/9*z3^-1
       - 5/12*pi^2
       - 371/24*z3
       + 7/3*z3*pi^2
       + 1483/72*z3^2
       - 3/2*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/3*z3^-1
       - 3*z3
       - 11/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + 5/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 11/8
       - 4/3*z3^-1
       - 4*z3
       - 37/12*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 4*z3
       + 4*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3/2
       - 3/2*z3
       - z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 5*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 5/16
       + 1/3*z3^-1
       + 7/2*z3
       - 55/12*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/48
       - 8/9*z3^-1
       + 5/24*pi^2
       + 371/48*z3
       - 7/6*z3*pi^2
       - 1483/144*z3^2
       + 3/4*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 961/288
       + 52/27*z3^-1
       - 1/6*z3^-1*pi^2
       + 79/12*zeta3
       + 59/96*pi^2
       + 5093/144*z3
       - 26/3*z3*zeta3
       - 17/6*z3*pi^2
       - 35927/864*z3^2
       + 67/6*z3^2*zeta3
       + 101/24*z3^2*pi^2 ) );

id calE40FFq3  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 163/48
       + 11/6*z3
       + 17/6*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 4*z3
       + 4*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 45/16
       - 1/2*z3
       - 5/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 47/16
       + 8/3*z3^-1
       + 115/8*z3
       - 45/8*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       - 6*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 4*z3
       - 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 4/3*z3^-1
       + 13*z3
       - 205/12*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + z3
       + z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2/3*z3^-1
       + 1/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 5*z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 13/8
       - z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/8
       - 4/3*z3^-1
       - 39/4*z3
       + 7*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/2
       + 32/9*z3^-1
       - 35/48*pi^2
       - 337/24*z3
       + 3/2*z3*pi^2
       + 193/8*z3^2
       - 5/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 3/4
       + 2/3*z3^-1
       + 15/2*z3
       - 55/6*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + z3
       + z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - rln2
       - 2*z3*rln2
       - 2*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/2
       - 4*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 3/4
       - 2/3*z3^-1
       - 15/2*z3
       + 55/6*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 47/24
       + 16/9*z3^-1
       + 1/2*rln2^2
       - 1/2*pi^2
       - 235/12*z3
       + z3*rln2^2
       + 13/6*z3*pi^2
       + 1537/72*z3^2
       + z3^2*rln2^2
       - 11/6*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/3*z3
       - 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2*rln2^2
       - 1/6*pi^2
       + z3*rln2^2
       - 1/3*z3*pi^2
       + z3^2*rln2^2
       - 1/3*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + z3
       + z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2/3*z3^-1
       + 1/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/4
       + 2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 4/3*z3^-1
       - 13/2*z3
       - 37/12*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 13/4
       - 4*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/2
       - 6*z3
       - 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 3/8
       + 1/3*z3^-1
       + 15/4*z3
       - 55/12*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 47/48
       - 8/9*z3^-1
       + 1/4*pi^2
       + 235/24*z3
       - 13/12*z3*pi^2
       - 1537/144*z3^2
       + 11/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1069/288
       + 52/27*z3^-1
       - 1/6*z3^-1*pi^2
       - 1/3*rln2^3
       + 91/12*zeta3
       + 11/16*pi^2
       + 1/6*pi^2*rln2
       + 2695/72*z3
       - 2/3*z3*rln2^3
       - 38/3*z3*zeta3
       - 21/8*z3*pi^2
       + 1/3*z3*pi^2*rln2
       - 37925/864*z3^2
       - 2/3*z3^2*rln2^3
       + 38/3*z3^2*zeta3
       + 39/8*z3^2*pi^2
       + 1/3*z3^2*pi^2*rln2 ) );

id calEt40FFg  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 19/12
       + 19/12*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/4
       - 5/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/8
       + 2/3*z3^-1
       - 19/8*z3
       - 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 4/3*z3^-1
       - z3
       - 4/3*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/4
       - 2/3*z3^-1
       + 5/4*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 7/6
       - 13/9*z3^-1
       + 1/12*pi^2
       + 17/3*z3
       + 1/12*z3*pi^2
       + 22/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 2/3*z3^-1
       - 1/2*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       - 2/3*z3^-1
       + 1/2*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8/3
       - 13/9*z3^-1
       + 1/3*pi^2
       + 5/3*z3
       + 1/3*z3*pi^2
       + 22/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + 3/2*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       + 1/3*z3^-1
       - 1/4*z3
       - 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 4/3
       + 13/18*z3^-1
       - 1/6*pi^2
       - 5/6*z3
       - 1/6*z3*pi^2
       - 11/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 299/36
       + 40/27*z3^-1
       - 5/18*z3^-1*pi^2
       + zeta3
       - 7/24*pi^2
       - 50/9*z3
       + z3*zeta3
       - 1/24*z3*pi^2
       - 457/108*z3^2
       + 5/18*z3^2*pi^2 ) );

id calEt40FFq1 = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/108
       - 5/18*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       + 2/3*[1-z3]^-1
       - 2/3*z3
       + 1/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4/3
       + 4/3*[1-z3]^-1
       - 4/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       - 2/3*[1-z3]^-1
       + 2/3*z3
       - 1/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 19/9
       - 19/9*[1-z3]^-1
       + 19/9*z3
       - 25/18*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 2/3
       - 2/3*z3
       + 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 2/3
       + 2/3*z3
       - 1/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 19/9
       + 19/9*z3
       - 25/18*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 373/216
       + 5/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 6973/1296
       + 16/9*zeta3
       + 95/216*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/3
       - 1/3*z3
       + 1/6*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 19/18
       - 19/18*z3
       + 25/36*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 373/108
       + 5/18*pi^2
       - 373/108*z3
       + 5/18*z3*pi^2
       + 523/216*z3^2
       - 5/36*z3^2*pi^2 ) );

id calEt40FFq2 = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 35/48
       - 35/24*z3
       + 2/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 13/16
       + 13/8*z3
       - z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 53/32
       + 4*z3
       - 9/2*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       - 3/2*z3
       + 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       + 8*z3
       - 9*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 5/8
       - 5/4*z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/16
       - 4*z3
       + 9/2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 19/48*pi^2
       - 259/16*z3
       + 19/24*z3*pi^2
       + 75/4*z3^2
       - 5/6*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/2
       + z3
       - z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/8
       + 4*z3
       - 9/2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       - z3
       + z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/8
       - 4*z3
       + 9/2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 7/4
       - 1/3*pi^2
       - 127/8*z3
       + 2/3*z3*pi^2
       + 75/4*z3^2
       - 5/6*z3^2*pi^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/4
       - 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/8
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/4
       + 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       + z3
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/4
       + 1/2*z3
       - 1/2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/16
       + 2*z3
       - 9/4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 7/8
       + 1/6*pi^2
       + 127/16*z3
       - 1/3*z3*pi^2
       - 75/8*z3^2
       + 5/12*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 13/4
       + 35/12*zeta3
       + 25/96*pi^2
       + 499/16*z3
       - 35/6*z3*zeta3
       - 5/3*z3*pi^2
       - 565/16*z3^2
       + 16/3*z3^2*zeta3
       + 15/8*z3^2*pi^2 ) );

id calF40FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 5
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 11
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 295/9
       + 4*pi^2
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2434/27
       + 136/3*zeta3
       + 77/9*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 10
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 22
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 590/9
       - 8*pi^2
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 10
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 22
       )

       + D3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 20/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * (  - 32
       + 20/3*z3^-1
       + 49/6*[1-z3]^-1
       + 3/2*[1+z3]^-1
       - 6*z3
       - 29/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 36
       + 18*z3^-1
       + 18*[1-z3]^-1
       + 18*z3
       - 18*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 6
       + 3*z3^-1
       - 3*[1+z3]^-1
       + 3*z3
       + 3*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 32
       - 10*z3^-1
       - 21/2*[1-z3]^-1
       - 1/2*[1+z3]^-1
       + 11*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 377/12
       - 143/3*z3^-1
       - 143/6*[1-z3]^-1
       - 331/12*z3
       + 121/6*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 32
       + 20*z3^-1
       + 20*[1-z3]^-1
       + 28*z3
       - 20*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 40
       - 20*z3^-1
       - 20*[1-z3]^-1
       - 20*z3
       + 20*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 277/3
       - 154/3*z3^-1
       - 143/3*[1-z3]^-1
       - 59/3*z3
       + 209/3*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 22/3*z3^-1
       + 4*z3
       + 22/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 20
       - 2*z3^-1
       - 6*[1-z3]^-1
       - 4*[1+z3]^-1
       - 2*z3
       + 10*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 20
       - 2*z3^-1
       - 2*[1-z3]^-1
       + 14*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 24
       + 10*z3^-1
       + 10*[1-z3]^-1
       + 6*z3
       - 10*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 233/6
       + 33*z3^-1
       + 22*[1-z3]^-1
       + 109/6*z3
       - 88/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 4723/36
       + 85/3*z3^-1
       - 7*z3^-1*pi^2
       + 590/9*[1-z3]^-1
       - 22/3*[1-z3]^-1*pi^2
       - 1/3*[1+z3]^-1*pi^2
       + 44/3*pi^2
       - 601/36*z3
       - 23/3*z3*pi^2
       - 304/3*z3^2
       + 23/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 40/3
       + 20/3*z3^-1
       + 20/3*z3
       - 20/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 20
       - 10*z3^-1
       - 10*z3
       + 10*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 45
       - 77/3*z3^-1
       - 12*z3
       + 110/3*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 4*z3^-1*rln2
       - 4*[1+z3]^-1*rln2
       + 8*rln2
       + 4*z3*rln2
       + 4*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 8
       + 4*z3^-1
       - 4*[1+z3]^-1
       + 4*z3
       + 4*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 16
       + 16*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 20
       + 10*z3^-1
       + 10*z3
       - 10*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 45
       + 77/3*z3^-1
       + 12*z3
       - 110/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1951/18
       + 389/9*z3^-1
       - 2*z3^-1*rln2^2
       - 23/3*z3^-1*pi^2
       + 2*[1+z3]^-1*rln2^2
       - 1/3*[1+z3]^-1*pi^2
       - 4*rln2^2
       + 14*pi^2
       + 203/18*z3
       - 2*z3*rln2^2
       - 31/3*z3*pi^2
       - 778/9*z3^2
       - 2*z3^2*rln2^2
       + 25/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 8/3
       + 4/3*z3^-1
       - 4/3*[1+z3]^-1
       + 4/3*z3
       + 4/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2*z3^-1*rln2^2
       + 1/3*z3^-1*pi^2
       + 2*[1+z3]^-1*rln2^2
       - 1/3*[1+z3]^-1*pi^2
       - 4*rln2^2
       + 2/3*pi^2
       - 2*z3*rln2^2
       + 1/3*z3*pi^2
       - 2*z3^2*rln2^2
       + 1/3*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       - 2*z3^-1
       + 2*[1+z3]^-1
       - 2*z3
       - 2*z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 4
       + 22/3*z3^-1
       + 4*z3
       + 22/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 8
       - 8*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 44/3
       + 44/3*z3^-1
       - 11/3*[1-z3]^-1
       + 50/3*z3
       + 11*z3^2
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 8
       - 4*z3^-1
       + 4*[1+z3]^-1
       - 4*z3
       - 4*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 28
       + 10*z3^-1
       + 12*[1-z3]^-1
       + 2*[1+z3]^-1
       + 10*z3
       - 14*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 16
       - 2*[1-z3]^-1
       - 2*[1+z3]^-1
       + 8*z3
       + 4*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 20
       + 6*z3^-1
       + 2*[1-z3]^-1
       - 4*[1+z3]^-1
       + 22*z3
       + 2*z3^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-4 * ( 5/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * ( 11/2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 295/18
       - 2*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1217/27
       - 68/3*zeta3
       - 77/18*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 25811/216
       - 275/6*zeta3
       - 352/27*pi^2
       + 7/20*pi^4
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * ( 10
       - 5*z3^-1
       - 5*z3
       + 5*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 45/2
       - 77/6*z3^-1
       - 6*z3
       + 55/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1951/36
       - 389/18*z3^-1
       + 23/6*z3^-1*pi^2
       + 1/6*[1+z3]^-1*pi^2
       - 7*pi^2
       - 203/36*z3
       + 31/6*z3*pi^2
       + 389/9*z3^2
       - 25/6*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 19651/108
       - 5191/54*z3^-1
       + 4/3*z3^-1*rln2^3
       + 181/3*z3^-1*zeta3
       + 341/36*z3^-1*pi^2
       - 2/3*z3^-1*pi^2*rln2
       + 11*[1-z3]^-1*zeta3
       + 11/18*[1-z3]^-1*pi^2
       - 4/3*[1+z3]^-1*rln2^3
       - 4*[1+z3]^-1*zeta3
       + 2/3*[1+z3]^-1*pi^2*rln2
       + 8/3*rln2^3
       - 338/3*zeta3
       - 749/36*pi^2
       - 4/3*pi^2*rln2
       - 6011/108*z3
       + 4/3*z3*rln2^3
       + 157/3*z3*zeta3
       + 65/18*z3*pi^2
       - 2/3*z3*pi^2*rln2
       + 1051/6*z3^2
       + 4/3*z3^2*rln2^3
       - 157/3*z3^2*zeta3
       - 319/18*z3^2*pi^2
       - 2/3*z3^2*pi^2*rln2 ) );

id calG40FFg   = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 5/6
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 47/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 557/72
       - 23/36*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 47/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 5/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 19/24
       + 19/24*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/8
       - 5/8*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 151/48
       + 4/3*z3^-1
       + 5/3*[1-z3]^-1
       - 31/48*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 29/6
       + 8/3*z3^-1
       + 11/3*[1-z3]^-1
       - 1/3*z3
       - 4*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/4
       + 1/4*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 65/24
       - 4/3*z3^-1
       - 5/3*[1-z3]^-1
       + 5/24*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 29/3
       - 14/3*z3^-1
       - 47/9*[1-z3]^-1
       + 1/24*pi^2
       + 25/12*z3
       + 1/24*z3*pi^2
       + 74/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 29/12
       + 4/3*z3^-1
       + 1/12*z3
       - 2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 29/12
       - 4/3*z3^-1
       - 1/12*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 311/36
       - 14/3*z3^-1
       + 1/6*pi^2
       + 11/36*z3
       + 1/6*z3*pi^2
       + 74/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + 1/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 7/12
       + 1/3*[1-z3]^-1
       + 1/12*z3
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1/2
       - 1/2*z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 5/12
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 47/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 557/144
       + 23/72*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 28613/2592
       + 59/18*zeta3
       + 25/24*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 29/24
       + 2/3*z3^-1
       + 1/24*z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 311/72
       + 7/3*z3^-1
       - 1/12*pi^2
       - 11/72*z3
       - 1/12*z3*pi^2
       - 37/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 1753/144
       + 757/108*z3^-1
       - 5/9*z3^-1*pi^2
       - 1/18*[1-z3]^-1*pi^2
       + 1/2*zeta3
       + 131/144*pi^2
       - 337/144*z3
       + 1/2*z3*zeta3
       - 19/144*z3*pi^2
       - 3065/216*z3^2
       + 5/6*z3^2*pi^2 ) );

id calG40FFq   = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 65/16
       + 23/8*z3
       + 25/6*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 15/4
       - 15/2*z3
       + 15/2*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 61/16
       - 3/8*z3
       - 9/2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 13/96
       + 8/3*z3^-1
       + 469/24*z3
       - 113/12*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 11/4
       - 23/2*z3
       + 8*z3^2
       )

       + ln(z3)*ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 4
       + 8*z3
       - 8*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 25/6
       + 4/3*z3^-1
       + 149/6*z3
       - 199/6*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + z3
       + z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2/3*z3^-1
       - 2*z3
       - 8/3*z3^2
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 4*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 8*z3
       + z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 21/8
       - 9/4*z3
       + 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 61/48
       - 4/3*z3^-1
       - 185/12*z3
       + 41/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 511/72
       + 32/9*z3^-1
       - 67/48*pi^2
       - 3181/144*z3
       + 71/24*z3*pi^2
       + 1633/36*z3^2
       - 3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 4/3
       - 8/3*z3
       + 8/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 4*z3
       - 4*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 53/24
       + 2/3*z3^-1
       + 41/3*z3
       - 52/3*z3^2
       )

       + ln([1-z3])*ln([1+z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + z3
       + z3^2
       )

       + ln([1-z3])*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * (  - rln2
       - 2*z3*rln2
       - 2*z3^2*rln2
       )

       + ln([1-z3])*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - 2*z3
       - 2*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 5/2
       - 7*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 2
       - 4*z3
       + 4*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 53/24
       - 2/3*z3^-1
       - 41/3*z3
       + 52/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 301/72
       + 16/9*z3^-1
       + 1/2*rln2^2
       - 5/4*pi^2
       - 2291/72*z3
       + z3*rln2^2
       + 25/6*z3*pi^2
       + 499/12*z3^2
       + z3^2*rln2^2
       - 10/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       - 1/3*z3
       - 1/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2*rln2^2
       - 1/6*pi^2
       + z3*rln2^2
       - 1/3*z3*pi^2
       + z3^2*rln2^2
       - 1/3*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       + z3
       + z3^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2/3*z3^-1
       - 2*z3
       - 8/3*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/4
       + 7/2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 13/8
       - 4/3*z3^-1
       - 6*z3
       - 35/6*z3^2
       )

       + Li3(1/2*[1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3([1-z3]*[1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3(1/2*[1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1
       + 2*z3
       + 2*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       - 4*z3
       + 4*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 15/4
       - 1/2*z3
       - 5*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 7/2
       - 9*z3
       - 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 53/48
       + 1/3*z3^-1
       + 41/6*z3
       - 26/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 301/144
       - 8/9*z3^-1
       + 5/8*pi^2
       + 2291/144*z3
       - 25/12*z3*pi^2
       - 499/24*z3^2
       + 5/3*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 7411/864
       + 52/27*z3^-1
       - 1/6*z3^-1*pi^2
       - 1/3*rln2^3
       + 79/6*zeta3
       + 355/288*pi^2
       + 1/6*pi^2*rln2
       + 6625/108*z3
       - 2/3*z3*rln2^3
       - 67/3*z3*zeta3
       - 49/9*z3*pi^2
       + 1/3*z3*pi^2*rln2
       - 33167/432*z3^2
       - 2/3*z3^2*rln2^3
       + 143/6*z3^2*zeta3
       + 76/9*z3^2*pi^2
       + 1/3*z3^2*pi^2*rln2 ) );

id calGt40FFg  = (  + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/3
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/18
       )

       + D0([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 373/108
       - 5/18*pi^2
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2/3
       )

       + D1([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/9
       )

       + D2([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       )

       + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 19/12
       + 19/12*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 5/4
       - 5/4*z3
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 9/8
       + 2/3*z3^-1
       + [1-z3]^-1
       - 17/8*z3
       - 5/3*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       + 4/3*z3^-1
       + 4/3*[1-z3]^-1
       - 8/3*z3
       - 2*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/2
       + 1/2*z3
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 5/12
       - 2/3*z3^-1
       - 2/3*[1-z3]^-1
       + 17/12*z3
       + 4/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 22/9
       - 19/9*z3^-1
       - 19/9*[1-z3]^-1
       + 1/12*pi^2
       + 58/9*z3
       + 1/12*z3*pi^2
       + 38/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 1/6
       + 2/3*z3^-1
       - 7/6*z3
       - 4/3*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/6
       - 2/3*z3^-1
       + 7/6*z3
       + 4/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 17/18
       - 19/9*z3^-1
       + 1/3*pi^2
       + 59/18*z3
       + 1/3*z3*pi^2
       + 38/9*z3^2
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1
       + z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 7/6
       + 1/6*z3
       + 2/3*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       - z3
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 2
       - 2*z3
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/6
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 19/36
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 373/216
       + 5/36*pi^2
       )

       + Dd([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 6973/1296
       + 16/9*zeta3
       + 95/216*pi^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 1/12
       + 1/3*z3^-1
       - 7/12*z3
       - 2/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 17/36
       + 19/18*z3^-1
       - 1/6*pi^2
       - 59/36*z3
       - 1/6*z3*pi^2
       - 19/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 229/216
       + 173/54*z3^-1
       - 5/18*z3^-1*pi^2
       + zeta3
       - 1/72*pi^2
       - 1919/216*z3
       + z3*zeta3
       + 29/72*z3*pi^2
       - 809/108*z3^2
       + 5/9*z3^2*pi^2 ) );

id calGt40FFq  = (  + ln(z3)^3*Dd([1-z1])*Dd([1-z2]) * ( 35/24
       - 35/12*z3
       + 4/3*z3^2
       )

       + ln(z3)^2*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 3*z3
       + 3*z3^2
       )

       + ln(z3)^2*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/2
       + z3
       + z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 13/8
       + 13/4*z3
       - 2*z3^2
       )

       + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * (  - 53/16
       + 15/4*z3
       - 8*z3^2
       )

       + ln(z3)*ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 3/2
       - 3*z3
       + 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 2
       + 4*z3
       - 4*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 4
       + 11*z3
       - 16*z3^2
       )

       + ln(z3)*ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3
       )

       + ln(z3)*Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln(z3)*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 3
       + 6*z3
       - 4*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 5/4
       - 5/2*z3
       + 2*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/8
       - 11/2*z3
       + 8*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * ( 11/4
       - 19/24*pi^2
       - 185/8*z3
       + 19/12*z3*pi^2
       + 67/2*z3^2
       - 5/3*z3^2*pi^2
       )

       + ln([1-z3])^3*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1
       + 2*z3
       - 2*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * (  - 7/4
       + 6*z3
       - 8*z3^2
       )

       + ln([1-z3])*Li2(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 1
       + 2*z3
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1
       - 2*z3
       + 2*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 7/4
       - 6*z3
       + 8*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 11/4
       - 2/3*pi^2
       - 91/4*z3
       + 4/3*z3*pi^2
       + 67/2*z3^2
       - 5/3*z3^2*pi^2
       )

       + ln([1+z3])^3*Dd([1-z1])*Dd([1-z2]) * (  - 1/3
       - 2/3*z3
       - 2/3*z3^2
       )

       + ln([1+z3])*Dd([1-z1])*Dd([1-z2]) * ( 1/6*pi^2
       + 1/3*z3*pi^2
       + 1/3*z3^2*pi^2
       )

       + Li2( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 2*z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * ( 1/2
       - z3
       )

       + Li2(z3)*Dd([1-z1])*Dd([1-z2]) * ( 3/4
       )

       + Li3([1+z3]^-1)*Dd([1-z1])*Dd([1-z2]) * ( 2
       + 4*z3
       + 4*z3^2
       )

       + Li3( - z3)*Dd([1-z1])*Dd([1-z2]) * ( 3
       - 2*z3
       + 6*z3^2
       )

       + Li3(z3)*Dd([1-z1])*Dd([1-z2]) * ( 5/2
       - 5*z3
       + 6*z3^2
       )

       + Li3([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-3 * (  - 1/2
       + z3
       - z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * (  - 7/8
       + 3*z3
       - 4*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 11/8
       + 1/3*pi^2
       + 91/8*z3
       - 2/3*z3*pi^2
       - 67/4*z3^2
       + 5/6*z3^2*pi^2
       )

       + Dd([1-z1])*Dd([1-z2]) * (  - 97/16
       + 23/6*zeta3
       + 25/48*pi^2
       + 46*z3
       - 35/3*z3*zeta3
       - 7/3*z3*pi^2
       - 485/8*z3^2
       + 20/3*z3^2*zeta3
       + 10/3*z3^2*pi^2 ) );

id calH40FFq   = (  + ln(z3)^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln(z3)*ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * ( 2/3
       - 4/3*z3
       + 4/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln(z3)*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       + 25/9*z3
       - 25/9*z3^2
       )

       + ln([1-z3])^2*Dd([1-z1])*Dd([1-z2]) * ( 1/3
       - 2/3*z3
       + 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2])*e^-1 * (  - 1/3
       + 2/3*z3
       - 2/3*z3^2
       )

       + ln([1-z3])*Dd([1-z1])*Dd([1-z2]) * (  - 19/18
       + 25/9*z3
       - 25/9*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-2 * ( 1/6
       - 1/3*z3
       + 1/3*z3^2
       )

       + Dd([1-z1])*Dd([1-z2])*e^-1 * ( 19/36
       - 25/18*z3
       + 25/18*z3^2
       )

       + Dd([1-z1])*Dd([1-z2]) * ( 355/216
       - 5/36*pi^2
       - 505/108*z3
       + 5/18*z3*pi^2
       + 505/108*z3^2
       - 5/18*z3^2*pi^2 ) );


